Test of lepton universality in beauty-quark decays

The Standard Model of particle physics currently provides our best description of fundamental particles and their interactions. The theory predicts that the different charged leptons, the electron, muon and tau, have identical electroweak interaction strengths. Previous measurements have shown a wide range of particle decays are consistent with this principle of lepton universality. This article presents evidence for the breaking of lepton universality in beauty-quark decays, with a significance of 3.1 standard deviations, based on proton-proton collision data collected with the LHCb detector at CERN's Large Hadron Collider. The measurements are of processes in which a beauty meson transforms into a strange meson with the emission of either an electron and a positron, or a muon and an antimuon. If confirmed by future measurements, this violation of lepton universality would imply physics beyond the Standard Model, such as a new fundamental interaction between quarks and leptons.

==> figures/Fig10a.C <==
void Fig10a()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 18:18:28 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1F *hRatio2__1 = new TH1F("hRatio2__1","rJPsiHisto2",17,0,17);
   hRatio2__1->SetBinContent(1,1);
   hRatio2__1->SetBinContent(2,0.968769);
   hRatio2__1->SetBinContent(3,0.9702156);
   hRatio2__1->SetBinContent(4,1.002696);
   hRatio2__1->SetBinContent(5,1.016887);
   hRatio2__1->SetBinContent(6,0.9539001);
   hRatio2__1->SetBinContent(7,0.9949061);
   hRatio2__1->SetBinContent(8,0.9977497);
   hRatio2__1->SetBinContent(9,1.037535);
   hRatio2__1->SetBinContent(10,0.9809372);
   hRatio2__1->SetBinContent(11,1.01802);
   hRatio2__1->SetBinContent(12,1.001136);
   hRatio2__1->SetBinContent(13,1.003585);
   hRatio2__1->SetBinContent(14,1.02726);
   hRatio2__1->SetBinContent(15,1.008624);
   hRatio2__1->SetBinContent(16,1.003547);
   hRatio2__1->SetBinContent(17,0.9876725);
   hRatio2__1->SetBinError(1,0.004415379);
   hRatio2__1->SetBinError(2,0.02741599);
   hRatio2__1->SetBinError(3,0.01605673);
   hRatio2__1->SetBinError(4,0.01422576);
   hRatio2__1->SetBinError(5,0.01330264);
   hRatio2__1->SetBinError(6,0.02507219);
   hRatio2__1->SetBinError(7,0.01280528);
   hRatio2__1->SetBinError(8,0.01356211);
   hRatio2__1->SetBinError(9,0.01579135);
   hRatio2__1->SetBinError(10,0.02132543);
   hRatio2__1->SetBinError(11,0.01300916);
   hRatio2__1->SetBinError(12,0.01407952);
   hRatio2__1->SetBinError(13,0.01561212);
   hRatio2__1->SetBinError(14,0.01529936);
   hRatio2__1->SetBinError(15,0.01398702);
   hRatio2__1->SetBinError(16,0.01523136);
   hRatio2__1->SetBinError(17,0.01510406);
   hRatio2__1->SetMinimum(0.85);
   hRatio2__1->SetMaximum(1.15);
   hRatio2__1->SetStats(0);
   hRatio2__1->SetLineWidth(2);
   hRatio2__1->SetMarkerStyle(20);
   hRatio2__1->GetXaxis()->SetTitle("max(#it{p}(#it{l^{+}})), #it{p}(#it{l^{#minus}})) #times #alpha(#it{l^{+}}, #it{l^{#minus}}) bin number");
   hRatio2__1->GetXaxis()->SetBinLabel(1,"0");
   hRatio2__1->GetXaxis()->SetBinLabel(2,"1");
   hRatio2__1->GetXaxis()->SetBinLabel(3,"2");
   hRatio2__1->GetXaxis()->SetBinLabel(4,"3");
   hRatio2__1->GetXaxis()->SetBinLabel(5,"4");
   hRatio2__1->GetXaxis()->SetBinLabel(6,"5");
   hRatio2__1->GetXaxis()->SetBinLabel(7,"6");
   hRatio2__1->GetXaxis()->SetBinLabel(8,"7");
   hRatio2__1->GetXaxis()->SetBinLabel(9,"8");
   hRatio2__1->GetXaxis()->SetBinLabel(10,"9");
   hRatio2__1->GetXaxis()->SetBinLabel(11,"10");
   hRatio2__1->GetXaxis()->SetBinLabel(12,"11");
   hRatio2__1->GetXaxis()->SetBinLabel(13,"12");
   hRatio2__1->GetXaxis()->SetBinLabel(14,"13");
   hRatio2__1->GetXaxis()->SetBinLabel(15,"14");
   hRatio2__1->GetXaxis()->SetBinLabel(16,"15");
   hRatio2__1->GetXaxis()->SetBinLabel(17,"16");
   hRatio2__1->GetXaxis()->SetRange(2,17);
   hRatio2__1->GetXaxis()->SetNdivisions(505);
   hRatio2__1->GetXaxis()->SetLabelFont(132);
   hRatio2__1->GetXaxis()->SetLabelOffset(0.01);
   hRatio2__1->GetXaxis()->SetLabelSize(0.057);
   hRatio2__1->GetXaxis()->SetTitleSize(0.0684);
   hRatio2__1->GetXaxis()->SetTitleOffset(0.95);
   hRatio2__1->GetXaxis()->SetTitleFont(132);
   hRatio2__1->GetYaxis()->SetTitle("r_{J/#psi} / #LT r_{J/#psi} #GT");
   hRatio2__1->GetYaxis()->SetNdivisions(505);
   hRatio2__1->GetYaxis()->SetLabelFont(132);
   hRatio2__1->GetYaxis()->SetLabelOffset(0.01);
   hRatio2__1->GetYaxis()->SetLabelSize(0.057);
   hRatio2__1->GetYaxis()->SetTitleSize(0.0684);
   hRatio2__1->GetYaxis()->SetTitleOffset(0.95);
   hRatio2__1->GetYaxis()->SetTitleFont(132);
   hRatio2__1->GetZaxis()->SetLabelFont(132);
   hRatio2__1->GetZaxis()->SetLabelSize(0.057);
   hRatio2__1->GetZaxis()->SetTitleSize(0.0684);
   hRatio2__1->GetZaxis()->SetTitleOffset(1.2);
   hRatio2__1->GetZaxis()->SetTitleFont(132);
   hRatio2__1->Draw("E1");
   TLine *line = new TLine(1,1,17,1);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig2a.C <==
void Fig2a()
{

    TColor* col1 = gROOT->GetColor(92);
    col1->SetRGB(0.992, 0.6823, 0.3804);
    TColor* col2 = gROOT->GetColor(93);
    col2->SetRGB(0.6706, 0.8510, 0.9137);
    TColor* col3 = gROOT->GetColor(94);
    col3->SetRGB(0.8431, 0.098, 0.1098);
    TColor* col4 = gROOT->GetColor(95);
    col4->SetRGB(0.1725, 0.4824, 0.7137);

    //=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 18 17:46:14 2021) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.0625);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_566c5c0__1 = new TH1D("frame_566c5c0__1","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_566c5c0__1->SetBinContent(1,240.5941);
   frame_566c5c0__1->SetMaximum(240.5941);
   frame_566c5c0__1->SetEntries(1);
   frame_566c5c0__1->SetDirectory(0);
   frame_566c5c0__1->SetStats(0);
   frame_566c5c0__1->SetLineWidth(2);
   frame_566c5c0__1->SetMarkerStyle(20);
   frame_566c5c0__1->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_566c5c0__1->GetXaxis()->SetNdivisions(505);
   frame_566c5c0__1->GetXaxis()->SetLabelFont(132);
   frame_566c5c0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_566c5c0__1->GetXaxis()->SetLabelSize(0.06);
   frame_566c5c0__1->GetXaxis()->SetTitleSize(0.072);
   frame_566c5c0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_566c5c0__1->GetXaxis()->SetTitleFont(132);
   frame_566c5c0__1->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_566c5c0__1->GetYaxis()->SetLabelFont(132);
   frame_566c5c0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_566c5c0__1->GetYaxis()->SetLabelSize(0.06);
   frame_566c5c0__1->GetYaxis()->SetTitleSize(0.072);
   frame_566c5c0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_566c5c0__1->GetYaxis()->SetTitleFont(132);
   frame_566c5c0__1->GetZaxis()->SetLabelFont(132);
   frame_566c5c0__1->GetZaxis()->SetLabelSize(0.06);
   frame_566c5c0__1->GetZaxis()->SetTitleSize(0.072);
   frame_566c5c0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_566c5c0__1->GetZaxis()->SetTitleFont(132);
   frame_566c5c0__1->Draw("FUNC");
   
   Double_t Data_fx3001[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t Data_fy3001[55] = {
   190,
   187,
   187,
   170,
   177,
   149,
   181,
   133,
   159,
   147,
   156,
   171,
   154,
   203,
   214,
   197,
   182,
   109,
   76,
   53,
   48,
   29,
   35,
   24,
   19,
   21,
   19,
   19,
   16,
   15,
   14,
   11,
   11,
   14,
   9,
   12,
   6,
   8,
   7,
   4,
   2,
   9,
   4,
   6,
   5,
   4,
   11,
   7,
   2,
   5,
   2,
   3,
   5,
   2,
   6};
   Double_t Data_felx3001[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fely3001[55] = {
   13.29311,
   13.18393,
   13.18393,
   12.54799,
   12.81353,
   11.71679,
   12.96291,
   11.0434,
   12.11943,
   11.63466,
   12,
   12.58625,
   11.91974,
   13.75658,
   14.13728,
   13.54457,
   13,
   9.952272,
   8.698576,
   7.257065,
   6.903979,
   5.353932,
   5.887675,
   4.864612,
   4.320219,
   4.545807,
   4.320219,
   4.320219,
   3.957801,
   3.82938,
   3.6965,
   3.265579,
   3.265579,
   3.6965,
   2.943461,
   3.415266,
   2.379931,
   2.768386,
   2.58147,
   1.914339,
   1.291815,
   2.943461,
   1.914339,
   2.379931,
   2.159691,
   1.914339,
   3.265579,
   2.58147,
   1.291815,
   2.159691,
   1.291815,
   1.632705,
   2.159691,
   1.291815,
   2.379931};
   Double_t Data_fehx3001[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fehy3001[55] = {
   14.29311,
   14.18393,
   14.18393,
   13.54799,
   13.81353,
   12.71679,
   13.96291,
   12.0434,
   13.11943,
   12.63466,
   13,
   13.58625,
   12.91974,
   14.75658,
   15.13728,
   14.54457,
   14,
   10.95227,
   9.756061,
   8.325916,
   7.97633,
   6.44702,
   6.97241,
   5.966932,
   5.435196,
   5.655182,
   5.435196,
   5.435196,
   5.083066,
   4.958738,
   4.830381,
   4.416521,
   4.416521,
   4.830381,
   4.110204,
   4.559819,
   3.583642,
   3.945142,
   3.770281,
   3.162753,
   2.63786,
   4.110204,
   3.162753,
   3.583642,
   3.382473,
   3.162753,
   4.416521,
   3.770281,
   2.63786,
   3.382473,
   2.63786,
   2.918186,
   3.382473,
   2.63786,
   3.583642};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,Data_fx3001,Data_fy3001,Data_felx3001,Data_fehx3001,Data_fely3001,Data_fehy3001);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKeeRun1Trig0PhotAll_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_Norm_B_plus_M__fx1[109] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4904,
   4910,
   4916,
   4922,
   4928,
   4940,
   4946,
   4952,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4982,
   4988,
   5000,
   5024,
   5036,
   5048,
   5072,
   5096,
   5108,
   5120,
   5126,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5180,
   5192,
   5204,
   5216,
   5228,
   5234,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5276,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t modelTot_Norm_B_plus_M__fy1[109] = {
   0,
   216.4652,
   216.4652,
   215.4701,
   213.7549,
   208.7201,
   196.7297,
   191.7014,
   187.4573,
   184.1929,
   181.9522,
   178.5395,
   176.4647,
   173.4766,
   169.966,
   168.5054,
   167.504,
   167.0392,
   167.0709,
   167.9244,
   168.5581,
   168.307,
   166.8311,
   162.8698,
   160.0237,
   156.2696,
   150.2775,
   143.4567,
   140.7374,
   139.2908,
   139.108,
   139.3668,
   140.1378,
   141.4806,
   143.4337,
   146.0105,
   149.2114,
   152.9867,
   161.5687,
   171.433,
   182.771,
   195.4643,
   208.5599,
   214.524,
   219.6285,
   221.6414,
   223.0167,
   223.4572,
   222.7212,
   220.7829,
   217.6627,
   213.4473,
   208.2537,
   202.2204,
   195.4946,
   180.5935,
   149.0603,
   134.1966,
   120.6295,
   108.5632,
   98.01289,
   88.86355,
   80.95426,
   74.11826,
   68.2147,
   63.1149,
   58.70098,
   54.8693,
   51.53089,
   46.03795,
   41.72592,
   38.23404,
   35.31682,
   30.62386,
   26.93223,
   23.91972,
   21.41422,
   19.30251,
   17.50225,
   15.94723,
   14.58688,
   13.38295,
   12.30821,
   11.34339,
   10.47414,
   9.689203,
   8.979217,
   8.336414,
   7.753857,
   7.224829,
   6.743546,
   6.305069,
   5.904955,
   5.538485,
   5.202113,
   4.892562,
   4.60694,
   4.342838,
   4.098205,
   3.871268,
   3.660471,
   3.464467,
   3.28203,
   3.112056,
   2.953561,
   2.80566,
   2.80566,
   2.80566,
   0};
   TGraph *graph = new TGraph(109,modelTot_Norm_B_plus_M__fx1,modelTot_Norm_B_plus_M__fy1);
   graph->SetName("modelTot_Norm_B_plus_M_");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Charm_fx2[84] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4889,
   4892,
   4904,
   4910,
   4916,
   4922,
   4928,
   4940,
   4946,
   4952,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4982,
   4988,
   5000,
   5012,
   5024,
   5030,
   5036,
   5048,
   5072,
   5084,
   5096,
   5108,
   5120,
   5132,
   5144,
   5156,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Charm_fy2[84] = {
   0,
   194.8344,
   194.8344,
   193.5724,
   191.5859,
   189.009,
   185.9955,
   172.8392,
   167.1992,
   162.3231,
   158.4058,
   155.4903,
   150.6574,
   147.8345,
   144.0707,
   139.7547,
   137.8796,
   136.4553,
   135.5591,
   135.1503,
   135.0948,
   134.78,
   133.5389,
   129.9556,
   125.828,
   121.2954,
   118.8001,
   115.8837,
   109.4052,
   97.20044,
   90.18739,
   82.44581,
   74.8292,
   67.70359,
   61.1997,
   55.68625,
   51.32783,
   47.89308,
   42.3368,
   37.75922,
   34.36126,
   31.7217,
   29.40237,
   27.2652,
   25.29171,
   23.46393,
   21.75587,
   20.15421,
   18.6639,
   17.29722,
   16.06043,
   14.94803,
   13.94529,
   13.03431,
   12.19895,
   11.42708,
   10.71048,
   10.04373,
   9.423007,
   8.845252,
   8.307687,
   7.807636,
   7.342469,
   6.909631,
   6.506674,
   6.131302,
   5.781382,
   5.454959,
   5.150247,
   4.865623,
   4.599609,
   4.350862,
   4.118157,
   3.900372,
   3.69648,
   3.505533,
   3.32666,
   3.159055,
   3.001969,
   2.854713,
   2.716645,
   2.716645,
   2.716645,
   0};
   graph = new TGraph(84,Charm_fx2,Charm_fy2);
   graph->SetName("Charm");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Prc_fx3[82] = {
   4856,
   4856,
   4880,
   4892,
   4898,
   4904,
   4910,
   4916,
   4928,
   4934,
   4940,
   4946,
   4952,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4982,
   4988,
   5000,
   5012,
   5024,
   5030,
   5036,
   5048,
   5072,
   5084,
   5096,
   5108,
   5120,
   5132,
   5144,
   5156,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Prc_fy3[82] = {
   0,
   155.7206,
   155.7206,
   151.8515,
   150.2601,
   149.3775,
   148.6141,
   147.446,
   145.0855,
   143.9217,
   142.4475,
   140.4412,
   137.4861,
   133.9638,
   132.4574,
   131.3721,
   130.7809,
   130.6417,
   131.0317,
   131.0722,
   130.1307,
   127.0423,
   123.2872,
   119.0219,
   116.634,
   113.816,
   107.5266,
   95.71793,
   88.89806,
   81.32972,
   73.86125,
   66.86057,
   60.4639,
   55.04572,
   50.77479,
   47.42183,
   42.0124,
   37.55362,
   34.24147,
   31.65698,
   29.36943,
   27.24911,
   25.28404,
   23.46034,
   21.75423,
   20.15349,
   18.6636,
   17.2971,
   16.06038,
   14.94801,
   13.94528,
   13.03431,
   12.19895,
   11.42708,
   10.71048,
   10.04373,
   9.423007,
   8.845252,
   8.307687,
   7.807636,
   7.342469,
   6.909631,
   6.506674,
   6.131302,
   5.781382,
   5.454959,
   5.150247,
   4.865623,
   4.599609,
   4.350862,
   4.118157,
   3.900372,
   3.69648,
   3.505533,
   3.32666,
   3.159055,
   3.001969,
   2.854713,
   2.716645,
   2.716645,
   2.716645,
   0};
   graph = new TGraph(82,Prc_fx3,Prc_fy3);
   graph->SetName("Prc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx4[61] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Comb_fy4[61] = {
   0,
   90.26554,
   90.26554,
   83.72696,
   77.69061,
   72.11605,
   66.9662,
   62.20713,
   57.80773,
   53.73945,
   49.97615,
   46.49381,
   43.27043,
   40.28576,
   37.52124,
   34.95982,
   32.58581,
   30.3848,
   28.34354,
   26.44983,
   24.69247,
   23.06112,
   21.54627,
   20.13918,
   18.83176,
   17.61658,
   16.48679,
   15.43607,
   14.45857,
   13.54892,
   12.70216,
   11.91368,
   11.17925,
   10.49496,
   9.857195,
   9.262599,
   8.708084,
   8.190787,
   7.70806,
   7.257454,
   6.836699,
   6.443694,
   6.076493,
   5.733293,
   5.412423,
   5.112332,
   4.831585,
   4.568848,
   4.322885,
   4.092548,
   3.876771,
   3.674567,
   3.485015,
   3.307263,
   3.140517,
   2.98404,
   2.837147,
   2.6992,
   2.6992,
   2.6992,
   0};
   graph = new TGraph(61,Comb_fx4,Comb_fy4);
   graph->SetName("Comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx5[93] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5084,
   5096,
   5108,
   5120,
   5132,
   5144,
   5156,
   5162,
   5168,
   5180,
   5192,
   5204,
   5216,
   5228,
   5234,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5288,
   5294,
   5300,
   5303,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Signal_fy5[93] = {
   0,
   21.63082,
   21.63082,
   23.89051,
   26.46192,
   29.4059,
   32.82961,
   36.87558,
   41.57443,
   46.86444,
   53.07703,
   56.77642,
   61.01084,
   65.90816,
   71.58724,
   78.16709,
   85.79438,
   94.68268,
   99.69092,
   105.0936,
   116.5826,
   129.0962,
   142.8661,
   157.7051,
   172.6326,
   179.4083,
   185.2672,
   187.6394,
   189.3637,
   190.1436,
   189.739,
   188.1248,
   185.3222,
   181.4188,
   176.532,
   170.801,
   164.3734,
   157.4062,
   150.0577,
   119.6579,
   105.3442,
   92.31666,
   86.35624,
   80.77939,
   70.74768,
   62.10666,
   54.69556,
   48.34783,
   42.92299,
   38.29273,
   34.33967,
   30.96058,
   28.06697,
   23.44171,
   19.97005,
   17.29226,
   15.16261,
   11.95996,
   9.635015,
   7.859288,
   6.466191,
   5.357219,
   4.467939,
   3.748286,
   3.159805,
   2.67247,
   2.264482,
   1.920378,
   1.62889,
   1.381516,
   1.171581,
   0.9939449,
   0.8442259,
   0.718155,
   0.612244,
   0.5236873,
   0.4499963,
   0.3882373,
   0.3364906,
   0.2929533,
   0.2560774,
   0.2246809,
   0.1978333,
   0.1747879,
   0.154938,
   0.1378064,
   0.1229754,
   0.1100873,
   0.09884821,
   0.08901542,
   0.08901542,
   0.08901542,
   0};
   graph = new TGraph(93,Signal_fx5,Signal_fy5);
   graph->SetName("Signal");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx6[109] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4904,
   4910,
   4916,
   4922,
   4928,
   4940,
   4946,
   4952,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4982,
   4988,
   5000,
   5024,
   5036,
   5048,
   5072,
   5096,
   5108,
   5120,
   5126,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5180,
   5192,
   5204,
   5216,
   5228,
   5234,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5276,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t ModelTot_fy6[109] = {
   0,
   216.4652,
   216.4652,
   215.4701,
   213.7549,
   208.7201,
   196.7297,
   191.7014,
   187.4573,
   184.1929,
   181.9522,
   178.5395,
   176.4647,
   173.4766,
   169.966,
   168.5054,
   167.504,
   167.0392,
   167.0709,
   167.9244,
   168.5581,
   168.307,
   166.8311,
   162.8698,
   160.0237,
   156.2696,
   150.2775,
   143.4567,
   140.7374,
   139.2908,
   139.108,
   139.3668,
   140.1378,
   141.4806,
   143.4337,
   146.0105,
   149.2114,
   152.9867,
   161.5687,
   171.433,
   182.771,
   195.4643,
   208.5599,
   214.524,
   219.6285,
   221.6414,
   223.0167,
   223.4572,
   222.7212,
   220.7829,
   217.6627,
   213.4473,
   208.2537,
   202.2204,
   195.4946,
   180.5935,
   149.0603,
   134.1966,
   120.6295,
   108.5632,
   98.01289,
   88.86355,
   80.95426,
   74.11826,
   68.2147,
   63.1149,
   58.70098,
   54.8693,
   51.53089,
   46.03795,
   41.72592,
   38.23404,
   35.31682,
   30.62386,
   26.93223,
   23.91972,
   21.41422,
   19.30251,
   17.50225,
   15.94723,
   14.58688,
   13.38295,
   12.30821,
   11.34339,
   10.47414,
   9.689203,
   8.979217,
   8.336414,
   7.753857,
   7.224829,
   6.743546,
   6.305069,
   5.904955,
   5.538485,
   5.202113,
   4.892562,
   4.60694,
   4.342838,
   4.098205,
   3.871268,
   3.660471,
   3.464467,
   3.28203,
   3.112056,
   2.953561,
   2.80566,
   2.80566,
   2.80566,
   0};
   graph = new TGraph(109,ModelTot_fx6,ModelTot_fy6);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataKeeRun1Trig0PhotAll_fx3002[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t h_dataKeeRun1Trig0PhotAll_fy3002[55] = {
   190,
   187,
   187,
   170,
   177,
   149,
   181,
   133,
   159,
   147,
   156,
   171,
   154,
   203,
   214,
   197,
   182,
   109,
   76,
   53,
   48,
   29,
   35,
   24,
   19,
   21,
   19,
   19,
   16,
   15,
   14,
   11,
   11,
   14,
   9,
   12,
   6,
   8,
   7,
   4,
   2,
   9,
   4,
   6,
   5,
   4,
   11,
   7,
   2,
   5,
   2,
   3,
   5,
   2,
   6};
   Double_t h_dataKeeRun1Trig0PhotAll_felx3002[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig0PhotAll_fely3002[55] = {
   13.29311,
   13.18393,
   13.18393,
   12.54799,
   12.81353,
   11.71679,
   12.96291,
   11.0434,
   12.11943,
   11.63466,
   12,
   12.58625,
   11.91974,
   13.75658,
   14.13728,
   13.54457,
   13,
   9.952272,
   8.698576,
   7.257065,
   6.903979,
   5.353932,
   5.887675,
   4.864612,
   4.320219,
   4.545807,
   4.320219,
   4.320219,
   3.957801,
   3.82938,
   3.6965,
   3.265579,
   3.265579,
   3.6965,
   2.943461,
   3.415266,
   2.379931,
   2.768386,
   2.58147,
   1.914339,
   1.291815,
   2.943461,
   1.914339,
   2.379931,
   2.159691,
   1.914339,
   3.265579,
   2.58147,
   1.291815,
   2.159691,
   1.291815,
   1.632705,
   2.159691,
   1.291815,
   2.379931};
   Double_t h_dataKeeRun1Trig0PhotAll_fehx3002[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig0PhotAll_fehy3002[55] = {
   14.29311,
   14.18393,
   14.18393,
   13.54799,
   13.81353,
   12.71679,
   13.96291,
   12.0434,
   13.11943,
   12.63466,
   13,
   13.58625,
   12.91974,
   14.75658,
   15.13728,
   14.54457,
   14,
   10.95227,
   9.756061,
   8.325916,
   7.97633,
   6.44702,
   6.97241,
   5.966932,
   5.435196,
   5.655182,
   5.435196,
   5.435196,
   5.083066,
   4.958738,
   4.830381,
   4.416521,
   4.416521,
   4.830381,
   4.110204,
   4.559819,
   3.583642,
   3.945142,
   3.770281,
   3.162753,
   2.63786,
   4.110204,
   3.162753,
   3.583642,
   3.382473,
   3.162753,
   4.416521,
   3.770281,
   2.63786,
   3.382473,
   2.63786,
   2.918186,
   3.382473,
   2.63786,
   3.583642};
   grae = new TGraphAsymmErrors(55,h_dataKeeRun1Trig0PhotAll_fx3002,h_dataKeeRun1Trig0PhotAll_fy3002,h_dataKeeRun1Trig0PhotAll_felx3002,h_dataKeeRun1Trig0PhotAll_fehx3002,h_dataKeeRun1Trig0PhotAll_fely3002,h_dataKeeRun1Trig0PhotAll_fehy3002);
   grae->SetName("h_dataKeeRun1Trig0PhotAll");
   grae->SetTitle("Histogram of dataKeeRun1Trig0PhotAll_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_566c5c0__2 = new TH1D("frame_566c5c0__2","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_566c5c0__2->SetBinContent(1,240.5941);
   frame_566c5c0__2->SetMaximum(240.5941);
   frame_566c5c0__2->SetEntries(1);
   frame_566c5c0__2->SetDirectory(0);
   frame_566c5c0__2->SetStats(0);
   frame_566c5c0__2->SetLineWidth(2);
   frame_566c5c0__2->SetMarkerStyle(20);
   frame_566c5c0__2->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_566c5c0__2->GetXaxis()->SetNdivisions(505);
   frame_566c5c0__2->GetXaxis()->SetLabelFont(132);
   frame_566c5c0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_566c5c0__2->GetXaxis()->SetLabelSize(0.06);
   frame_566c5c0__2->GetXaxis()->SetTitleSize(0.072);
   frame_566c5c0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_566c5c0__2->GetXaxis()->SetTitleFont(132);
   frame_566c5c0__2->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_566c5c0__2->GetYaxis()->SetLabelFont(132);
   frame_566c5c0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_566c5c0__2->GetYaxis()->SetLabelSize(0.06);
   frame_566c5c0__2->GetYaxis()->SetTitleSize(0.072);
   frame_566c5c0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_566c5c0__2->GetYaxis()->SetTitleFont(132);
   frame_566c5c0__2->GetZaxis()->SetLabelFont(132);
   frame_566c5c0__2->GetZaxis()->SetLabelSize(0.06);
   frame_566c5c0__2->GetZaxis()->SetTitleSize(0.072);
   frame_566c5c0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_566c5c0__2->GetZaxis()->SetTitleFont(132);
   frame_566c5c0__2->Draw("AXISSAME");
   
    TLegend *leg = new TLegend(0.55,
                               0.62 - gStyle->GetPadTopMargin(),
                               0.9,
                               0.9 - gStyle->GetPadTopMargin());
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data 9 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}e^{#plus}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Charm","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Prc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
    TPaveText *pt = new TPaveText(0.54,
                                  0.9- gStyle->GetPadTopMargin(),
                                  0.79,
                                  0.98 - gStyle->GetPadTopMargin(),"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/Fig2b.C <==
void Fig2b()
{
TColor* col1 = gROOT->GetColor(92);
col1->SetRGB(0.992, 0.6823, 0.3804);
TColor* col2 = gROOT->GetColor(93);
col2->SetRGB(0.6706, 0.8510, 0.9137);
TColor* col3 = gROOT->GetColor(94);
col3->SetRGB(0.8431, 0.098, 0.1098);
TColor* col4 = gROOT->GetColor(95);
col4->SetRGB(0.1725, 0.4824, 0.7137);

    //=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 18 17:46:15 2021) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.0625);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_6a96740__3 = new TH1D("frame_6a96740__3","A RooPlot of \"#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",60,5180,5600);
   frame_6a96740__3->SetBinContent(1,623.0269);
   frame_6a96740__3->SetMaximum(623.0269);
   frame_6a96740__3->SetEntries(1);
   frame_6a96740__3->SetDirectory(0);
   frame_6a96740__3->SetStats(0);
   frame_6a96740__3->SetLineWidth(2);
   frame_6a96740__3->SetMarkerStyle(20);
   frame_6a96740__3->GetXaxis()->SetTitle("#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_6a96740__3->GetXaxis()->SetNdivisions(505);
   frame_6a96740__3->GetXaxis()->SetLabelFont(132);
   frame_6a96740__3->GetXaxis()->SetLabelOffset(0.01);
   frame_6a96740__3->GetXaxis()->SetLabelSize(0.06);
   frame_6a96740__3->GetXaxis()->SetTitleSize(0.072);
   frame_6a96740__3->GetXaxis()->SetTitleOffset(0.95);
   frame_6a96740__3->GetXaxis()->SetTitleFont(132);
   frame_6a96740__3->GetYaxis()->SetTitle("Candidates / (7 MeV/#it{c}^{2})");
   frame_6a96740__3->GetYaxis()->SetLabelFont(132);
   frame_6a96740__3->GetYaxis()->SetLabelOffset(0.01);
   frame_6a96740__3->GetYaxis()->SetLabelSize(0.06);
   frame_6a96740__3->GetYaxis()->SetTitleSize(0.072);
   frame_6a96740__3->GetYaxis()->SetTitleOffset(0.95);
   frame_6a96740__3->GetYaxis()->SetTitleFont(132);
   frame_6a96740__3->GetZaxis()->SetLabelFont(132);
   frame_6a96740__3->GetZaxis()->SetLabelSize(0.06);
   frame_6a96740__3->GetZaxis()->SetTitleSize(0.072);
   frame_6a96740__3->GetZaxis()->SetTitleOffset(1.2);
   frame_6a96740__3->GetZaxis()->SetTitleFont(132);
   frame_6a96740__3->Draw("FUNC");
   
   Double_t h_dataKmumuRun1_newmass_fx3003[60] = {
   5183.5,
   5190.5,
   5197.5,
   5204.5,
   5211.5,
   5218.5,
   5225.5,
   5232.5,
   5239.5,
   5246.5,
   5253.5,
   5260.5,
   5267.5,
   5274.5,
   5281.5,
   5288.5,
   5295.5,
   5302.5,
   5309.5,
   5316.5,
   5323.5,
   5330.5,
   5337.5,
   5344.5,
   5351.5,
   5358.5,
   5365.5,
   5372.5,
   5379.5,
   5386.5,
   5393.5,
   5400.5,
   5407.5,
   5414.5,
   5421.5,
   5428.5,
   5435.5,
   5442.5,
   5449.5,
   5456.5,
   5463.5,
   5470.5,
   5477.5,
   5484.5,
   5491.5,
   5498.5,
   5505.5,
   5512.5,
   5519.5,
   5526.5,
   5533.5,
   5540.5,
   5547.5,
   5554.5,
   5561.5,
   5568.5,
   5575.5,
   5582.5,
   5589.5,
   5596.5};
   Double_t h_dataKmumuRun1_newmass_fy3003[60] = {
   43,
   32,
   41,
   36,
   29,
   42,
   51,
   63,
   77,
   145,
   196,
   334,
   445,
   540,
   569,
   514,
   386,
   307,
   176,
   96,
   62,
   33,
   15,
   27,
   27,
   21,
   8,
   19,
   9,
   8,
   11,
   12,
   11,
   9,
   13,
   9,
   11,
   10,
   18,
   8,
   7,
   7,
   10,
   7,
   9,
   12,
   9,
   6,
   8,
   10,
   6,
   6,
   9,
   8,
   6,
   6,
   8,
   6,
   10,
   8};
   Double_t h_dataKmumuRun1_newmass_felx3003[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t h_dataKmumuRun1_newmass_fely3003[60] = {
   6.531834,
   5.627135,
   6.376898,
   5.971996,
   5.353932,
   6.454831,
   7.117933,
   7.916129,
   8.755868,
   11.55197,
   13.50893,
   17.78251,
   20.60095,
   22.74328,
   23.35896,
   22.17708,
   19.15324,
   17.02855,
   12.77592,
   9.780867,
   7.852713,
   5.715302,
   3.82938,
   5.163771,
   5.163771,
   4.545807,
   2.768386,
   4.320219,
   2.943461,
   2.768386,
   3.265579,
   3.415266,
   3.265579,
   2.943461,
   3.558662,
   2.943461,
   3.265579,
   3.108694,
   4.202887,
   2.768386,
   2.58147,
   2.58147,
   3.108694,
   2.58147,
   2.943461,
   3.415266,
   2.943461,
   2.379931,
   2.768386,
   3.108694,
   2.379931,
   2.379931,
   2.943461,
   2.768386,
   2.379931,
   2.379931,
   2.768386,
   2.379931,
   3.108694,
   2.768386};
   Double_t h_dataKmumuRun1_newmass_fehx3003[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t h_dataKmumuRun1_newmass_fehy3003[60] = {
   7.608278,
   6.715753,
   7.455185,
   7.055545,
   6.44702,
   7.53218,
   8.188122,
   8.979274,
   9.812979,
   12.55197,
   14.50893,
   18.78251,
   21.60095,
   23.74328,
   24.35896,
   23.17708,
   20.15324,
   18.02855,
   13.77592,
   10.83201,
   8.916365,
   6.802567,
   4.958738,
   6.260244,
   6.260244,
   5.655182,
   3.945142,
   5.435196,
   4.110204,
   3.945142,
   4.416521,
   4.559819,
   4.416521,
   4.110204,
   4.697573,
   4.110204,
   4.416521,
   4.26695,
   5.321007,
   3.945142,
   3.770281,
   3.770281,
   4.26695,
   3.770281,
   4.110204,
   4.559819,
   4.110204,
   3.583642,
   3.945142,
   4.26695,
   3.583642,
   3.583642,
   4.110204,
   3.945142,
   3.583642,
   3.583642,
   3.945142,
   3.583642,
   4.26695,
   3.945142};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_dataKmumuRun1_newmass_fx3003,h_dataKmumuRun1_newmass_fy3003,h_dataKmumuRun1_newmass_felx3003,h_dataKmumuRun1_newmass_fehx3003,h_dataKmumuRun1_newmass_fely3003,h_dataKmumuRun1_newmass_fehy3003);
   grae->SetName("h_dataKmumuRun1_newmass");
   grae->SetTitle("Histogram of dataKmumuRun1_newmass_plot__B_plus_M_Kmumu");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_Norm_B_plus_M_Kmumu__fx7[111] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5264,
   5267.5,
   5269.25,
   5271,
   5272.75,
   5274.5,
   5275.375,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5300.75,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5321.75,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t modelTot_Norm_B_plus_M_Kmumu__fy7[111] = {
   0,
   31.95995,
   31.95995,
   32.55685,
   33.4666,
   34.86439,
   37.07841,
   40.71965,
   46.90883,
   51.54424,
   57.69048,
   65.86809,
   76.7634,
   91.25148,
   100.1672,
   110.3894,
   122.0684,
   135.3544,
   150.3906,
   167.3062,
   186.2079,
   207.1713,
   230.2336,
   255.3876,
   282.5792,
   311.7102,
   373.8653,
   436.0121,
   465.4512,
   492.9142,
   517.7184,
   539.0961,
   548.2051,
   556.1174,
   562.7675,
   568.0994,
   572.067,
   574.6354,
   575.7811,
   575.4925,
   573.7701,
   570.6262,
   566.0855,
   560.184,
   552.9689,
   544.4978,
   524.0658,
   499.5239,
   471.6109,
   441.1287,
   408.9024,
   342.4023,
   309.6132,
   278.0876,
   248.2193,
   220.2954,
   194.5158,
   171.1167,
   150.1707,
   131.7172,
   115.5519,
   101.4164,
   89.09176,
   78.38311,
   69.11231,
   61.11469,
   48.34248,
   38.9966,
   32.20391,
   27.27849,
   23.69998,
   19.15577,
   16.63844,
   15.22943,
   14.33674,
   13.68947,
   13.17216,
   12.73196,
   12.34247,
   11.98907,
   11.66287,
   11.35803,
   11.07053,
   10.79746,
   10.5367,
   10.28662,
   10.04599,
   9.813835,
   9.589369,
   9.37196,
   9.161088,
   8.956315,
   8.757273,
   8.563643,
   8.37515,
   8.191552,
   8.012633,
   7.838202,
   7.668083,
   7.502118,
   7.340161,
   7.182077,
   7.027741,
   6.877037,
   6.729854,
   6.586088,
   6.445642,
   6.308422,
   6.308422,
   6.308422,
   0};
   TGraph *graph = new TGraph(111,modelTot_Norm_B_plus_M_Kmumu__fx7,modelTot_Norm_B_plus_M_Kmumu__fy7);
   graph->SetName("modelTot_Norm_B_plus_M_Kmumu_");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t modelTot_Norm_B_plus_M_Kmumu__Compcharm_fx8[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t modelTot_Norm_B_plus_M_Kmumu__Compcharm_fy8[66] = {
   0,
   23.3967,
   23.3967,
   22.87469,
   22.36482,
   21.8668,
   21.38034,
   20.90517,
   20.44101,
   19.9876,
   19.54467,
   19.11198,
   18.68928,
   18.27633,
   17.87289,
   17.47875,
   17.09367,
   16.71744,
   16.34985,
   15.99068,
   15.63975,
   15.29685,
   14.9618,
   14.6344,
   14.31447,
   14.00184,
   13.69634,
   13.39779,
   13.10603,
   12.82089,
   12.54223,
   12.26989,
   12.00372,
   11.74357,
   11.4893,
   11.24078,
   10.99787,
   10.76043,
   10.52835,
   10.30148,
   10.07972,
   9.862934,
   9.651016,
   9.443848,
   9.241321,
   9.043325,
   8.849755,
   8.660508,
   8.475483,
   8.294582,
   8.11771,
   7.944772,
   7.775679,
   7.61034,
   7.448668,
   7.29058,
   7.135992,
   6.984823,
   6.836995,
   6.69243,
   6.551054,
   6.412794,
   6.277577,
   6.277577,
   6.277577,
   0};
   graph = new TGraph(66,modelTot_Norm_B_plus_M_Kmumu__Compcharm_fx8,modelTot_Norm_B_plus_M_Kmumu__Compcharm_fy8);
   graph->SetName("modelTot_Norm_B_plus_M_Kmumu__Compcharm");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t modelTot_Norm_B_plus_M_Kmumu__Compcombinatorial_fx9[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t modelTot_Norm_B_plus_M_Kmumu__Compcombinatorial_fy9[66] = {
   0,
   23.3967,
   23.3967,
   22.87469,
   22.36482,
   21.8668,
   21.38034,
   20.90517,
   20.44101,
   19.9876,
   19.54467,
   19.11198,
   18.68928,
   18.27633,
   17.87289,
   17.47875,
   17.09367,
   16.71744,
   16.34985,
   15.99068,
   15.63975,
   15.29685,
   14.9618,
   14.6344,
   14.31447,
   14.00184,
   13.69634,
   13.39779,
   13.10603,
   12.82089,
   12.54223,
   12.26989,
   12.00372,
   11.74357,
   11.4893,
   11.24078,
   10.99787,
   10.76043,
   10.52835,
   10.30148,
   10.07972,
   9.862934,
   9.651016,
   9.443848,
   9.241321,
   9.043325,
   8.849755,
   8.660508,
   8.475483,
   8.294582,
   8.11771,
   7.944772,
   7.775679,
   7.61034,
   7.448668,
   7.29058,
   7.135992,
   6.984823,
   6.836995,
   6.69243,
   6.551054,
   6.412794,
   6.277577,
   6.277577,
   6.277577,
   0};
   graph = new TGraph(66,modelTot_Norm_B_plus_M_Kmumu__Compcombinatorial_fx9,modelTot_Norm_B_plus_M_Kmumu__Compcombinatorial_fy9);
   graph->SetName("modelTot_Norm_B_plus_M_Kmumu__Compcombinatorial");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx10[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t Comb_fy10[66] = {
   0,
   23.3967,
   23.3967,
   22.87469,
   22.36482,
   21.8668,
   21.38034,
   20.90517,
   20.44101,
   19.9876,
   19.54467,
   19.11198,
   18.68928,
   18.27633,
   17.87289,
   17.47875,
   17.09367,
   16.71744,
   16.34985,
   15.99068,
   15.63975,
   15.29685,
   14.9618,
   14.6344,
   14.31447,
   14.00184,
   13.69634,
   13.39779,
   13.10603,
   12.82089,
   12.54223,
   12.26989,
   12.00372,
   11.74357,
   11.4893,
   11.24078,
   10.99787,
   10.76043,
   10.52835,
   10.30148,
   10.07972,
   9.862934,
   9.651016,
   9.443848,
   9.241321,
   9.043325,
   8.849755,
   8.660508,
   8.475483,
   8.294582,
   8.11771,
   7.944772,
   7.775679,
   7.61034,
   7.448668,
   7.29058,
   7.135992,
   6.984823,
   6.836995,
   6.69243,
   6.551054,
   6.412794,
   6.277577,
   6.277577,
   6.277577,
   0};
   graph = new TGraph(66,Comb_fx10,Comb_fy10);
   graph->SetName("Comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx11[112] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5264,
   5267.5,
   5269.25,
   5271,
   5272.75,
   5274.5,
   5275.375,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5287.625,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5300.75,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5321.75,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t Signal_fy11[112] = {
   0,
   8.563249,
   8.563249,
   9.682163,
   11.10178,
   12.99759,
   15.69807,
   19.81448,
   26.46782,
   31.33127,
   37.70289,
   46.10325,
   57.21873,
   71.92442,
   80.94802,
   91.27738,
   103.063,
   116.455,
   131.5966,
   148.6169,
   167.6227,
   188.6897,
   211.855,
   237.1113,
   264.4046,
   293.6368,
   355.9924,
   418.3375,
   447.8748,
   475.4354,
   500.3367,
   521.811,
   530.9681,
   538.9283,
   545.6262,
   551.0057,
   555.0208,
   557.6366,
   558.8296,
   558.5881,
   556.9126,
   553.8156,
   549.3215,
   543.4665,
   536.2978,
   527.8731,
   518.2596,
   507.5332,
   483.083,
   455.261,
   424.8695,
   392.7332,
   326.4117,
   293.711,
   262.2734,
   232.4925,
   204.6557,
   178.9625,
   155.6494,
   134.7889,
   116.4203,
   100.3396,
   86.28807,
   74.04692,
   63.42131,
   54.23307,
   46.31754,
   33.70808,
   24.52309,
   17.88944,
   13.12123,
   9.698137,
   5.459434,
   3.240657,
   2.123404,
   1.515844,
   1.147238,
   0.9022677,
   0.7282435,
   0.5989001,
   0.4997671,
   0.4220881,
   0.3601644,
   0.3100949,
   0.2691149,
   0.2352145,
   0.2069035,
   0.1830583,
   0.1628192,
   0.1455202,
   0.1306393,
   0.117763,
   0.1065605,
   0.09676516,
   0.08816021,
   0.08056802,
   0.07384213,
   0.06786096,
   0.06252303,
   0.05774313,
   0.05344935,
   0.04958071,
   0.04608523,
   0.04291846,
   0.04004218,
   0.03742343,
   0.03503367,
   0.0328481,
   0.0308451,
   0.0308451,
   0.0308451,
   0};
   graph = new TGraph(112,Signal_fx11,Signal_fy11);
   graph->SetName("Signal");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx12[111] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5264,
   5267.5,
   5269.25,
   5271,
   5272.75,
   5274.5,
   5275.375,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5300.75,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5321.75,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t ModelTot_fy12[111] = {
   0,
   31.95995,
   31.95995,
   32.55685,
   33.4666,
   34.86439,
   37.07841,
   40.71965,
   46.90883,
   51.54424,
   57.69048,
   65.86809,
   76.7634,
   91.25148,
   100.1672,
   110.3894,
   122.0684,
   135.3544,
   150.3906,
   167.3062,
   186.2079,
   207.1713,
   230.2336,
   255.3876,
   282.5792,
   311.7102,
   373.8653,
   436.0121,
   465.4512,
   492.9142,
   517.7184,
   539.0961,
   548.2051,
   556.1174,
   562.7675,
   568.0994,
   572.067,
   574.6354,
   575.7811,
   575.4925,
   573.7701,
   570.6262,
   566.0855,
   560.184,
   552.9689,
   544.4978,
   524.0658,
   499.5239,
   471.6109,
   441.1287,
   408.9024,
   342.4023,
   309.6132,
   278.0876,
   248.2193,
   220.2954,
   194.5158,
   171.1167,
   150.1707,
   131.7172,
   115.5519,
   101.4164,
   89.09176,
   78.38311,
   69.11231,
   61.11469,
   48.34248,
   38.9966,
   32.20391,
   27.27849,
   23.69998,
   19.15577,
   16.63844,
   15.22943,
   14.33674,
   13.68947,
   13.17216,
   12.73196,
   12.34247,
   11.98907,
   11.66287,
   11.35803,
   11.07053,
   10.79746,
   10.5367,
   10.28662,
   10.04599,
   9.813835,
   9.589369,
   9.37196,
   9.161088,
   8.956315,
   8.757273,
   8.563643,
   8.37515,
   8.191552,
   8.012633,
   7.838202,
   7.668083,
   7.502118,
   7.340161,
   7.182077,
   7.027741,
   6.877037,
   6.729854,
   6.586088,
   6.445642,
   6.308422,
   6.308422,
   6.308422,
   0};
   graph = new TGraph(111,ModelTot_fx12,ModelTot_fy12);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Data_fx3004[60] = {
   5183.5,
   5190.5,
   5197.5,
   5204.5,
   5211.5,
   5218.5,
   5225.5,
   5232.5,
   5239.5,
   5246.5,
   5253.5,
   5260.5,
   5267.5,
   5274.5,
   5281.5,
   5288.5,
   5295.5,
   5302.5,
   5309.5,
   5316.5,
   5323.5,
   5330.5,
   5337.5,
   5344.5,
   5351.5,
   5358.5,
   5365.5,
   5372.5,
   5379.5,
   5386.5,
   5393.5,
   5400.5,
   5407.5,
   5414.5,
   5421.5,
   5428.5,
   5435.5,
   5442.5,
   5449.5,
   5456.5,
   5463.5,
   5470.5,
   5477.5,
   5484.5,
   5491.5,
   5498.5,
   5505.5,
   5512.5,
   5519.5,
   5526.5,
   5533.5,
   5540.5,
   5547.5,
   5554.5,
   5561.5,
   5568.5,
   5575.5,
   5582.5,
   5589.5,
   5596.5};
   Double_t Data_fy3004[60] = {
   43,
   32,
   41,
   36,
   29,
   42,
   51,
   63,
   77,
   145,
   196,
   334,
   445,
   540,
   569,
   514,
   386,
   307,
   176,
   96,
   62,
   33,
   15,
   27,
   27,
   21,
   8,
   19,
   9,
   8,
   11,
   12,
   11,
   9,
   13,
   9,
   11,
   10,
   18,
   8,
   7,
   7,
   10,
   7,
   9,
   12,
   9,
   6,
   8,
   10,
   6,
   6,
   9,
   8,
   6,
   6,
   8,
   6,
   10,
   8};
   Double_t Data_felx3004[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t Data_fely3004[60] = {
   6.531834,
   5.627135,
   6.376898,
   5.971996,
   5.353932,
   6.454831,
   7.117933,
   7.916129,
   8.755868,
   11.55197,
   13.50893,
   17.78251,
   20.60095,
   22.74328,
   23.35896,
   22.17708,
   19.15324,
   17.02855,
   12.77592,
   9.780867,
   7.852713,
   5.715302,
   3.82938,
   5.163771,
   5.163771,
   4.545807,
   2.768386,
   4.320219,
   2.943461,
   2.768386,
   3.265579,
   3.415266,
   3.265579,
   2.943461,
   3.558662,
   2.943461,
   3.265579,
   3.108694,
   4.202887,
   2.768386,
   2.58147,
   2.58147,
   3.108694,
   2.58147,
   2.943461,
   3.415266,
   2.943461,
   2.379931,
   2.768386,
   3.108694,
   2.379931,
   2.379931,
   2.943461,
   2.768386,
   2.379931,
   2.379931,
   2.768386,
   2.379931,
   3.108694,
   2.768386};
   Double_t Data_fehx3004[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t Data_fehy3004[60] = {
   7.608278,
   6.715753,
   7.455185,
   7.055545,
   6.44702,
   7.53218,
   8.188122,
   8.979274,
   9.812979,
   12.55197,
   14.50893,
   18.78251,
   21.60095,
   23.74328,
   24.35896,
   23.17708,
   20.15324,
   18.02855,
   13.77592,
   10.83201,
   8.916365,
   6.802567,
   4.958738,
   6.260244,
   6.260244,
   5.655182,
   3.945142,
   5.435196,
   4.110204,
   3.945142,
   4.416521,
   4.559819,
   4.416521,
   4.110204,
   4.697573,
   4.110204,
   4.416521,
   4.26695,
   5.321007,
   3.945142,
   3.770281,
   3.770281,
   4.26695,
   3.770281,
   4.110204,
   4.559819,
   4.110204,
   3.583642,
   3.945142,
   4.26695,
   3.583642,
   3.583642,
   4.110204,
   3.945142,
   3.583642,
   3.583642,
   3.945142,
   3.583642,
   4.26695,
   3.945142};
   grae = new TGraphAsymmErrors(60,Data_fx3004,Data_fy3004,Data_felx3004,Data_fehx3004,Data_fely3004,Data_fehy3004);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKmumuRun1_newmass_plot__B_plus_M_Kmumu");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_6a96740__4 = new TH1D("frame_6a96740__4","A RooPlot of \"#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",60,5180,5600);
   frame_6a96740__4->SetBinContent(1,623.0269);
   frame_6a96740__4->SetMaximum(623.0269);
   frame_6a96740__4->SetEntries(1);
   frame_6a96740__4->SetDirectory(0);
   frame_6a96740__4->SetStats(0);
   frame_6a96740__4->SetLineWidth(2);
   frame_6a96740__4->SetMarkerStyle(20);
   frame_6a96740__4->GetXaxis()->SetTitle("#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_6a96740__4->GetXaxis()->SetNdivisions(505);
   frame_6a96740__4->GetXaxis()->SetLabelFont(132);
   frame_6a96740__4->GetXaxis()->SetLabelOffset(0.01);
   frame_6a96740__4->GetXaxis()->SetLabelSize(0.06);
   frame_6a96740__4->GetXaxis()->SetTitleSize(0.072);
   frame_6a96740__4->GetXaxis()->SetTitleOffset(0.95);
   frame_6a96740__4->GetXaxis()->SetTitleFont(132);
   frame_6a96740__4->GetYaxis()->SetTitle("Candidates / (7 MeV/#it{c}^{2})");
   frame_6a96740__4->GetYaxis()->SetLabelFont(132);
   frame_6a96740__4->GetYaxis()->SetLabelOffset(0.01);
   frame_6a96740__4->GetYaxis()->SetLabelSize(0.06);
   frame_6a96740__4->GetYaxis()->SetTitleSize(0.072);
   frame_6a96740__4->GetYaxis()->SetTitleOffset(0.95);
   frame_6a96740__4->GetYaxis()->SetTitleFont(132);
   frame_6a96740__4->GetZaxis()->SetLabelFont(132);
   frame_6a96740__4->GetZaxis()->SetLabelSize(0.06);
   frame_6a96740__4->GetZaxis()->SetTitleSize(0.072);
   frame_6a96740__4->GetZaxis()->SetTitleOffset(1.2);
   frame_6a96740__4->GetZaxis()->SetTitleFont(132);
   frame_6a96740__4->Draw("AXISSAME");
   
    TLegend *leg = new TLegend(0.55,
                               0.485 - gStyle->GetPadTopMargin(),
                               0.9,
                               0.9 - gStyle->GetPadTopMargin());
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data 9 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}#mu^{#plus}#mu^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.54,
                                 0.9- gStyle->GetPadTopMargin(),
                                 0.79,
                                 0.98 - gStyle->GetPadTopMargin(),"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/Fig2c.C <==
void Fig2c()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 18:15:14 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(4976.296,-49328.77,5717.037,259288.6);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.0625);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_78e2390__1 = new TH1D("frame_78e2390__1","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_78e2390__1->SetBinContent(1,211289.9);
   frame_78e2390__1->SetMinimum(50);
   frame_78e2390__1->SetMaximum(240000);
   frame_78e2390__1->SetEntries(2);
   frame_78e2390__1->SetDirectory(0);
   frame_78e2390__1->SetStats(0);
   frame_78e2390__1->SetLineWidth(2);
   frame_78e2390__1->SetMarkerStyle(20);
   frame_78e2390__1->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]");
   frame_78e2390__1->GetXaxis()->SetNdivisions(505);
   frame_78e2390__1->GetXaxis()->SetLabelFont(132);
   frame_78e2390__1->GetXaxis()->SetLabelOffset(0.01);
   frame_78e2390__1->GetXaxis()->SetLabelSize(0.06);
   frame_78e2390__1->GetXaxis()->SetTitleSize(0.072);
   frame_78e2390__1->GetXaxis()->SetTitleOffset(0.95);
   frame_78e2390__1->GetXaxis()->SetTitleFont(132);
   frame_78e2390__1->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_78e2390__1->GetYaxis()->SetLabelFont(132);
   frame_78e2390__1->GetYaxis()->SetLabelOffset(0.01);
   frame_78e2390__1->GetYaxis()->SetLabelSize(0.06);
   frame_78e2390__1->GetYaxis()->SetTitleSize(0.072);
   frame_78e2390__1->GetYaxis()->SetTitleOffset(0.95);
   frame_78e2390__1->GetYaxis()->SetTitleFont(132);
   frame_78e2390__1->GetZaxis()->SetLabelFont(132);
   frame_78e2390__1->GetZaxis()->SetLabelSize(0.06);
   frame_78e2390__1->GetZaxis()->SetTitleSize(0.072);
   frame_78e2390__1->GetZaxis()->SetTitleOffset(1.2);
   frame_78e2390__1->GetZaxis()->SetTitleFont(132);
   frame_78e2390__1->Draw("FUNC");
   
   Double_t data_fx3001[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3001[50] = {
   12154,
   12270,
   12007,
   11386,
   9712,
   6739,
   5320,
   4975,
   5176,
   5904,
   7600,
   10021,
   14556,
   23351,
   43614,
   101265,
   187381,
   143547,
   65468,
   34639,
   21907,
   15325,
   11117,
   8451,
   6666,
   5288,
   4331,
   3602,
   2918,
   2583,
   2192,
   1913,
   1649,
   1401,
   1193,
   1020,
   930,
   828,
   691,
   709,
   566,
   487,
   521,
   422,
   343,
   358,
   359,
   295,
   229,
   253};
   Double_t data_felx3001[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3001[50] = {
   109.7463,
   110.2712,
   109.0776,
   106.2064,
   98.05075,
   81.59294,
   72.44004,
   70.03545,
   71.44616,
   76.33912,
   86.67941,
   99.60619,
   120.1493,
   152.3112,
   208.3402,
   317.722,
   432.3756,
   378.3763,
   255.3676,
   185.6162,
   147.511,
   123.2952,
   104.9384,
   91.43068,
   81.14711,
   72.22035,
   65.31223,
   59.51875,
   53.52083,
   50.32568,
   46.32147,
   43.24071,
   40.11096,
   36.93327,
   34.04345,
   31.44135,
   30,
   28.27933,
   25.79163,
   26.13175,
   23.29601,
   21.57374,
   22.3309,
   20.04872,
   18.02701,
   18.42749,
   18.45389,
   16.68284,
   14.641,
   15.41383};
   Double_t data_fehx3001[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3001[50] = {
   110.7463,
   111.2712,
   110.0776,
   107.2064,
   99.05075,
   82.59294,
   73.44004,
   71.03545,
   72.44616,
   77.33912,
   87.67941,
   100.6062,
   121.1493,
   153.3112,
   209.3402,
   318.722,
   433.3756,
   379.3763,
   256.3676,
   186.6162,
   148.511,
   124.2952,
   105.9384,
   92.43068,
   82.14711,
   73.22035,
   66.31223,
   60.51875,
   54.52083,
   51.32568,
   47.32147,
   44.24071,
   41.11096,
   37.93327,
   35.04345,
   32.44135,
   31,
   29.27933,
   26.79163,
   27.13175,
   24.29601,
   22.57374,
   23.3309,
   21.04872,
   19.02701,
   19.42749,
   19.45389,
   17.68284,
   15.641,
   16.41383};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",100,5020,5740);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(206574.4);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t modelTot_fx1[107] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5122,
   5128,
   5140,
   5146,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5272,
   5273.5,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5287,
   5288.5,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy1[107] = {
   0,
   12292.06,
   12292.06,
   12305.2,
   12307.91,
   11957.53,
   11556.36,
   10695.51,
   7875.505,
   6521.466,
   5564.784,
   4796.994,
   4970.136,
   5717.389,
   7041.168,
   9156.146,
   10638.73,
   12516.64,
   14920.92,
   18064.26,
   22379.8,
   25268.6,
   28954.04,
   33831.51,
   36887.12,
   40466.49,
   44665.64,
   49586.42,
   55331.66,
   61998.69,
   69671.12,
   78409.31,
   88239.89,
   99145.32,
   111054.7,
   123835.2,
   151083.9,
   164790.1,
   177652.7,
   183335.8,
   188362.8,
   192648,
   196122.8,
   198736.3,
   200445.1,
   201228.5,
   201092.5,
   200055.1,
   198136.5,
   195361.5,
   191769.5,
   187413.6,
   182372.8,
   170831,
   158251.5,
   145278,
   119806.4,
   107869.2,
   96745.53,
   86570.19,
   77418.36,
   69310.31,
   62220.02,
   56085.79,
   50821.55,
   46327.71,
   42500.33,
   39237.97,
   36446.78,
   31956.23,
   28502.15,
   25730.04,
   21429.05,
   18131.26,
   15483.27,
   13317.65,
   10035.17,
   7733.321,
   6084.674,
   4876.524,
   3970.019,
   3275.319,
   2733.445,
   2304.505,
   1960.623,
   1681.803,
   1453.413,
   1264.583,
   1107.128,
   974.8181,
   862.8539,
   767.5026,
   685.8282,
   615.4976,
   554.6388,
   501.736,
   455.5527,
   415.0724,
   379.455,
   348.0029,
   320.1342,
   295.3623,
   273.2795,
   253.5443,
   253.5443,
   253.5443,
   0};
   TGraph *graph = new TGraph(107,modelTot_fx1,modelTot_fy1);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelTot1 = new TH1F("Graph_modelTot1","Projection of modelTot",107,5005.6,5754.4);
   Graph_modelTot1->SetMinimum(0);
   Graph_modelTot1->SetMaximum(221351.4);
   Graph_modelTot1->SetDirectory(0);
   Graph_modelTot1->SetStats(0);
   Graph_modelTot1->SetLineWidth(2);
   Graph_modelTot1->SetMarkerStyle(20);
   Graph_modelTot1->GetXaxis()->SetNdivisions(505);
   Graph_modelTot1->GetXaxis()->SetLabelFont(132);
   Graph_modelTot1->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelTot1->GetXaxis()->SetLabelSize(0.06);
   Graph_modelTot1->GetXaxis()->SetTitleSize(0.072);
   Graph_modelTot1->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelTot1->GetXaxis()->SetTitleFont(132);
   Graph_modelTot1->GetYaxis()->SetLabelFont(132);
   Graph_modelTot1->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelTot1->GetYaxis()->SetLabelSize(0.06);
   Graph_modelTot1->GetYaxis()->SetTitleSize(0.072);
   Graph_modelTot1->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelTot1->GetYaxis()->SetTitleFont(132);
   Graph_modelTot1->GetZaxis()->SetLabelFont(132);
   Graph_modelTot1->GetZaxis()->SetLabelSize(0.06);
   Graph_modelTot1->GetZaxis()->SetTitleSize(0.072);
   Graph_modelTot1->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelTot1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_modelTot1);
   
   graph->Draw("l");
   
   Double_t Piee_fx2[82] = {
   5068,
   5068,
   5080,
   5086,
   5092,
   5098,
   5101,
   5104,
   5116,
   5117.5,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5126.5,
   5128,
   5129.5,
   5131,
   5134,
   5140,
   5143,
   5146,
   5147.5,
   5149,
   5150.5,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5314,
   5320,
   5326,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t Piee_fy2[82] = {
   0,
   11564.62,
   11564.62,
   11553.96,
   11450,
   11389.08,
   11364.12,
   11294.09,
   10744.5,
   10653.66,
   10538.88,
   10396.37,
   10224.46,
   10022.52,
   9789.948,
   9525.543,
   9229.145,
   8902.123,
   8546.862,
   7767.532,
   6082.51,
   5269.615,
   4529.419,
   4194.564,
   3885.589,
   3602.245,
   3344.025,
   2898.257,
   2535.991,
   2243.494,
   2006.114,
   1812.167,
   1652.196,
   1404.097,
   1218.716,
   1073.006,
   856.2485,
   700.3795,
   583.8374,
   498.47,
   438.1498,
   401.0878,
   393.8652,
   430.5789,
   522.4605,
   655.3732,
   707.5438,
   730.6198,
   718.2874,
   672.1938,
   533.4272,
   398.9244,
   298.6209,
   234.4495,
   194.3874,
   166.9532,
   145.8102,
   128.2565,
   113.2435,
   100.2789,
   89.03374,
   79.24187,
   70.68109,
   63.1715,
   56.57163,
   50.77169,
   45.6846,
   41.23779,
   37.36729,
   34.01416,
   31.12287,
   28.64106,
   26.51957,
   24.71339,
   23.18219,
   21.89083,
   20.80983,
   19.91567,
   19.19096,
   19.19096,
   19.19096,
   0};
   graph = new TGraph(82,Piee_fx2,Piee_fy2);
   graph->SetName("Piee");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Piee2 = new TH1F("Graph_Piee2","Projection of modelTot",100,5005.6,5754.4);
   Graph_Piee2->SetMinimum(0);
   Graph_Piee2->SetMaximum(12721.08);
   Graph_Piee2->SetDirectory(0);
   Graph_Piee2->SetStats(0);
   Graph_Piee2->SetLineWidth(2);
   Graph_Piee2->SetMarkerStyle(20);
   Graph_Piee2->GetXaxis()->SetNdivisions(505);
   Graph_Piee2->GetXaxis()->SetLabelFont(132);
   Graph_Piee2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Piee2->GetXaxis()->SetLabelSize(0.06);
   Graph_Piee2->GetXaxis()->SetTitleSize(0.072);
   Graph_Piee2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Piee2->GetXaxis()->SetTitleFont(132);
   Graph_Piee2->GetYaxis()->SetLabelFont(132);
   Graph_Piee2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Piee2->GetYaxis()->SetLabelSize(0.06);
   Graph_Piee2->GetYaxis()->SetTitleSize(0.072);
   Graph_Piee2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Piee2->GetYaxis()->SetTitleFont(132);
   Graph_Piee2->GetZaxis()->SetLabelFont(132);
   Graph_Piee2->GetZaxis()->SetLabelSize(0.06);
   Graph_Piee2->GetZaxis()->SetTitleSize(0.072);
   Graph_Piee2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Piee2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Piee2);
   
   graph->Draw("f");
   
   Double_t RarePrc_fx3[80] = {
   5068,
   5068,
   5080,
   5086,
   5092,
   5098,
   5101,
   5104,
   5116,
   5117.5,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5126.5,
   5128,
   5129.5,
   5131,
   5134,
   5140,
   5143,
   5146,
   5147.5,
   5149,
   5150.5,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t RarePrc_fy3[80] = {
   0,
   11562.24,
   11562.24,
   11551.39,
   11447.22,
   11386.06,
   11360.98,
   11290.81,
   10740.62,
   10649.69,
   10534.83,
   10392.22,
   10220.23,
   10018.19,
   9785.519,
   9521.012,
   9224.511,
   8897.382,
   8542.011,
   7762.452,
   6076.929,
   5263.761,
   4523.275,
   4188.269,
   3879.138,
   3595.633,
   3337.247,
   2891.132,
   2528.498,
   2235.609,
   1997.812,
   1803.421,
   1642.978,
   1393.838,
   1207.273,
   1060.213,
   840.1422,
   679.9088,
   557.5364,
   464.0856,
   391.5935,
   333.581,
   286.1358,
   246.6743,
   213.418,
   185.2888,
   161.5854,
   141.7197,
   125.1367,
   111.2907,
   99.62981,
   89.62463,
   80.83213,
   72.94181,
   65.775,
   59.24894,
   53.32752,
   47.98197,
   43.17192,
   38.84578,
   34.95089,
   31.44351,
   28.2925,
   25.47795,
   22.98627,
   20.80525,
   18.92065,
   17.31465,
   15.96589,
   14.85048,
   13.94318,
   13.21909,
   12.6549,
   12.22996,
   11.92716,
   11.73361,
   11.64104,
   11.64104,
   11.64104,
   0};
   graph = new TGraph(80,RarePrc_fx3,RarePrc_fy3);
   graph->SetName("RarePrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_RarePrc3 = new TH1F("Graph_RarePrc3","Projection of modelTot",100,5005.6,5754.4);
   Graph_RarePrc3->SetMinimum(0);
   Graph_RarePrc3->SetMaximum(12718.46);
   Graph_RarePrc3->SetDirectory(0);
   Graph_RarePrc3->SetStats(0);
   Graph_RarePrc3->SetLineWidth(2);
   Graph_RarePrc3->SetMarkerStyle(20);
   Graph_RarePrc3->GetXaxis()->SetNdivisions(505);
   Graph_RarePrc3->GetXaxis()->SetLabelFont(132);
   Graph_RarePrc3->GetXaxis()->SetLabelOffset(0.01);
   Graph_RarePrc3->GetXaxis()->SetLabelSize(0.06);
   Graph_RarePrc3->GetXaxis()->SetTitleSize(0.072);
   Graph_RarePrc3->GetXaxis()->SetTitleOffset(0.95);
   Graph_RarePrc3->GetXaxis()->SetTitleFont(132);
   Graph_RarePrc3->GetYaxis()->SetLabelFont(132);
   Graph_RarePrc3->GetYaxis()->SetLabelOffset(0.01);
   Graph_RarePrc3->GetYaxis()->SetLabelSize(0.06);
   Graph_RarePrc3->GetYaxis()->SetTitleSize(0.072);
   Graph_RarePrc3->GetYaxis()->SetTitleOffset(0.95);
   Graph_RarePrc3->GetYaxis()->SetTitleFont(132);
   Graph_RarePrc3->GetZaxis()->SetLabelFont(132);
   Graph_RarePrc3->GetZaxis()->SetLabelSize(0.06);
   Graph_RarePrc3->GetZaxis()->SetTitleSize(0.072);
   Graph_RarePrc3->GetZaxis()->SetTitleOffset(1.2);
   Graph_RarePrc3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_RarePrc3);
   
   graph->Draw("f");
   
   Double_t comb_fx4[75] = {
   5068,
   5068,
   5080,
   5081.5,
   5083,
   5084.5,
   5086,
   5087.5,
   5089,
   5090.5,
   5092,
   5095,
   5098,
   5101,
   5104,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t comb_fy4[75] = {
   0,
   431.2712,
   431.2712,
   407.98,
   386.0432,
   365.3675,
   345.8682,
   327.4678,
   310.0955,
   293.6865,
   278.1808,
   249.6633,
   224.1498,
   201.3011,
   180.8231,
   162.4585,
   145.9813,
   131.1919,
   117.9136,
   105.9893,
   95.27888,
   85.65751,
   77.01342,
   62.26752,
   50.35938,
   40.74053,
   32.96911,
   26.68885,
   21.61241,
   14.18847,
   9.329868,
   6.146251,
   4.057588,
   2.685724,
   1.783855,
   1.190692,
   0.800676,
   0.5446079,
   0.3770454,
   0.2680905,
   0.1980331,
   0.153851,
   0.12692,
   0.1115126,
   0.1038123,
   0.101265,
   0.1021516,
   0.1053048,
   0.1099226,
   0.1154436,
   0.1214639,
   0.1276822,
   0.1338618,
   0.1398055,
   0.1453379,
   0.1502938,
   0.1545086,
   0.1578128,
   0.1600262,
   0.1609544,
   0.1603848,
   0.1580839,
   0.1537938,
   0.1472293,
   0.1380747,
   0.1259803,
   0.1105589,
   0.09138195,
   0.06797539,
   0.03981484,
   0.006320779,
   0,
   0,
   0,
   0};
   graph = new TGraph(75,comb_fx4,comb_fy4);
   graph->SetName("comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb4 = new TH1F("Graph_comb4","Projection of modelTot",100,5005.6,5754.4);
   Graph_comb4->SetMinimum(0);
   Graph_comb4->SetMaximum(474.3983);
   Graph_comb4->SetDirectory(0);
   Graph_comb4->SetStats(0);
   Graph_comb4->SetLineWidth(2);
   Graph_comb4->SetMarkerStyle(20);
   Graph_comb4->GetXaxis()->SetNdivisions(505);
   Graph_comb4->GetXaxis()->SetLabelFont(132);
   Graph_comb4->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb4->GetXaxis()->SetLabelSize(0.06);
   Graph_comb4->GetXaxis()->SetTitleSize(0.072);
   Graph_comb4->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb4->GetXaxis()->SetTitleFont(132);
   Graph_comb4->GetYaxis()->SetLabelFont(132);
   Graph_comb4->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb4->GetYaxis()->SetLabelSize(0.06);
   Graph_comb4->GetYaxis()->SetTitleSize(0.072);
   Graph_comb4->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb4->GetYaxis()->SetTitleFont(132);
   Graph_comb4->GetZaxis()->SetLabelFont(132);
   Graph_comb4->GetZaxis()->SetLabelSize(0.06);
   Graph_comb4->GetZaxis()->SetTitleSize(0.072);
   Graph_comb4->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb4);
   
   graph->Draw("f");
   
   Double_t sig_fx5[105] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5272,
   5273.5,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5287,
   5288.5,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy5[105] = {
   0,
   727.4401,
   727.4401,
   855.1919,
   1013.825,
   1213.039,
   1466.361,
   1792.995,
   2220.759,
   2790.88,
   3566.038,
   4644.383,
   6184.92,
   8455.766,
   10000.92,
   11932.81,
   14383.25,
   17565.79,
   21914.35,
   24817.5,
   28515.89,
   33404.91,
   36465.75,
   40049.98,
   44253.6,
   49178.45,
   54927.35,
   61597.6,
   69272.8,
   78013.29,
   87845.66,
   98752.34,
   110662.5,
   123443,
   150690,
   164394.4,
   177254.4,
   182935.9,
   187961.2,
   192244.4,
   195717,
   198328.2,
   200034.4,
   200815,
   200676,
   199635.5,
   197713.4,
   194934.7,
   191338.9,
   186978.9,
   181933.8,
   170382.7,
   157793.1,
   144808.4,
   119312.1,
   107361.2,
   96223.06,
   86032.51,
   76864.75,
   68740.13,
   61632.72,
   55481.03,
   50199.39,
   45688.59,
   41844.96,
   38567.39,
   35762.32,
   31248.69,
   27778.88,
   24999.42,
   20710.76,
   17459.07,
   14877.87,
   12784.23,
   9636.249,
   7434.7,
   5850.224,
   4682.137,
   3803.066,
   3129.508,
   2605.189,
   2191.262,
   1860.344,
   1592.769,
   1374.171,
   1193.902,
   1043.957,
   918.2464,
   812.0822,
   721.818,
   644.5905,
   578.1304,
   520.6246,
   470.6131,
   426.9116,
   388.5528,
   354.7416,
   324.8207,
   298.2433,
   274.5524,
   253.3639,
   234.3533,
   234.3533,
   234.3533,
   0};
   graph = new TGraph(105,sig_fx5,sig_fy5);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig5 = new TH1F("Graph_sig5","Projection of modelTot",105,5005.6,5754.4);
   Graph_sig5->SetMinimum(0);
   Graph_sig5->SetMaximum(220896.5);
   Graph_sig5->SetDirectory(0);
   Graph_sig5->SetStats(0);
   Graph_sig5->SetLineWidth(2);
   Graph_sig5->SetMarkerStyle(20);
   Graph_sig5->GetXaxis()->SetNdivisions(505);
   Graph_sig5->GetXaxis()->SetLabelFont(132);
   Graph_sig5->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig5->GetXaxis()->SetLabelSize(0.06);
   Graph_sig5->GetXaxis()->SetTitleSize(0.072);
   Graph_sig5->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig5->GetXaxis()->SetTitleFont(132);
   Graph_sig5->GetYaxis()->SetLabelFont(132);
   Graph_sig5->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig5->GetYaxis()->SetLabelSize(0.06);
   Graph_sig5->GetYaxis()->SetTitleSize(0.072);
   Graph_sig5->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig5->GetYaxis()->SetTitleFont(132);
   Graph_sig5->GetZaxis()->SetLabelFont(132);
   Graph_sig5->GetZaxis()->SetLabelSize(0.06);
   Graph_sig5->GetZaxis()->SetTitleSize(0.072);
   Graph_sig5->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig5);
   
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3002[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3002[50] = {
   12154,
   12270,
   12007,
   11386,
   9712,
   6739,
   5320,
   4975,
   5176,
   5904,
   7600,
   10021,
   14556,
   23351,
   43614,
   101265,
   187381,
   143547,
   65468,
   34639,
   21907,
   15325,
   11117,
   8451,
   6666,
   5288,
   4331,
   3602,
   2918,
   2583,
   2192,
   1913,
   1649,
   1401,
   1193,
   1020,
   930,
   828,
   691,
   709,
   566,
   487,
   521,
   422,
   343,
   358,
   359,
   295,
   229,
   253};
   Double_t h_dataTrig0_felx3002[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3002[50] = {
   109.7463,
   110.2712,
   109.0776,
   106.2064,
   98.05075,
   81.59294,
   72.44004,
   70.03545,
   71.44616,
   76.33912,
   86.67941,
   99.60619,
   120.1493,
   152.3112,
   208.3402,
   317.722,
   432.3756,
   378.3763,
   255.3676,
   185.6162,
   147.511,
   123.2952,
   104.9384,
   91.43068,
   81.14711,
   72.22035,
   65.31223,
   59.51875,
   53.52083,
   50.32568,
   46.32147,
   43.24071,
   40.11096,
   36.93327,
   34.04345,
   31.44135,
   30,
   28.27933,
   25.79163,
   26.13175,
   23.29601,
   21.57374,
   22.3309,
   20.04872,
   18.02701,
   18.42749,
   18.45389,
   16.68284,
   14.641,
   15.41383};
   Double_t h_dataTrig0_fehx3002[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3002[50] = {
   110.7463,
   111.2712,
   110.0776,
   107.2064,
   99.05075,
   82.59294,
   73.44004,
   71.03545,
   72.44616,
   77.33912,
   87.67941,
   100.6062,
   121.1493,
   153.3112,
   209.3402,
   318.722,
   433.3756,
   379.3763,
   256.3676,
   186.6162,
   148.511,
   124.2952,
   105.9384,
   92.43068,
   82.14711,
   73.22035,
   66.31223,
   60.51875,
   54.52083,
   51.32568,
   47.32147,
   44.24071,
   41.11096,
   37.93327,
   35.04345,
   32.44135,
   31,
   29.27933,
   26.79163,
   27.13175,
   24.29601,
   22.57374,
   23.3309,
   21.04872,
   19.02701,
   19.42749,
   19.45389,
   17.68284,
   15.641,
   16.41383};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3002,h_dataTrig0_fy3002,h_dataTrig0_felx3002,h_dataTrig0_fehx3002,h_dataTrig0_fely3002,h_dataTrig0_fehy3002);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataTrig03002 = new TH1F("Graph_h_dataTrig03002","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",100,5020,5740);
   Graph_h_dataTrig03002->SetMinimum(0);
   Graph_h_dataTrig03002->SetMaximum(206574.4);
   Graph_h_dataTrig03002->SetDirectory(0);
   Graph_h_dataTrig03002->SetStats(0);
   Graph_h_dataTrig03002->SetLineWidth(2);
   Graph_h_dataTrig03002->SetMarkerStyle(20);
   Graph_h_dataTrig03002->GetXaxis()->SetNdivisions(505);
   Graph_h_dataTrig03002->GetXaxis()->SetLabelFont(132);
   Graph_h_dataTrig03002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03002->GetXaxis()->SetTitleFont(132);
   Graph_h_dataTrig03002->GetYaxis()->SetLabelFont(132);
   Graph_h_dataTrig03002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03002->GetYaxis()->SetTitleFont(132);
   Graph_h_dataTrig03002->GetZaxis()->SetLabelFont(132);
   Graph_h_dataTrig03002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataTrig03002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataTrig03002);
   
   grae->Draw("p");
   
   TH1D *frame_78e2390__2 = new TH1D("frame_78e2390__2","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_78e2390__2->SetBinContent(1,211289.9);
   frame_78e2390__2->SetMinimum(50);
   frame_78e2390__2->SetMaximum(240000);
   frame_78e2390__2->SetEntries(2);
   frame_78e2390__2->SetDirectory(0);
   frame_78e2390__2->SetStats(0);
   frame_78e2390__2->SetLineWidth(2);
   frame_78e2390__2->SetMarkerStyle(20);
   frame_78e2390__2->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]");
   frame_78e2390__2->GetXaxis()->SetNdivisions(505);
   frame_78e2390__2->GetXaxis()->SetLabelFont(132);
   frame_78e2390__2->GetXaxis()->SetLabelOffset(0.01);
   frame_78e2390__2->GetXaxis()->SetLabelSize(0.06);
   frame_78e2390__2->GetXaxis()->SetTitleSize(0.072);
   frame_78e2390__2->GetXaxis()->SetTitleOffset(0.95);
   frame_78e2390__2->GetXaxis()->SetTitleFont(132);
   frame_78e2390__2->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_78e2390__2->GetYaxis()->SetLabelFont(132);
   frame_78e2390__2->GetYaxis()->SetLabelOffset(0.01);
   frame_78e2390__2->GetYaxis()->SetLabelSize(0.06);
   frame_78e2390__2->GetYaxis()->SetTitleSize(0.072);
   frame_78e2390__2->GetYaxis()->SetTitleOffset(0.95);
   frame_78e2390__2->GetYaxis()->SetTitleFont(132);
   frame_78e2390__2->GetZaxis()->SetLabelFont(132);
   frame_78e2390__2->GetZaxis()->SetLabelSize(0.06);
   frame_78e2390__2->GetZaxis()->SetTitleSize(0.072);
   frame_78e2390__2->GetZaxis()->SetTitleOffset(1.2);
   frame_78e2390__2->GetZaxis()->SetTitleFont(132);
   frame_78e2390__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.55,0.435,0.9,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 9 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("modelTot","Total fit","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("RarePrc","Part. Reco.","f");
   entry->SetFillColor(95);
   entry->SetFillStyle(1001);
   entry->SetLineColor(95);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Piee","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})#pi^{#plus}}","f");
   entry->SetFillColor(93);
   entry->SetFillStyle(1001);
   entry->SetLineColor(93);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","f");
   entry->SetFillColor(92);
   entry->SetFillStyle(1001);
   entry->SetLineColor(92);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.54,0.85,0.79,0.93,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig2d.C <==
void Fig2d()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 18:15:17 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(5107.407,-86424.83,5625.926,453761.7);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.0625);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_8ff4b60__5 = new TH1D("frame_8ff4b60__5","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}#mu^{#plus}#mu^{#minus}}) [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_8ff4b60__5->SetBinContent(1,416905.9);
   frame_8ff4b60__5->SetMinimum(5);
   frame_8ff4b60__5->SetMaximum(420000);
   frame_8ff4b60__5->SetEntries(2);
   frame_8ff4b60__5->SetDirectory(0);
   frame_8ff4b60__5->SetStats(0);
   frame_8ff4b60__5->SetLineWidth(2);
   frame_8ff4b60__5->SetMarkerStyle(20);
   frame_8ff4b60__5->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}#mu^{#plus}#mu^{#minus}}) [MeV/#it{c}^{2}]");
   frame_8ff4b60__5->GetXaxis()->SetNdivisions(505);
   frame_8ff4b60__5->GetXaxis()->SetLabelFont(132);
   frame_8ff4b60__5->GetXaxis()->SetLabelOffset(0.01);
   frame_8ff4b60__5->GetXaxis()->SetLabelSize(0.06);
   frame_8ff4b60__5->GetXaxis()->SetTitleSize(0.072);
   frame_8ff4b60__5->GetXaxis()->SetTitleOffset(0.95);
   frame_8ff4b60__5->GetXaxis()->SetTitleFont(132);
   frame_8ff4b60__5->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_8ff4b60__5->GetYaxis()->SetLabelFont(132);
   frame_8ff4b60__5->GetYaxis()->SetLabelOffset(0.01);
   frame_8ff4b60__5->GetYaxis()->SetLabelSize(0.06);
   frame_8ff4b60__5->GetYaxis()->SetTitleSize(0.072);
   frame_8ff4b60__5->GetYaxis()->SetTitleOffset(0.95);
   frame_8ff4b60__5->GetYaxis()->SetTitleFont(132);
   frame_8ff4b60__5->GetZaxis()->SetLabelFont(132);
   frame_8ff4b60__5->GetZaxis()->SetLabelSize(0.06);
   frame_8ff4b60__5->GetZaxis()->SetTitleSize(0.072);
   frame_8ff4b60__5->GetZaxis()->SetTitleOffset(1.2);
   frame_8ff4b60__5->GetZaxis()->SetTitleFont(132);
   frame_8ff4b60__5->Draw("FUNC");
   
   Double_t h_dataTrig0_fx3005[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t h_dataTrig0_fy3005[105] = {
   896,
   905,
   932,
   962,
   1050,
   1111,
   1156,
   1316,
   1373,
   1623,
   1825,
   2152,
   2507,
   3198,
   4046,
   5323,
   7455,
   11227,
   18465,
   32359,
   60951,
   112694,
   196923,
   302014,
   381802,
   383595,
   304312,
   197049,
   111836,
   59615,
   31648,
   17874,
   10838,
   7406,
   5477,
   4204,
   3411,
   2715,
   2212,
   1813,
   1511,
   1181,
   968,
   852,
   669,
   533,
   486,
   424,
   366,
   331,
   294,
   264,
   219,
   204,
   189,
   183,
   183,
   184,
   160,
   152,
   139,
   131,
   122,
   129,
   131,
   107,
   111,
   110,
   110,
   95,
   116,
   83,
   77,
   88,
   90,
   87,
   76,
   68,
   80,
   67,
   76,
   83,
   75,
   60,
   62,
   52,
   68,
   57,
   57,
   65,
   47,
   51,
   54,
   66,
   59,
   62,
   71,
   71,
   61,
   59,
   59,
   44,
   56,
   60,
   61};
   Double_t h_dataTrig0_felx3005[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fely3005[105] = {
   29.43743,
   29.58737,
   30.03277,
   30.52015,
   31.90756,
   32.83542,
   33.50368,
   35.78016,
   36.55739,
   39.78958,
   42.22294,
   45.89235,
   49.57245,
   56.05307,
   63.11014,
   72.46061,
   85.84379,
   105.4587,
   135.3869,
   179.3868,
   246.3831,
   335.1996,
   443.2604,
   549.0582,
   617.4015,
   618.8507,
   551.145,
   443.4023,
   333.9193,
   243.6623,
   177.3996,
   133.1946,
   103.6069,
   85.55957,
   73.50845,
   64.34019,
   57.90591,
   51.60806,
   46.53456,
   42.08227,
   38.3748,
   33.86932,
   30.61672,
   28.69332,
   25.36987,
   22.59221,
   21.55108,
   20.09733,
   18.63766,
   17.70027,
   16.65372,
   15.75577,
   14.30709,
   13.79161,
   13.25682,
   13.03699,
   13.03699,
   13.07387,
   12.15899,
   11.83896,
   11.30042,
   10.95644,
   10.55667,
   10.86882,
   10.95644,
   9.856158,
   10.04751,
   10,
   10,
   9.729612,
   10.28193,
   9.092044,
   8.755868,
   9.362975,
   9.469177,
   9.30942,
   8.698576,
   8.225883,
   8.925539,
   8.164873,
   8.698576,
   9.092044,
   8.640903,
   7.724317,
   7.852713,
   7.187836,
   8.225883,
   7.527619,
   7.527619,
   8.041463,
   6.831172,
   7.117933,
   7.32564,
   8.103403,
   7.659312,
   7.852713,
   8.406258,
   8.406258,
   7.788779,
   7.659312,
   7.659312,
   6.60794,
   7.4609,
   7.724317,
   7.788779};
   Double_t h_dataTrig0_fehx3005[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fehy3005[105] = {
   30.43743,
   30.58737,
   31.03277,
   31.52015,
   32.90756,
   33.83542,
   34.50368,
   36.78016,
   37.55739,
   40.78958,
   43.22294,
   46.89235,
   50.57245,
   57.05307,
   64.11014,
   73.46061,
   86.84379,
   106.4587,
   136.3869,
   180.3868,
   247.3831,
   336.1996,
   444.2604,
   550.0582,
   618.4015,
   619.8507,
   552.145,
   444.4023,
   334.9193,
   244.6623,
   178.3996,
   134.1946,
   104.6069,
   86.55957,
   74.50845,
   65.34019,
   58.90591,
   52.60806,
   47.53456,
   43.08227,
   39.3748,
   34.86932,
   31.61672,
   29.69332,
   26.36987,
   23.59221,
   22.55108,
   21.09733,
   19.63766,
   18.70027,
   17.65372,
   16.75577,
   15.30709,
   14.79161,
   14.25682,
   14.03699,
   14.03699,
   14.07387,
   13.15899,
   12.83896,
   12.30042,
   11.95644,
   11.55667,
   11.86882,
   11.95644,
   10.85616,
   11.04751,
   11,
   11,
   10.78102,
   11.28193,
   10.14705,
   9.812979,
   10.41639,
   10.522,
   10.36314,
   9.756061,
   9.28666,
   9.981567,
   9.226102,
   9.756061,
   10.14705,
   9.698771,
   8.789023,
   8.916365,
   8.257346,
   9.28666,
   8.594007,
   8.594007,
   9.103628,
   7.904289,
   8.188122,
   8.39385,
   9.165094,
   8.724565,
   8.916365,
   9.465736,
   9.465736,
   8.852952,
   8.724565,
   8.724565,
   7.68351,
   8.527879,
   8.789023,
   8.852952};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(105,h_dataTrig0_fx3005,h_dataTrig0_fy3005,h_dataTrig0_felx3005,h_dataTrig0_fehx3005,h_dataTrig0_fely3005,h_dataTrig0_fehy3005);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataTrig03005 = new TH1F("Graph_h_dataTrig03005","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",105,5138,5642);
   Graph_h_dataTrig03005->SetMinimum(0);
   Graph_h_dataTrig03005->SetMaximum(422632.6);
   Graph_h_dataTrig03005->SetDirectory(0);
   Graph_h_dataTrig03005->SetStats(0);
   Graph_h_dataTrig03005->SetLineWidth(2);
   Graph_h_dataTrig03005->SetMarkerStyle(20);
   Graph_h_dataTrig03005->GetXaxis()->SetNdivisions(505);
   Graph_h_dataTrig03005->GetXaxis()->SetLabelFont(132);
   Graph_h_dataTrig03005->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03005->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03005->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03005->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03005->GetXaxis()->SetTitleFont(132);
   Graph_h_dataTrig03005->GetYaxis()->SetLabelFont(132);
   Graph_h_dataTrig03005->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03005->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03005->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03005->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03005->GetYaxis()->SetTitleFont(132);
   Graph_h_dataTrig03005->GetZaxis()->SetLabelFont(132);
   Graph_h_dataTrig03005->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03005->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03005->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataTrig03005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataTrig03005);
   
   grae->Draw("p");
   
   Double_t model_total_fx11[155] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5274,
   5275,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5284.5,
   5285,
   5286,
   5288,
   5289,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5304,
   5306,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t model_total_fy11[155] = {
   0,
   779.7239,
   779.7239,
   814.7982,
   856.7756,
   907.169,
   967.9034,
   1041.444,
   1130.978,
   1240.673,
   1376.078,
   1544.744,
   1757.24,
   2028.885,
   2382.825,
   2855.783,
   3509.526,
   4455.588,
   5914.49,
   8379.814,
   10334.61,
   13179.53,
   17407.26,
   23581.87,
   32298.38,
   37851.75,
   44378.68,
   52030.23,
   60970.12,
   71370.76,
   83406.67,
   97244.62,
   113029.7,
   130866.9,
   150798.6,
   172777.6,
   196638.7,
   222071.3,
   248597.1,
   302128.1,
   327330.3,
   350101,
   360235.3,
   369360.9,
   377356,
   384110,
   389526.4,
   393525.8,
   396047.9,
   397053.2,
   396524.7,
   394468,
   390911.4,
   385904.8,
   379518.8,
   371842.1,
   362979.3,
   353048,
   342175.8,
   330497,
   305271.3,
   251090.5,
   224036.8,
   198013.5,
   173548.5,
   150993,
   130541.6,
   112260.3,
   96116.08,
   82005.3,
   69778.72,
   59261.78,
   50270.08,
   42620.47,
   36138.74,
   30663.88,
   22197.04,
   16483.5,
   12711.46,
   8276.704,
   5910.572,
   4502.432,
   3571.71,
   2891.822,
   2354.009,
   1911.843,
   1562.161,
   1287.879,
   1071.767,
   901.3496,
   766.8587,
   660.3618,
   575.4336,
   506.9918,
   451.1328,
   404.9307,
   366.223,
   333.4137,
   305.3154,
   281.0309,
   259.8712,
   241.2982,
   224.8868,
   210.2965,
   197.2526,
   185.5312,
   174.9482,
   165.3513,
   156.6134,
   148.6276,
   141.3037,
   134.5645,
   128.3445,
   122.5868,
   117.2425,
   112.2692,
   107.6298,
   103.2919,
   99.22708,
   95.41031,
   91.81944,
   88.43486,
   85.23915,
   82.21677,
   79.35385,
   76.63797,
   74.05794,
   71.60372,
   69.26625,
   67.03732,
   64.90949,
   62.87601,
   60.93074,
   59.06806,
   57.28284,
   55.57041,
   53.92644,
   52.34698,
   50.82839,
   49.36731,
   47.96063,
   46.60548,
   45.29919,
   44.03929,
   42.82348,
   41.64962,
   40.51571,
   39.41989,
   38.36041,
   37.33565,
   36.34406,
   35.38421,
   35.38421,
   35.38421,
   0};
   TGraph *graph = new TGraph(155,model_total_fx11,model_total_fy11);
   graph->SetName("model_total");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_total11 = new TH1F("Graph_model_total11","Projection of model",155,5133.2,5646.8);
   Graph_model_total11->SetMinimum(0);
   Graph_model_total11->SetMaximum(436758.5);
   Graph_model_total11->SetDirectory(0);
   Graph_model_total11->SetStats(0);
   Graph_model_total11->SetLineWidth(2);
   Graph_model_total11->SetMarkerStyle(20);
   Graph_model_total11->GetXaxis()->SetNdivisions(505);
   Graph_model_total11->GetXaxis()->SetLabelFont(132);
   Graph_model_total11->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_total11->GetXaxis()->SetLabelSize(0.06);
   Graph_model_total11->GetXaxis()->SetTitleSize(0.072);
   Graph_model_total11->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_total11->GetXaxis()->SetTitleFont(132);
   Graph_model_total11->GetYaxis()->SetLabelFont(132);
   Graph_model_total11->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_total11->GetYaxis()->SetLabelSize(0.06);
   Graph_model_total11->GetYaxis()->SetTitleSize(0.072);
   Graph_model_total11->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_total11->GetYaxis()->SetTitleFont(132);
   Graph_model_total11->GetZaxis()->SetLabelFont(132);
   Graph_model_total11->GetZaxis()->SetLabelSize(0.06);
   Graph_model_total11->GetZaxis()->SetTitleSize(0.072);
   Graph_model_total11->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_total11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_total11);
   
   graph->Draw("l");
   
   Double_t sigCB_B0Pi_fx12[139] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5260,
   5264,
   5268,
   5272,
   5276,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5308,
   5310,
   5312,
   5314,
   5315,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5331,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t sigCB_B0Pi_fy12[139] = {
   0,
   317.8937,
   317.8937,
   310.6258,
   303.5414,
   296.6377,
   289.9119,
   283.3617,
   276.9851,
   270.7806,
   264.7469,
   258.8835,
   253.1905,
   247.6687,
   242.3198,
   237.147,
   232.1549,
   227.3501,
   222.7426,
   218.3475,
   214.1898,
   210.3148,
   206.8109,
   203.8564,
   201.8069,
   201.3423,
   203.6819,
   210.8444,
   217.1422,
   225.8741,
   237.59,
   252.8935,
   272.4259,
   296.8457,
   326.8125,
   362.9847,
   406.0592,
   456.3324,
   512.7051,
   573.3545,
   701.0705,
   764.0591,
   823.3302,
   876.414,
   899.886,
   920.9391,
   939.32,
   954.8024,
   967.1916,
   976.3279,
   982.09,
   984.3977,
   983.2132,
   978.5422,
   970.4333,
   958.9776,
   944.3061,
   926.5878,
   906.0255,
   882.8522,
   857.3265,
   829.7275,
   769.6555,
   707.6587,
   649.6917,
   596.4491,
   547.76,
   503.4739,
   463.4286,
   427.4316,
   395.2528,
   366.6259,
   341.2557,
   318.8289,
   299.0265,
   281.535,
   252.3134,
   229.0751,
   210.1886,
   194.4692,
   181.097,
   169.517,
   159.3508,
   150.3326,
   142.2677,
   135.0068,
   128.4319,
   122.4471,
   116.9733,
   111.9445,
   107.3054,
   103.0094,
   99.01657,
   95.29316,
   91.81012,
   88.54244,
   85.46852,
   82.56958,
   79.82928,
   77.23333,
   74.76916,
   72.42571,
   70.19321,
   68.06298,
   66.0273,
   64.07928,
   62.21274,
   60.42214,
   58.70249,
   57.04928,
   55.45841,
   53.92618,
   52.44919,
   51.02437,
   49.64889,
   48.32014,
   47.03575,
   45.7935,
   44.59137,
   43.42748,
   42.30007,
   41.20752,
   40.14831,
   39.12103,
   38.12435,
   37.15703,
   36.21792,
   35.30591,
   34.41997,
   33.55913,
   32.72247,
   31.90913,
   31.11827,
   30.34912,
   29.60094,
   28.87301,
   28.87301,
   28.87301,
   0};
   graph = new TGraph(139,sigCB_B0Pi_fx12,sigCB_B0Pi_fy12);
   graph->SetName("sigCB_B0Pi");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sigCB_B0Pi12 = new TH1F("Graph_sigCB_B0Pi12","Projection of model",139,5133.2,5646.8);
   Graph_sigCB_B0Pi12->SetMinimum(0);
   Graph_sigCB_B0Pi12->SetMaximum(1082.837);
   Graph_sigCB_B0Pi12->SetDirectory(0);
   Graph_sigCB_B0Pi12->SetStats(0);
   Graph_sigCB_B0Pi12->SetLineWidth(2);
   Graph_sigCB_B0Pi12->SetMarkerStyle(20);
   Graph_sigCB_B0Pi12->GetXaxis()->SetNdivisions(505);
   Graph_sigCB_B0Pi12->GetXaxis()->SetLabelFont(132);
   Graph_sigCB_B0Pi12->GetXaxis()->SetLabelOffset(0.01);
   Graph_sigCB_B0Pi12->GetXaxis()->SetLabelSize(0.06);
   Graph_sigCB_B0Pi12->GetXaxis()->SetTitleSize(0.072);
   Graph_sigCB_B0Pi12->GetXaxis()->SetTitleOffset(0.95);
   Graph_sigCB_B0Pi12->GetXaxis()->SetTitleFont(132);
   Graph_sigCB_B0Pi12->GetYaxis()->SetLabelFont(132);
   Graph_sigCB_B0Pi12->GetYaxis()->SetLabelOffset(0.01);
   Graph_sigCB_B0Pi12->GetYaxis()->SetLabelSize(0.06);
   Graph_sigCB_B0Pi12->GetYaxis()->SetTitleSize(0.072);
   Graph_sigCB_B0Pi12->GetYaxis()->SetTitleOffset(0.95);
   Graph_sigCB_B0Pi12->GetYaxis()->SetTitleFont(132);
   Graph_sigCB_B0Pi12->GetZaxis()->SetLabelFont(132);
   Graph_sigCB_B0Pi12->GetZaxis()->SetLabelSize(0.06);
   Graph_sigCB_B0Pi12->GetZaxis()->SetTitleSize(0.072);
   Graph_sigCB_B0Pi12->GetZaxis()->SetTitleOffset(1.2);
   Graph_sigCB_B0Pi12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sigCB_B0Pi12);
   
   graph->Draw("f");
   
   Double_t expo_fx13[111] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5260,
   5264,
   5268,
   5272,
   5276,
   5280,
   5284,
   5288,
   5292,
   5296,
   5300,
   5304,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t expo_fy13[111] = {
   0,
   315.2963,
   315.2963,
   307.9048,
   300.687,
   293.6386,
   286.7557,
   280.0344,
   273.4708,
   267.0614,
   260.8024,
   254.6904,
   248.7218,
   242.8934,
   237.2017,
   231.6436,
   226.216,
   220.9157,
   215.7398,
   210.6854,
   205.7496,
   200.9296,
   196.2227,
   191.6263,
   187.1377,
   182.7544,
   178.4739,
   174.2939,
   170.2119,
   166.2257,
   162.333,
   158.5316,
   154.8193,
   151.1941,
   147.654,
   144.1968,
   140.8208,
   137.5239,
   134.3043,
   131.1602,
   128.0899,
   125.0915,
   122.1634,
   119.304,
   116.5117,
   113.7847,
   111.1217,
   108.5212,
   105.9816,
   103.5015,
   101.0795,
   98.71436,
   96.40461,
   94.14899,
   91.94624,
   89.7951,
   87.69437,
   85.64287,
   83.63944,
   81.68295,
   79.7723,
   77.90641,
   76.08424,
   74.30476,
   72.56696,
   70.86987,
   69.21254,
   67.59402,
   66.01342,
   64.46983,
   62.9624,
   61.49027,
   60.05262,
   58.64864,
   57.27753,
   55.93852,
   54.63088,
   53.35384,
   52.10671,
   50.88878,
   49.69936,
   48.53779,
   47.40341,
   46.29558,
   45.21369,
   44.15712,
   43.12528,
   42.11759,
   41.13348,
   40.17241,
   39.23383,
   38.31721,
   37.42204,
   36.54782,
   35.69406,
   34.86027,
   34.04599,
   33.25076,
   32.47413,
   31.71568,
   30.97497,
   30.25158,
   29.54512,
   28.85518,
   28.18137,
   27.52333,
   26.88068,
   26.25306,
   26.25306,
   26.25306,
   0};
   graph = new TGraph(111,expo_fx13,expo_fy13);
   graph->SetName("expo");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_expo13 = new TH1F("Graph_expo13","Projection of model",111,5133.2,5646.8);
   Graph_expo13->SetMinimum(0);
   Graph_expo13->SetMaximum(346.8259);
   Graph_expo13->SetDirectory(0);
   Graph_expo13->SetStats(0);
   Graph_expo13->SetLineWidth(2);
   Graph_expo13->SetMarkerStyle(20);
   Graph_expo13->GetXaxis()->SetNdivisions(505);
   Graph_expo13->GetXaxis()->SetLabelFont(132);
   Graph_expo13->GetXaxis()->SetLabelOffset(0.01);
   Graph_expo13->GetXaxis()->SetLabelSize(0.06);
   Graph_expo13->GetXaxis()->SetTitleSize(0.072);
   Graph_expo13->GetXaxis()->SetTitleOffset(0.95);
   Graph_expo13->GetXaxis()->SetTitleFont(132);
   Graph_expo13->GetYaxis()->SetLabelFont(132);
   Graph_expo13->GetYaxis()->SetLabelOffset(0.01);
   Graph_expo13->GetYaxis()->SetLabelSize(0.06);
   Graph_expo13->GetYaxis()->SetTitleSize(0.072);
   Graph_expo13->GetYaxis()->SetTitleOffset(0.95);
   Graph_expo13->GetYaxis()->SetTitleFont(132);
   Graph_expo13->GetZaxis()->SetLabelFont(132);
   Graph_expo13->GetZaxis()->SetLabelSize(0.06);
   Graph_expo13->GetZaxis()->SetTitleSize(0.072);
   Graph_expo13->GetZaxis()->SetTitleOffset(1.2);
   Graph_expo13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_expo13);
   
   graph->Draw("f");
   
   Double_t sigCB_B0_fx14[155] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5274,
   5275,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5284.5,
   5285,
   5286,
   5288,
   5289,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5304,
   5306,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t sigCB_B0_fy14[155] = {
   0,
   464.4276,
   464.4276,
   506.8934,
   556.0887,
   613.5305,
   681.1477,
   761.4098,
   857.5067,
   973.6112,
   1115.275,
   1290.053,
   1508.518,
   1785.992,
   2145.623,
   2624.139,
   3283.31,
   4234.673,
   5698.751,
   8169.129,
   10126.4,
   12973.78,
   17203.94,
   23380.94,
   32099.82,
   37654.36,
   44182.46,
   51835.17,
   60776.21,
   71177.99,
   83215.04,
   97054.12,
   112840.3,
   130678.7,
   150611.5,
   172591.6,
   196453.8,
   221887.5,
   248414.3,
   301947.5,
   327150.7,
   349922.5,
   360057.4,
   369183.5,
   377179.1,
   383933.6,
   389350.6,
   393350.5,
   395873.1,
   396878.9,
   396350.9,
   394294.7,
   390738.6,
   385732.6,
   379347.1,
   371670.8,
   362808.5,
   352877.8,
   342006.1,
   330327.8,
   305103.1,
   250924.2,
   223871.6,
   197849.3,
   173385.2,
   150830.6,
   130380.2,
   112099.9,
   95956.61,
   81846.77,
   69621.12,
   59105.11,
   50114.34,
   42465.65,
   35984.83,
   30510.88,
   22045.84,
   16334.09,
   12563.81,
   8132.508,
   5769.751,
   4364.909,
   3437.406,
   2760.662,
   2225.919,
   1786.752,
   1439.998,
   1168.575,
   955.255,
   787.5648,
   655.7369,
   551.8406,
   469.452,
   403.4903,
   350.0532,
   306.2164,
   269.8183,
   239.2647,
   213.3692,
   191.2358,
   172.1768,
   155.6554,
   141.2473,
   128.6136,
   117.4803,
   107.6248,
   98.86394,
   91.04654,
   84.04644,
   77.75777,
   72.09113,
   66.97053,
   62.33104,
   58.11692,
   54.28009,
   50.7789,
   47.57715,
   44.64326,
   41.94956,
   39.47179,
   37.18856,
   35.08102,
   33.13243,
   31.32799,
   29.65449,
   28.10018,
   26.65453,
   25.30814,
   24.05257,
   22.8802,
   21.78422,
   20.75843,
   19.79726,
   18.89565,
   18.04902,
   17.2532,
   16.5044,
   15.79916,
   15.13434,
   14.50704,
   13.91464,
   13.35472,
   12.82505,
   12.32361,
   11.84852,
   11.39804,
   10.9706,
   10.56472,
   10.17904,
   9.812315,
   9.463378,
   9.131151,
   9.131151,
   9.131151,
   0};
   graph = new TGraph(155,sigCB_B0_fx14,sigCB_B0_fy14);
   graph->SetName("sigCB_B0");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sigCB_B014 = new TH1F("Graph_sigCB_B014","Projection of model",155,5133.2,5646.8);
   Graph_sigCB_B014->SetMinimum(0);
   Graph_sigCB_B014->SetMaximum(436566.8);
   Graph_sigCB_B014->SetDirectory(0);
   Graph_sigCB_B014->SetStats(0);
   Graph_sigCB_B014->SetLineWidth(2);
   Graph_sigCB_B014->SetMarkerStyle(20);
   Graph_sigCB_B014->GetXaxis()->SetNdivisions(505);
   Graph_sigCB_B014->GetXaxis()->SetLabelFont(132);
   Graph_sigCB_B014->GetXaxis()->SetLabelOffset(0.01);
   Graph_sigCB_B014->GetXaxis()->SetLabelSize(0.06);
   Graph_sigCB_B014->GetXaxis()->SetTitleSize(0.072);
   Graph_sigCB_B014->GetXaxis()->SetTitleOffset(0.95);
   Graph_sigCB_B014->GetXaxis()->SetTitleFont(132);
   Graph_sigCB_B014->GetYaxis()->SetLabelFont(132);
   Graph_sigCB_B014->GetYaxis()->SetLabelOffset(0.01);
   Graph_sigCB_B014->GetYaxis()->SetLabelSize(0.06);
   Graph_sigCB_B014->GetYaxis()->SetTitleSize(0.072);
   Graph_sigCB_B014->GetYaxis()->SetTitleOffset(0.95);
   Graph_sigCB_B014->GetYaxis()->SetTitleFont(132);
   Graph_sigCB_B014->GetZaxis()->SetLabelFont(132);
   Graph_sigCB_B014->GetZaxis()->SetLabelSize(0.06);
   Graph_sigCB_B014->GetZaxis()->SetTitleSize(0.072);
   Graph_sigCB_B014->GetZaxis()->SetTitleOffset(1.2);
   Graph_sigCB_B014->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sigCB_B014);
   
   graph->Draw("l");
   
   Double_t data_fx3006[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t data_fy3006[105] = {
   896,
   905,
   932,
   962,
   1050,
   1111,
   1156,
   1316,
   1373,
   1623,
   1825,
   2152,
   2507,
   3198,
   4046,
   5323,
   7455,
   11227,
   18465,
   32359,
   60951,
   112694,
   196923,
   302014,
   381802,
   383595,
   304312,
   197049,
   111836,
   59615,
   31648,
   17874,
   10838,
   7406,
   5477,
   4204,
   3411,
   2715,
   2212,
   1813,
   1511,
   1181,
   968,
   852,
   669,
   533,
   486,
   424,
   366,
   331,
   294,
   264,
   219,
   204,
   189,
   183,
   183,
   184,
   160,
   152,
   139,
   131,
   122,
   129,
   131,
   107,
   111,
   110,
   110,
   95,
   116,
   83,
   77,
   88,
   90,
   87,
   76,
   68,
   80,
   67,
   76,
   83,
   75,
   60,
   62,
   52,
   68,
   57,
   57,
   65,
   47,
   51,
   54,
   66,
   59,
   62,
   71,
   71,
   61,
   59,
   59,
   44,
   56,
   60,
   61};
   Double_t data_felx3006[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fely3006[105] = {
   29.43743,
   29.58737,
   30.03277,
   30.52015,
   31.90756,
   32.83542,
   33.50368,
   35.78016,
   36.55739,
   39.78958,
   42.22294,
   45.89235,
   49.57245,
   56.05307,
   63.11014,
   72.46061,
   85.84379,
   105.4587,
   135.3869,
   179.3868,
   246.3831,
   335.1996,
   443.2604,
   549.0582,
   617.4015,
   618.8507,
   551.145,
   443.4023,
   333.9193,
   243.6623,
   177.3996,
   133.1946,
   103.6069,
   85.55957,
   73.50845,
   64.34019,
   57.90591,
   51.60806,
   46.53456,
   42.08227,
   38.3748,
   33.86932,
   30.61672,
   28.69332,
   25.36987,
   22.59221,
   21.55108,
   20.09733,
   18.63766,
   17.70027,
   16.65372,
   15.75577,
   14.30709,
   13.79161,
   13.25682,
   13.03699,
   13.03699,
   13.07387,
   12.15899,
   11.83896,
   11.30042,
   10.95644,
   10.55667,
   10.86882,
   10.95644,
   9.856158,
   10.04751,
   10,
   10,
   9.729612,
   10.28193,
   9.092044,
   8.755868,
   9.362975,
   9.469177,
   9.30942,
   8.698576,
   8.225883,
   8.925539,
   8.164873,
   8.698576,
   9.092044,
   8.640903,
   7.724317,
   7.852713,
   7.187836,
   8.225883,
   7.527619,
   7.527619,
   8.041463,
   6.831172,
   7.117933,
   7.32564,
   8.103403,
   7.659312,
   7.852713,
   8.406258,
   8.406258,
   7.788779,
   7.659312,
   7.659312,
   6.60794,
   7.4609,
   7.724317,
   7.788779};
   Double_t data_fehx3006[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fehy3006[105] = {
   30.43743,
   30.58737,
   31.03277,
   31.52015,
   32.90756,
   33.83542,
   34.50368,
   36.78016,
   37.55739,
   40.78958,
   43.22294,
   46.89235,
   50.57245,
   57.05307,
   64.11014,
   73.46061,
   86.84379,
   106.4587,
   136.3869,
   180.3868,
   247.3831,
   336.1996,
   444.2604,
   550.0582,
   618.4015,
   619.8507,
   552.145,
   444.4023,
   334.9193,
   244.6623,
   178.3996,
   134.1946,
   104.6069,
   86.55957,
   74.50845,
   65.34019,
   58.90591,
   52.60806,
   47.53456,
   43.08227,
   39.3748,
   34.86932,
   31.61672,
   29.69332,
   26.36987,
   23.59221,
   22.55108,
   21.09733,
   19.63766,
   18.70027,
   17.65372,
   16.75577,
   15.30709,
   14.79161,
   14.25682,
   14.03699,
   14.03699,
   14.07387,
   13.15899,
   12.83896,
   12.30042,
   11.95644,
   11.55667,
   11.86882,
   11.95644,
   10.85616,
   11.04751,
   11,
   11,
   10.78102,
   11.28193,
   10.14705,
   9.812979,
   10.41639,
   10.522,
   10.36314,
   9.756061,
   9.28666,
   9.981567,
   9.226102,
   9.756061,
   10.14705,
   9.698771,
   8.789023,
   8.916365,
   8.257346,
   9.28666,
   8.594007,
   8.594007,
   9.103628,
   7.904289,
   8.188122,
   8.39385,
   9.165094,
   8.724565,
   8.916365,
   9.465736,
   9.465736,
   8.852952,
   8.724565,
   8.724565,
   7.68351,
   8.527879,
   8.789023,
   8.852952};
   grae = new TGraphAsymmErrors(105,data_fx3006,data_fy3006,data_felx3006,data_fehx3006,data_fely3006,data_fehy3006);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3006 = new TH1F("Graph_data3006","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",105,5138,5642);
   Graph_data3006->SetMinimum(0);
   Graph_data3006->SetMaximum(422632.6);
   Graph_data3006->SetDirectory(0);
   Graph_data3006->SetStats(0);
   Graph_data3006->SetLineWidth(2);
   Graph_data3006->SetMarkerStyle(20);
   Graph_data3006->GetXaxis()->SetNdivisions(505);
   Graph_data3006->GetXaxis()->SetLabelFont(132);
   Graph_data3006->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3006->GetXaxis()->SetLabelSize(0.06);
   Graph_data3006->GetXaxis()->SetTitleSize(0.072);
   Graph_data3006->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3006->GetXaxis()->SetTitleFont(132);
   Graph_data3006->GetYaxis()->SetLabelFont(132);
   Graph_data3006->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3006->GetYaxis()->SetLabelSize(0.06);
   Graph_data3006->GetYaxis()->SetTitleSize(0.072);
   Graph_data3006->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3006->GetYaxis()->SetTitleFont(132);
   Graph_data3006->GetZaxis()->SetLabelFont(132);
   Graph_data3006->GetZaxis()->SetLabelSize(0.06);
   Graph_data3006->GetZaxis()->SetTitleSize(0.072);
   Graph_data3006->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3006);
   
   grae->Draw("p");
   
   TH1D *frame_8ff4b60__6 = new TH1D("frame_8ff4b60__6","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}#mu^{#plus}#mu^{#minus}}) [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_8ff4b60__6->SetBinContent(1,416905.9);
   frame_8ff4b60__6->SetMinimum(5);
   frame_8ff4b60__6->SetMaximum(420000);
   frame_8ff4b60__6->SetEntries(2);
   frame_8ff4b60__6->SetDirectory(0);
   frame_8ff4b60__6->SetStats(0);
   frame_8ff4b60__6->SetLineWidth(2);
   frame_8ff4b60__6->SetMarkerStyle(20);
   frame_8ff4b60__6->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}#mu^{#plus}#mu^{#minus}}) [MeV/#it{c}^{2}]");
   frame_8ff4b60__6->GetXaxis()->SetNdivisions(505);
   frame_8ff4b60__6->GetXaxis()->SetLabelFont(132);
   frame_8ff4b60__6->GetXaxis()->SetLabelOffset(0.01);
   frame_8ff4b60__6->GetXaxis()->SetLabelSize(0.06);
   frame_8ff4b60__6->GetXaxis()->SetTitleSize(0.072);
   frame_8ff4b60__6->GetXaxis()->SetTitleOffset(0.95);
   frame_8ff4b60__6->GetXaxis()->SetTitleFont(132);
   frame_8ff4b60__6->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_8ff4b60__6->GetYaxis()->SetLabelFont(132);
   frame_8ff4b60__6->GetYaxis()->SetLabelOffset(0.01);
   frame_8ff4b60__6->GetYaxis()->SetLabelSize(0.06);
   frame_8ff4b60__6->GetYaxis()->SetTitleSize(0.072);
   frame_8ff4b60__6->GetYaxis()->SetTitleOffset(0.95);
   frame_8ff4b60__6->GetYaxis()->SetTitleFont(132);
   frame_8ff4b60__6->GetZaxis()->SetLabelFont(132);
   frame_8ff4b60__6->GetZaxis()->SetLabelSize(0.06);
   frame_8ff4b60__6->GetZaxis()->SetTitleSize(0.072);
   frame_8ff4b60__6->GetZaxis()->SetTitleOffset(1.2);
   frame_8ff4b60__6->GetZaxis()->SetTitleFont(132);
   frame_8ff4b60__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.55,0.5,0.9,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 9 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_total","Total fit","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sigCB_B0","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(#mu^{#plus}#mu^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sigCB_B0Pi","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(#mu^{#plus}#mu^{#minus})#pi^{#plus}}","f");
   entry->SetFillColor(93);
   entry->SetFillStyle(1001);
   entry->SetLineColor(93);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("expo","Combinatorial","f");
   entry->SetFillColor(92);
   entry->SetFillStyle(1001);
   entry->SetLineColor(92);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.54,0.85,0.79,0.93,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig3a.C <==
void 1B_plus_PTTrig0()
{
//=========Macro generated from canvas: canv/canv
//=========  (Fri Mar 19 16:45:06 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(-3197.531,-0.3645569,19641.98,1.913924);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[31] = {0, 616.6667, 1233.333, 1850, 2466.667, 3083.333, 3700, 4316.667, 4933.333, 5550, 6166.667, 6783.333, 7400, 8016.667, 8633.333, 9250, 9866.667, 10483.33, 11100, 11716.67, 12333.33, 12950, 13566.67, 14183.33, 14800, 15416.67, 16033.33, 16650, 17266.67, 17883.33, 18500}; 
   
   TH1F *heeEff_thinBins__1 = new TH1F("heeEff_thinBins__1","heeEff_thinBins",30, xAxis1);
   heeEff_thinBins__1->SetBinContent(2,0.001568356);
   heeEff_thinBins__1->SetBinContent(3,0.022031);
   heeEff_thinBins__1->SetBinContent(4,0.07430987);
   heeEff_thinBins__1->SetBinContent(5,0.163467);
   heeEff_thinBins__1->SetBinContent(6,0.287952);
   heeEff_thinBins__1->SetBinContent(7,0.4361847);
   heeEff_thinBins__1->SetBinContent(8,0.5857335);
   heeEff_thinBins__1->SetBinContent(9,0.7155108);
   heeEff_thinBins__1->SetBinContent(10,0.8156411);
   heeEff_thinBins__1->SetBinContent(11,0.8849068);
   heeEff_thinBins__1->SetBinContent(12,0.9248213);
   heeEff_thinBins__1->SetBinContent(13,0.9364935);
   heeEff_thinBins__1->SetBinContent(14,0.9197361);
   heeEff_thinBins__1->SetBinContent(15,0.8759027);
   heeEff_thinBins__1->SetBinContent(16,0.81355);
   heeEff_thinBins__1->SetBinContent(17,0.7446793);
   heeEff_thinBins__1->SetBinContent(18,0.6755607);
   heeEff_thinBins__1->SetBinContent(19,0.6085665);
   heeEff_thinBins__1->SetBinContent(20,0.5465451);
   heeEff_thinBins__1->SetBinContent(21,0.4904103);
   heeEff_thinBins__1->SetBinContent(22,0.438655);
   heeEff_thinBins__1->SetBinContent(23,0.3904065);
   heeEff_thinBins__1->SetBinContent(24,0.3460905);
   heeEff_thinBins__1->SetBinContent(25,0.3053825);
   heeEff_thinBins__1->SetBinContent(26,0.2672614);
   heeEff_thinBins__1->SetBinContent(27,0.2330034);
   heeEff_thinBins__1->SetBinContent(28,0.2059734);
   heeEff_thinBins__1->SetBinContent(29,0.1875288);
   heeEff_thinBins__1->SetBinContent(30,0.174881);
   heeEff_thinBins__1->SetBinContent(31,8.00164e+07);
   heeEff_thinBins__1->SetBinError(2,0.000250928);
   heeEff_thinBins__1->SetBinError(3,0.00100377);
   heeEff_thinBins__1->SetBinError(4,0.002098818);
   heeEff_thinBins__1->SetBinError(5,0.00315633);
   heeEff_thinBins__1->SetBinError(6,0.004027892);
   heeEff_thinBins__1->SetBinError(7,0.005118187);
   heeEff_thinBins__1->SetBinError(8,0.005766361);
   heeEff_thinBins__1->SetBinError(9,0.00629527);
   heeEff_thinBins__1->SetBinError(10,0.00657036);
   heeEff_thinBins__1->SetBinError(11,0.00670614);
   heeEff_thinBins__1->SetBinError(12,0.006790853);
   heeEff_thinBins__1->SetBinError(13,0.006821937);
   heeEff_thinBins__1->SetBinError(14,0.006597114);
   heeEff_thinBins__1->SetBinError(15,0.006418178);
   heeEff_thinBins__1->SetBinError(16,0.006052877);
   heeEff_thinBins__1->SetBinError(17,0.005861542);
   heeEff_thinBins__1->SetBinError(18,0.005542061);
   heeEff_thinBins__1->SetBinError(19,0.00522737);
   heeEff_thinBins__1->SetBinError(20,0.004914869);
   heeEff_thinBins__1->SetBinError(21,0.004656421);
   heeEff_thinBins__1->SetBinError(22,0.004416332);
   heeEff_thinBins__1->SetBinError(23,0.004114526);
   heeEff_thinBins__1->SetBinError(24,0.003872312);
   heeEff_thinBins__1->SetBinError(25,0.003684714);
   heeEff_thinBins__1->SetBinError(26,0.003435532);
   heeEff_thinBins__1->SetBinError(27,0.003152004);
   heeEff_thinBins__1->SetBinError(28,0.002987396);
   heeEff_thinBins__1->SetBinError(29,0.00285184);
   heeEff_thinBins__1->SetBinError(30,0.002801729);
   heeEff_thinBins__1->SetBinError(31,467982.5);
   heeEff_thinBins__1->SetMinimum(0);
   heeEff_thinBins__1->SetMaximum(1.8);
   heeEff_thinBins__1->SetEntries(354745);
   heeEff_thinBins__1->SetStats(0);
   heeEff_thinBins__1->SetLineColor(38);
   heeEff_thinBins__1->SetLineWidth(2);
   heeEff_thinBins__1->SetMarkerStyle(20);
   heeEff_thinBins__1->GetXaxis()->SetTitle("#it{p}_{T}(#it{B^{+}}) [MeV/#it{c}]");
   heeEff_thinBins__1->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__1->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetXaxis()->SetLabelSize(0.057);
   heeEff_thinBins__1->GetXaxis()->SetTitleSize(0.0684);
   heeEff_thinBins__1->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetYaxis()->SetTitle("Candidates (arbitrary units)");
   heeEff_thinBins__1->GetYaxis()->SetNdivisions(505);
   heeEff_thinBins__1->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__1->GetYaxis()->SetLabelSize(0.057);
   heeEff_thinBins__1->GetYaxis()->SetTitleSize(0.0684);
   heeEff_thinBins__1->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__1->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__1->GetZaxis()->SetLabelSize(0.057);
   heeEff_thinBins__1->GetZaxis()->SetTitleSize(0.0684);
   heeEff_thinBins__1->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__1->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__1->Draw("chist");
   Double_t xAxis2[31] = {0, 616.6667, 1233.333, 1850, 2466.667, 3083.333, 3700, 4316.667, 4933.333, 5550, 6166.667, 6783.333, 7400, 8016.667, 8633.333, 9250, 9866.667, 10483.33, 11100, 11716.67, 12333.33, 12950, 13566.67, 14183.33, 14800, 15416.67, 16033.33, 16650, 17266.67, 17883.33, 18500}; 
   
   TH1F *heeRareEff_thinBins__2 = new TH1F("heeRareEff_thinBins__2","heeRareEff_thinBins",30, xAxis2);
   heeRareEff_thinBins__2->SetBinContent(3,0.007728112);
   heeRareEff_thinBins__2->SetBinContent(4,0.04807174);
   heeRareEff_thinBins__2->SetBinContent(5,0.1318585);
   heeRareEff_thinBins__2->SetBinContent(6,0.2546024);
   heeRareEff_thinBins__2->SetBinContent(7,0.4025087);
   heeRareEff_thinBins__2->SetBinContent(8,0.5588571);
   heeRareEff_thinBins__2->SetBinContent(9,0.7074214);
   heeRareEff_thinBins__2->SetBinContent(10,0.8329394);
   heeRareEff_thinBins__2->SetBinContent(11,0.9241526);
   heeRareEff_thinBins__2->SetBinContent(12,0.9784003);
   heeRareEff_thinBins__2->SetBinContent(13,1);
   heeRareEff_thinBins__2->SetBinContent(14,0.9925362);
   heeRareEff_thinBins__2->SetBinContent(15,0.9599383);
   heeRareEff_thinBins__2->SetBinContent(16,0.9098916);
   heeRareEff_thinBins__2->SetBinContent(17,0.8476623);
   heeRareEff_thinBins__2->SetBinContent(18,0.7776319);
   heeRareEff_thinBins__2->SetBinContent(19,0.7079575);
   heeRareEff_thinBins__2->SetBinContent(20,0.643539);
   heeRareEff_thinBins__2->SetBinContent(21,0.5822089);
   heeRareEff_thinBins__2->SetBinContent(22,0.5210649);
   heeRareEff_thinBins__2->SetBinContent(23,0.46107);
   heeRareEff_thinBins__2->SetBinContent(24,0.4045603);
   heeRareEff_thinBins__2->SetBinContent(25,0.3530425);
   heeRareEff_thinBins__2->SetBinContent(26,0.3086737);
   heeRareEff_thinBins__2->SetBinContent(27,0.2722683);
   heeRareEff_thinBins__2->SetBinContent(28,0.2411856);
   heeRareEff_thinBins__2->SetBinContent(29,0.2131582);
   heeRareEff_thinBins__2->SetBinContent(30,0.1873694);
   heeRareEff_thinBins__2->SetBinContent(31,1.952384e+07);
   heeRareEff_thinBins__2->SetBinError(4,0.008772576);
   heeRareEff_thinBins__2->SetBinError(5,0.01547096);
   heeRareEff_thinBins__2->SetBinError(6,0.02028768);
   heeRareEff_thinBins__2->SetBinError(7,0.02634378);
   heeRareEff_thinBins__2->SetBinError(8,0.02916999);
   heeRareEff_thinBins__2->SetBinError(9,0.03264716);
   heeRareEff_thinBins__2->SetBinError(10,0.03441372);
   heeRareEff_thinBins__2->SetBinError(11,0.0356492);
   heeRareEff_thinBins__2->SetBinError(12,0.03573526);
   heeRareEff_thinBins__2->SetBinError(13,0.03565234);
   heeRareEff_thinBins__2->SetBinError(14,0.03509552);
   heeRareEff_thinBins__2->SetBinError(15,0.03433043);
   heeRareEff_thinBins__2->SetBinError(16,0.03267598);
   heeRareEff_thinBins__2->SetBinError(17,0.03231815);
   heeRareEff_thinBins__2->SetBinError(18,0.03050023);
   heeRareEff_thinBins__2->SetBinError(19,0.02873129);
   heeRareEff_thinBins__2->SetBinError(20,0.02790341);
   heeRareEff_thinBins__2->SetBinError(21,0.02582072);
   heeRareEff_thinBins__2->SetBinError(22,0.02515094);
   heeRareEff_thinBins__2->SetBinError(23,0.02264507);
   heeRareEff_thinBins__2->SetBinError(24,0.02238804);
   heeRareEff_thinBins__2->SetBinError(25,0.02027261);
   heeRareEff_thinBins__2->SetBinError(26,0.01879822);
   heeRareEff_thinBins__2->SetBinError(27,0.01797381);
   heeRareEff_thinBins__2->SetBinError(28,0.01665441);
   heeRareEff_thinBins__2->SetBinError(29,0.0156519);
   heeRareEff_thinBins__2->SetBinError(30,0.01492536);
   heeRareEff_thinBins__2->SetBinError(31,533469.8);
   heeRareEff_thinBins__2->SetEntries(14297);
   heeRareEff_thinBins__2->SetStats(0);
   heeRareEff_thinBins__2->SetLineColor(38);
   heeRareEff_thinBins__2->SetLineStyle(2);
   heeRareEff_thinBins__2->SetLineWidth(2);
   heeRareEff_thinBins__2->SetMarkerStyle(20);
   heeRareEff_thinBins__2->GetXaxis()->SetTitle("p_{T}(B) [MeV]");
   heeRareEff_thinBins__2->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetXaxis()->SetLabelSize(0.057);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleSize(0.0684);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetTitle("#events (arbitrary units)");
   heeRareEff_thinBins__2->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__2->GetYaxis()->SetLabelSize(0.057);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleSize(0.0684);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__2->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__2->GetZaxis()->SetLabelSize(0.057);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleSize(0.0684);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__2->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__2->Draw("chistsame");
   Double_t xAxis3[31] = {0, 616.6667, 1233.333, 1850, 2466.667, 3083.333, 3700, 4316.667, 4933.333, 5550, 6166.667, 6783.333, 7400, 8016.667, 8633.333, 9250, 9866.667, 10483.33, 11100, 11716.67, 12333.33, 12950, 13566.67, 14183.33, 14800, 15416.67, 16033.33, 16650, 17266.67, 17883.33, 18500}; 
   
   TH1F *hmumuEff_thinBins__3 = new TH1F("hmumuEff_thinBins__3","hmumuEff_thinBins",30, xAxis3);
   hmumuEff_thinBins__3->SetBinContent(2,0.1304482);
   hmumuEff_thinBins__3->SetBinContent(3,0.336047);
   hmumuEff_thinBins__3->SetBinContent(4,0.5775633);
   hmumuEff_thinBins__3->SetBinContent(5,0.7924601);
   hmumuEff_thinBins__3->SetBinContent(6,0.9396446);
   hmumuEff_thinBins__3->SetBinContent(7,0.9986577);
   hmumuEff_thinBins__3->SetBinContent(8,1);
   hmumuEff_thinBins__3->SetBinContent(9,0.9690296);
   hmumuEff_thinBins__3->SetBinContent(10,0.9154658);
   hmumuEff_thinBins__3->SetBinContent(11,0.8550597);
   hmumuEff_thinBins__3->SetBinContent(12,0.7852967);
   hmumuEff_thinBins__3->SetBinContent(13,0.7042434);
   hmumuEff_thinBins__3->SetBinContent(14,0.624247);
   hmumuEff_thinBins__3->SetBinContent(15,0.5515699);
   hmumuEff_thinBins__3->SetBinContent(16,0.4856309);
   hmumuEff_thinBins__3->SetBinContent(17,0.4251577);
   hmumuEff_thinBins__3->SetBinContent(18,0.3697426);
   hmumuEff_thinBins__3->SetBinContent(19,0.3213781);
   hmumuEff_thinBins__3->SetBinContent(20,0.2789339);
   hmumuEff_thinBins__3->SetBinContent(21,0.2413151);
   hmumuEff_thinBins__3->SetBinContent(22,0.2086008);
   hmumuEff_thinBins__3->SetBinContent(23,0.1815141);
   hmumuEff_thinBins__3->SetBinContent(24,0.1597824);
   hmumuEff_thinBins__3->SetBinContent(25,0.1394992);
   hmumuEff_thinBins__3->SetBinContent(26,0.1206599);
   hmumuEff_thinBins__3->SetBinContent(27,0.1052313);
   hmumuEff_thinBins__3->SetBinContent(28,0.09171583);
   hmumuEff_thinBins__3->SetBinContent(29,0.08011445);
   hmumuEff_thinBins__3->SetBinContent(30,0.07124159);
   hmumuEff_thinBins__3->SetBinContent(31,3.313456e+07);
   hmumuEff_thinBins__3->SetBinError(1,0.0002409242);
   hmumuEff_thinBins__3->SetBinError(2,0.001348182);
   hmumuEff_thinBins__3->SetBinError(3,0.002480708);
   hmumuEff_thinBins__3->SetBinError(4,0.00330534);
   hmumuEff_thinBins__3->SetBinError(5,0.003906564);
   hmumuEff_thinBins__3->SetBinError(6,0.004328961);
   hmumuEff_thinBins__3->SetBinError(7,0.00435515);
   hmumuEff_thinBins__3->SetBinError(8,0.004258563);
   hmumuEff_thinBins__3->SetBinError(9,0.004115266);
   hmumuEff_thinBins__3->SetBinError(10,0.003866551);
   hmumuEff_thinBins__3->SetBinError(11,0.003650244);
   hmumuEff_thinBins__3->SetBinError(12,0.003420613);
   hmumuEff_thinBins__3->SetBinError(13,0.003178573);
   hmumuEff_thinBins__3->SetBinError(14,0.002926152);
   hmumuEff_thinBins__3->SetBinError(15,0.002703995);
   hmumuEff_thinBins__3->SetBinError(16,0.00250514);
   hmumuEff_thinBins__3->SetBinError(17,0.002336957);
   hmumuEff_thinBins__3->SetBinError(18,0.00214801);
   hmumuEff_thinBins__3->SetBinError(19,0.001993265);
   hmumuEff_thinBins__3->SetBinError(20,0.001833655);
   hmumuEff_thinBins__3->SetBinError(21,0.001698167);
   hmumuEff_thinBins__3->SetBinError(22,0.001566109);
   hmumuEff_thinBins__3->SetBinError(23,0.00145197);
   hmumuEff_thinBins__3->SetBinError(24,0.001365618);
   hmumuEff_thinBins__3->SetBinError(25,0.001267771);
   hmumuEff_thinBins__3->SetBinError(26,0.001167535);
   hmumuEff_thinBins__3->SetBinError(27,0.001100973);
   hmumuEff_thinBins__3->SetBinError(28,0.001022068);
   hmumuEff_thinBins__3->SetBinError(29,0.0009486949);
   hmumuEff_thinBins__3->SetBinError(30,0.0009127954);
   hmumuEff_thinBins__3->SetBinError(31,151480.3);
   hmumuEff_thinBins__3->SetMinimum(0);
   hmumuEff_thinBins__3->SetMaximum(1.05);
   hmumuEff_thinBins__3->SetEntries(1019481);
   hmumuEff_thinBins__3->SetStats(0);
   hmumuEff_thinBins__3->SetLineColor(94);
   hmumuEff_thinBins__3->SetLineWidth(2);
   hmumuEff_thinBins__3->SetMarkerStyle(20);
   hmumuEff_thinBins__3->GetXaxis()->SetTitle("#it{p}_{T}(#it{B^{+}}) [MeV/#it{c}]");
   hmumuEff_thinBins__3->GetXaxis()->SetNdivisions(505);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetXaxis()->SetLabelSize(0.057);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleSize(0.0684);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetXaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuEff_thinBins__3->GetYaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__3->GetYaxis()->SetLabelSize(0.057);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleSize(0.0684);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__3->GetYaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelFont(132);
   hmumuEff_thinBins__3->GetZaxis()->SetLabelSize(0.057);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleSize(0.0684);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleOffset(1.2);
   hmumuEff_thinBins__3->GetZaxis()->SetTitleFont(132);
   hmumuEff_thinBins__3->Draw("chistsame");
   Double_t xAxis4[31] = {0, 616.6667, 1233.333, 1850, 2466.667, 3083.333, 3700, 4316.667, 4933.333, 5550, 6166.667, 6783.333, 7400, 8016.667, 8633.333, 9250, 9866.667, 10483.33, 11100, 11716.67, 12333.33, 12950, 13566.67, 14183.33, 14800, 15416.67, 16033.33, 16650, 17266.67, 17883.33, 18500}; 
   
   TH1F *hmumuRareEff_thinBins__4 = new TH1F("hmumuRareEff_thinBins__4","hmumuRareEff_thinBins",30, xAxis4);
   hmumuRareEff_thinBins__4->SetBinContent(2,0.06662723);
   hmumuRareEff_thinBins__4->SetBinContent(3,0.2315361);
   hmumuRareEff_thinBins__4->SetBinContent(4,0.4652666);
   hmumuRareEff_thinBins__4->SetBinContent(5,0.6918758);
   hmumuRareEff_thinBins__4->SetBinContent(6,0.8474326);
   hmumuRareEff_thinBins__4->SetBinContent(7,0.9244229);
   hmumuRareEff_thinBins__4->SetBinContent(8,0.9707527);
   hmumuRareEff_thinBins__4->SetBinContent(9,1);
   hmumuRareEff_thinBins__4->SetBinContent(10,0.9952786);
   hmumuRareEff_thinBins__4->SetBinContent(11,0.9578556);
   hmumuRareEff_thinBins__4->SetBinContent(12,0.893903);
   hmumuRareEff_thinBins__4->SetBinContent(13,0.8182817);
   hmumuRareEff_thinBins__4->SetBinContent(14,0.7424525);
   hmumuRareEff_thinBins__4->SetBinContent(15,0.6671704);
   hmumuRareEff_thinBins__4->SetBinContent(16,0.5956787);
   hmumuRareEff_thinBins__4->SetBinContent(17,0.525955);
   hmumuRareEff_thinBins__4->SetBinContent(18,0.4564229);
   hmumuRareEff_thinBins__4->SetBinContent(19,0.3981875);
   hmumuRareEff_thinBins__4->SetBinContent(20,0.3524452);
   hmumuRareEff_thinBins__4->SetBinContent(21,0.3065163);
   hmumuRareEff_thinBins__4->SetBinContent(22,0.264175);
   hmumuRareEff_thinBins__4->SetBinContent(23,0.2308288);
   hmumuRareEff_thinBins__4->SetBinContent(24,0.2012918);
   hmumuRareEff_thinBins__4->SetBinContent(25,0.1770812);
   hmumuRareEff_thinBins__4->SetBinContent(26,0.1550784);
   hmumuRareEff_thinBins__4->SetBinContent(27,0.1340933);
   hmumuRareEff_thinBins__4->SetBinContent(28,0.1186392);
   hmumuRareEff_thinBins__4->SetBinContent(29,0.1058265);
   hmumuRareEff_thinBins__4->SetBinContent(30,0.09140036);
   hmumuRareEff_thinBins__4->SetBinContent(31,8695871);
   hmumuRareEff_thinBins__4->SetBinError(1,0.0009893693);
   hmumuRareEff_thinBins__4->SetBinError(2,0.005182821);
   hmumuRareEff_thinBins__4->SetBinError(3,0.01001267);
   hmumuRareEff_thinBins__4->SetBinError(4,0.01447346);
   hmumuRareEff_thinBins__4->SetBinError(5,0.01766954);
   hmumuRareEff_thinBins__4->SetBinError(6,0.01971442);
   hmumuRareEff_thinBins__4->SetBinError(7,0.01983593);
   hmumuRareEff_thinBins__4->SetBinError(8,0.02023672);
   hmumuRareEff_thinBins__4->SetBinError(9,0.01979685);
   hmumuRareEff_thinBins__4->SetBinError(10,0.01888361);
   hmumuRareEff_thinBins__4->SetBinError(11,0.01834011);
   hmumuRareEff_thinBins__4->SetBinError(12,0.01735281);
   hmumuRareEff_thinBins__4->SetBinError(13,0.01625031);
   hmumuRareEff_thinBins__4->SetBinError(14,0.01529134);
   hmumuRareEff_thinBins__4->SetBinError(15,0.01423766);
   hmumuRareEff_thinBins__4->SetBinError(16,0.01339631);
   hmumuRareEff_thinBins__4->SetBinError(17,0.01251943);
   hmumuRareEff_thinBins__4->SetBinError(18,0.01161038);
   hmumuRareEff_thinBins__4->SetBinError(19,0.01067322);
   hmumuRareEff_thinBins__4->SetBinError(20,0.01013376);
   hmumuRareEff_thinBins__4->SetBinError(21,0.00934527);
   hmumuRareEff_thinBins__4->SetBinError(22,0.008528833);
   hmumuRareEff_thinBins__4->SetBinError(23,0.008134579);
   hmumuRareEff_thinBins__4->SetBinError(24,0.007426714);
   hmumuRareEff_thinBins__4->SetBinError(25,0.007086887);
   hmumuRareEff_thinBins__4->SetBinError(26,0.006555047);
   hmumuRareEff_thinBins__4->SetBinError(27,0.006066925);
   hmumuRareEff_thinBins__4->SetBinError(28,0.005709713);
   hmumuRareEff_thinBins__4->SetBinError(29,0.005463564);
   hmumuRareEff_thinBins__4->SetBinError(30,0.005091358);
   hmumuRareEff_thinBins__4->SetBinError(31,170988.1);
   hmumuRareEff_thinBins__4->SetEntries(45282);
   hmumuRareEff_thinBins__4->SetStats(0);
   hmumuRareEff_thinBins__4->SetLineColor(94);
   hmumuRareEff_thinBins__4->SetLineStyle(2);
   hmumuRareEff_thinBins__4->SetLineWidth(2);
   hmumuRareEff_thinBins__4->SetMarkerStyle(20);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitle("#it{p}_{T}(#it{B^{+}}) [MeV/#it{c}]");
   hmumuRareEff_thinBins__4->GetXaxis()->SetNdivisions(505);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetXaxis()->SetLabelSize(0.057);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleSize(0.0684);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetXaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__4->GetYaxis()->SetLabelSize(0.057);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleSize(0.0684);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__4->GetYaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__4->GetZaxis()->SetLabelSize(0.057);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleSize(0.0684);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleOffset(1.2);
   hmumuRareEff_thinBins__4->GetZaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__4->Draw("chistsame");
   
   TLegend *leg = new TLegend(0.51,0.595,0.945,0.945,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("heeRareEff_thinBins","#it{B^{+}#rightarrow K^{+}e^{+}e^{#minus}}","l");
   entry->SetLineColor(38);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hmumuRareEff_thinBins","#it{B^{+}#rightarrow K^{+}#mu^{+}#mu^{#minus}}","l");
   entry->SetLineColor(94);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("heeEff_thinBins","#it{B^{+}#rightarrow J/#kern[-.3pt]{#psi}(e^{+}e^{#minus})K^{+}}","l");
   entry->SetLineColor(38);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hmumuEff_thinBins","#it{B^{+}#rightarrow J/#kern[-.3pt]{#psi}(#mu^{+}#mu^{#minus})K^{+}}","l");
   entry->SetLineColor(94);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.745,0.51,0.945,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig3b.C <==
void 1B_plus_PTTrig0()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 17:20:52 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(-3197.531,0.8594937,19641.98,1.112658);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[9] = {0, 4250, 5750, 7000, 8259, 9500, 11500, 14500, 18500}; 
   
   TH1F *rJPsi0__1 = new TH1F("rJPsi0__1","eeYield",8, xAxis1);
   rJPsi0__1->SetBinContent(1,0.9980066);
   rJPsi0__1->SetBinContent(2,0.9863059);
   rJPsi0__1->SetBinContent(3,0.9832442);
   rJPsi0__1->SetBinContent(4,0.9962067);
   rJPsi0__1->SetBinContent(5,0.9902318);
   rJPsi0__1->SetBinContent(6,1.002854);
   rJPsi0__1->SetBinContent(7,1.001191);
   rJPsi0__1->SetBinContent(8,1.011465);
   rJPsi0__1->SetBinError(1,0.01483643);
   rJPsi0__1->SetBinError(2,0.01132763);
   rJPsi0__1->SetBinError(3,0.01095025);
   rJPsi0__1->SetBinError(4,0.01084454);
   rJPsi0__1->SetBinError(5,0.01137442);
   rJPsi0__1->SetBinError(6,0.01033269);
   rJPsi0__1->SetBinError(7,0.01053535);
   rJPsi0__1->SetBinError(8,0.01293311);
   rJPsi0__1->SetMinimum(0.9);
   rJPsi0__1->SetMaximum(1.1);
   rJPsi0__1->SetEntries(57720.87);
   rJPsi0__1->SetStats(0);
   rJPsi0__1->SetLineWidth(2);
   rJPsi0__1->SetMarkerStyle(20);
   rJPsi0__1->GetXaxis()->SetTitle("#it{p}_{T}(#it{B^{+}}) [MeV/#it{c}]");
   rJPsi0__1->GetXaxis()->SetNdivisions(505);
   rJPsi0__1->GetXaxis()->SetLabelFont(132);
   rJPsi0__1->GetXaxis()->SetLabelOffset(0.01);
   rJPsi0__1->GetXaxis()->SetLabelSize(0.057);
   rJPsi0__1->GetXaxis()->SetTitleSize(0.0684);
   rJPsi0__1->GetXaxis()->SetTitleOffset(0.95);
   rJPsi0__1->GetXaxis()->SetTitleFont(132);
   rJPsi0__1->GetYaxis()->SetTitle("r_{J/#psi} / #LT r_{J/#psi} #GT");
   rJPsi0__1->GetYaxis()->SetNdivisions(505);
   rJPsi0__1->GetYaxis()->SetLabelFont(132);
   rJPsi0__1->GetYaxis()->SetLabelOffset(0.01);
   rJPsi0__1->GetYaxis()->SetLabelSize(0.057);
   rJPsi0__1->GetYaxis()->SetTitleSize(0.0684);
   rJPsi0__1->GetYaxis()->SetTitleOffset(0.95);
   rJPsi0__1->GetYaxis()->SetTitleFont(132);
   rJPsi0__1->GetZaxis()->SetLabelFont(132);
   rJPsi0__1->GetZaxis()->SetLabelSize(0.057);
   rJPsi0__1->GetZaxis()->SetTitleSize(0.0684);
   rJPsi0__1->GetZaxis()->SetTitleOffset(1.2);
   rJPsi0__1->GetZaxis()->SetTitleFont(132);
   rJPsi0__1->Draw("E1");
   TLine *line = new TLine(0,1,18500,1);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.8,0.38,0.91,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig4.C <==
void RK2021_column()
{
//=========Macro generated from canvas: cRKp/cRKp
//=========  (Thu Mar 18 18:28:15 2021) by ROOT version 6.22/06
   TCanvas *cRKp = new TCanvas("cRKp", "cRKp",2240,45,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cRKp->Range(0.3756122,-1.248101,1.814388,2.802532);
   cRKp->SetFillColor(0);
   cRKp->SetBorderMode(0);
   cRKp->SetBorderSize(2);
   cRKp->SetTickx(1);
   cRKp->SetTicky(1);
   cRKp->SetLeftMargin(0.01);
   cRKp->SetRightMargin(0.01);
   cRKp->SetTopMargin(0.05);
   cRKp->SetBottomMargin(0.16);
   cRKp->SetFrameLineWidth(3);
   cRKp->SetFrameBorderMode(0);
   cRKp->SetFrameLineWidth(3);
   cRKp->SetFrameBorderMode(0);
   
   TH2D *foo__1 = new TH2D("foo__1","foo",1,0.39,1.8,4,-0.6,2.6);
   foo__1->SetLineWidth(3);
   foo__1->SetMarkerStyle(8);
   foo__1->SetMarkerSize(1.2);
   foo__1->GetXaxis()->SetTitle("#it{R_{K}}");
   foo__1->GetXaxis()->SetNdivisions(505);
   foo__1->GetXaxis()->SetLabelFont(133);
   foo__1->GetXaxis()->SetLabelOffset(0.015);
   foo__1->GetXaxis()->SetLabelSize(33);
   foo__1->GetXaxis()->SetTitleSize(33);
   foo__1->GetXaxis()->SetTitleOffset(1);
   foo__1->GetXaxis()->SetTitleFont(133);
   foo__1->GetYaxis()->SetNdivisions(505);
   foo__1->GetYaxis()->SetLabelFont(133);
   foo__1->GetYaxis()->SetLabelSize(0);
   foo__1->GetYaxis()->SetTitleSize(33);
   foo__1->GetYaxis()->SetTickLength(0);
   foo__1->GetYaxis()->SetTitleFont(133);
   foo__1->GetZaxis()->SetLabelFont(133);
   foo__1->GetZaxis()->SetLabelSize(33);
   foo__1->GetZaxis()->SetTitleSize(33);
   foo__1->GetZaxis()->SetTitleOffset(1);
   foo__1->GetZaxis()->SetTitleFont(133);
   foo__1->Draw("");
   TLine *line = new TLine(1,-0.6,1,2.6);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   
   Double_t p_oldRK_fx3001[1] = {
   0.846};
   Double_t p_oldRK_fy3001[1] = {
   0};
   Double_t p_oldRK_felx3001[1] = {
   0.04080441};
   Double_t p_oldRK_fely3001[1] = {
   0};
   Double_t p_oldRK_fehx3001[1] = {
   0.0439659};
   Double_t p_oldRK_fehy3001[1] = {
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(1,p_oldRK_fx3001,p_oldRK_fy3001,p_oldRK_felx3001,p_oldRK_fehx3001,p_oldRK_fely3001,p_oldRK_fehy3001);
   grae->SetName("p_oldRK");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(3);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_p_oldRK3001 = new TH1F("Graph_p_oldRK3001","Graph",100,0.7967186,0.8984429);
   Graph_p_oldRK3001->SetMinimum(0);
   Graph_p_oldRK3001->SetMaximum(1.1);
   Graph_p_oldRK3001->SetDirectory(0);
   Graph_p_oldRK3001->SetStats(0);
   Graph_p_oldRK3001->SetLineWidth(3);
   Graph_p_oldRK3001->SetMarkerStyle(8);
   Graph_p_oldRK3001->SetMarkerSize(1.2);
   Graph_p_oldRK3001->GetXaxis()->SetNdivisions(505);
   Graph_p_oldRK3001->GetXaxis()->SetLabelFont(133);
   Graph_p_oldRK3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_p_oldRK3001->GetXaxis()->SetLabelSize(33);
   Graph_p_oldRK3001->GetXaxis()->SetTitleSize(33);
   Graph_p_oldRK3001->GetXaxis()->SetTitleOffset(1);
   Graph_p_oldRK3001->GetXaxis()->SetTitleFont(133);
   Graph_p_oldRK3001->GetYaxis()->SetNdivisions(505);
   Graph_p_oldRK3001->GetYaxis()->SetLabelFont(133);
   Graph_p_oldRK3001->GetYaxis()->SetLabelSize(33);
   Graph_p_oldRK3001->GetYaxis()->SetTitleSize(33);
   Graph_p_oldRK3001->GetYaxis()->SetTitleFont(133);
   Graph_p_oldRK3001->GetZaxis()->SetLabelFont(133);
   Graph_p_oldRK3001->GetZaxis()->SetLabelSize(33);
   Graph_p_oldRK3001->GetZaxis()->SetTitleSize(33);
   Graph_p_oldRK3001->GetZaxis()->SetTitleOffset(1);
   Graph_p_oldRK3001->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_p_oldRK3001);
   
   grae->Draw("p");
   
   Double_t p_belleRK_fx3002[2] = {
   6.953128e-310,
   1.03};
   Double_t p_belleRK_fy3002[2] = {
   6.953128e-310,
   1};
   Double_t p_belleRK_felx3002[2] = {
   6.953128e-310,
   0.2402082};
   Double_t p_belleRK_fely3002[2] = {
   6.953128e-310,
   0};
   Double_t p_belleRK_fehx3002[2] = {
   6.931795e-310,
   0.2801785};
   Double_t p_belleRK_fehy3002[2] = {
   6.931795e-310,
   0};
   grae = new TGraphAsymmErrors(2,p_belleRK_fx3002,p_belleRK_fy3002,p_belleRK_felx3002,p_belleRK_fehx3002,p_belleRK_fely3002,p_belleRK_fehy3002);
   grae->SetName("p_belleRK");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3366ff");
   grae->SetLineColor(ci);
   grae->SetLineWidth(3);

   ci = TColor::GetColor("#3366ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_p_belleRK3002 = new TH1F("Graph_p_belleRK3002","Graph",100,0,1.441196);
   Graph_p_belleRK3002->SetMinimum(2.124482e-322);
   Graph_p_belleRK3002->SetMaximum(1.1);
   Graph_p_belleRK3002->SetDirectory(0);
   Graph_p_belleRK3002->SetStats(0);
   Graph_p_belleRK3002->SetLineWidth(3);
   Graph_p_belleRK3002->SetMarkerStyle(8);
   Graph_p_belleRK3002->SetMarkerSize(1.2);
   Graph_p_belleRK3002->GetXaxis()->SetNdivisions(505);
   Graph_p_belleRK3002->GetXaxis()->SetLabelFont(133);
   Graph_p_belleRK3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_p_belleRK3002->GetXaxis()->SetLabelSize(33);
   Graph_p_belleRK3002->GetXaxis()->SetTitleSize(33);
   Graph_p_belleRK3002->GetXaxis()->SetTitleOffset(1);
   Graph_p_belleRK3002->GetXaxis()->SetTitleFont(133);
   Graph_p_belleRK3002->GetYaxis()->SetNdivisions(505);
   Graph_p_belleRK3002->GetYaxis()->SetLabelFont(133);
   Graph_p_belleRK3002->GetYaxis()->SetLabelSize(33);
   Graph_p_belleRK3002->GetYaxis()->SetTitleSize(33);
   Graph_p_belleRK3002->GetYaxis()->SetTitleFont(133);
   Graph_p_belleRK3002->GetZaxis()->SetLabelFont(133);
   Graph_p_belleRK3002->GetZaxis()->SetLabelSize(33);
   Graph_p_belleRK3002->GetZaxis()->SetTitleSize(33);
   Graph_p_belleRK3002->GetZaxis()->SetTitleOffset(1);
   Graph_p_belleRK3002->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_p_belleRK3002);
   
   grae->Draw("p");
   
   Double_t p_babarRK_fx3003[3] = {
   6.953128e-310,
   2.003894,
   0.74};
   Double_t p_babarRK_fy3003[3] = {
   6.953128e-310,
   -2.320351e+77,
   2};
   Double_t p_babarRK_felx3003[3] = {
   6.953128e-310,
   0,
   0.3157531};
   Double_t p_babarRK_fely3003[3] = {
   6.953128e-310,
   0,
   0};
   Double_t p_babarRK_fehx3003[3] = {
   6.931795e-310,
   0,
   0.404475};
   Double_t p_babarRK_fehy3003[3] = {
   6.931795e-310,
   0,
   0};
   grae = new TGraphAsymmErrors(3,p_babarRK_fx3003,p_babarRK_fy3003,p_babarRK_felx3003,p_babarRK_fehx3003,p_babarRK_fely3003,p_babarRK_fehy3003);
   grae->SetName("p_babarRK");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);
   grae->SetLineWidth(3);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_p_babarRK3003 = new TH1F("Graph_p_babarRK3003","Graph",100,0,2.204284);
   Graph_p_babarRK3003->SetMinimum(-2.552386e+77);
   Graph_p_babarRK3003->SetMaximum(2.320351e+76);
   Graph_p_babarRK3003->SetDirectory(0);
   Graph_p_babarRK3003->SetStats(0);
   Graph_p_babarRK3003->SetLineWidth(3);
   Graph_p_babarRK3003->SetMarkerStyle(8);
   Graph_p_babarRK3003->SetMarkerSize(1.2);
   Graph_p_babarRK3003->GetXaxis()->SetNdivisions(505);
   Graph_p_babarRK3003->GetXaxis()->SetLabelFont(133);
   Graph_p_babarRK3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_p_babarRK3003->GetXaxis()->SetLabelSize(33);
   Graph_p_babarRK3003->GetXaxis()->SetTitleSize(33);
   Graph_p_babarRK3003->GetXaxis()->SetTitleOffset(1);
   Graph_p_babarRK3003->GetXaxis()->SetTitleFont(133);
   Graph_p_babarRK3003->GetYaxis()->SetNdivisions(505);
   Graph_p_babarRK3003->GetYaxis()->SetLabelFont(133);
   Graph_p_babarRK3003->GetYaxis()->SetLabelSize(33);
   Graph_p_babarRK3003->GetYaxis()->SetTitleSize(33);
   Graph_p_babarRK3003->GetYaxis()->SetTitleFont(133);
   Graph_p_babarRK3003->GetZaxis()->SetLabelFont(133);
   Graph_p_babarRK3003->GetZaxis()->SetLabelSize(33);
   Graph_p_babarRK3003->GetZaxis()->SetTitleSize(33);
   Graph_p_babarRK3003->GetZaxis()->SetTitleOffset(1);
   Graph_p_babarRK3003->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_p_babarRK3003);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(1.36,0,"LHCb 9 fb^{-1}");
   tex->SetTextFont(133);
   tex->SetTextSize(35);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.36,-0.2,"1.1 < #it{q}^{2} < 6.0 GeV^{2}/#it{c}^{4}");
   tex->SetTextFont(133);
   tex->SetTextSize(26);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.36,1,"Belle");
   tex->SetTextFont(133);
   tex->SetTextSize(35);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.36,0.8,"1.0 < #it{q}^{2} < 6.0 GeV^{2}/#it{c}^{4}");
   tex->SetTextFont(133);
   tex->SetTextSize(26);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.36,2,"BaBar");
   tex->SetTextFont(133);
   tex->SetTextSize(35);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.36,1.8,"0.1 < #it{q}^{2} < 8.12 GeV^{2}/#it{c}^{4}");
   tex->SetTextFont(133);
   tex->SetTextSize(26);
   tex->SetLineWidth(2);
   tex->Draw();
   cRKp->Modified();
   cRKp->cd();
   cRKp->SetSelected(cRKp);
}


==> figures/Fig5a.C <==
void Fig5av3()
{
//=========Macro generated from canvas: cv/cv
//=========  (Mon Sep  6 20:58:33 2021) by ROOT version6.08/06
   TCanvas *cv = new TCanvas("cv", "cv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->SetHighLightColor(2);
   cv->Range(308.642,-5.926664,5246.914,-0.7407019);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetLogy();
   cv->SetLeftMargin(0.14);
   cv->SetRightMargin(0.05);
   cv->SetTopMargin(0.05);
   cv->SetBottomMargin(0.16);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
   
   TH1F *htemp_0_copy_copy__1 = new TH1F("htemp_0_copy_copy__1","B_plus_M02 {(1.) * (((B_plus_M02) > 1000 && (B_plus_M02) < 5000) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1000,5000);
   htemp_0_copy_copy__1->SetBinContent(1,1.816093e-05);
   htemp_0_copy_copy__1->SetBinContent(2,2.65429e-05);
   htemp_0_copy_copy__1->SetBinContent(3,4.020241e-05);
   htemp_0_copy_copy__1->SetBinContent(4,4.253073e-05);
   htemp_0_copy_copy__1->SetBinContent(5,5.060226e-05);
   htemp_0_copy_copy__1->SetBinContent(6,6.208866e-05);
   htemp_0_copy_copy__1->SetBinContent(7,6.922886e-05);
   htemp_0_copy_copy__1->SetBinContent(8,8.847634e-05);
   htemp_0_copy_copy__1->SetBinContent(9,9.313299e-05);
   htemp_0_copy_copy__1->SetBinContent(10,0.0001097417);
   htemp_0_copy_copy__1->SetBinContent(11,0.000119055);
   htemp_0_copy_copy__1->SetBinContent(12,0.0001303862);
   htemp_0_copy_copy__1->SetBinContent(13,0.0001542903);
   htemp_0_copy_copy__1->SetBinContent(14,0.0001749348);
   htemp_0_copy_copy__1->SetBinContent(15,0.0001955793);
   htemp_0_copy_copy__1->SetBinContent(16,0.0002095492);
   htemp_0_copy_copy__1->SetBinContent(17,0.0002356265);
   htemp_0_copy_copy__1->SetBinContent(18,0.0002554948);
   htemp_0_copy_copy__1->SetBinContent(19,0.0002708618);
   htemp_0_copy_copy__1->SetBinContent(20,0.0002974047);
   htemp_0_copy_copy__1->SetBinContent(21,0.0003138582);
   htemp_0_copy_copy__1->SetBinContent(22,0.0003386936);
   htemp_0_copy_copy__1->SetBinContent(23,0.0003728424);
   htemp_0_copy_copy__1->SetBinContent(24,0.0003810692);
   htemp_0_copy_copy__1->SetBinContent(25,0.0003917795);
   htemp_0_copy_copy__1->SetBinContent(26,0.0004135105);
   htemp_0_copy_copy__1->SetBinContent(27,0.0004270148);
   htemp_0_copy_copy__1->SetBinContent(28,0.0004422265);
   htemp_0_copy_copy__1->SetBinContent(29,0.0004585248);
   htemp_0_copy_copy__1->SetBinContent(30,0.000442537);
   htemp_0_copy_copy__1->SetBinContent(31,0.0004721843);
   htemp_0_copy_copy__1->SetBinContent(32,0.0004728052);
   htemp_0_copy_copy__1->SetBinContent(33,0.0004630262);
   htemp_0_copy_copy__1->SetBinContent(34,0.0004613188);
   htemp_0_copy_copy__1->SetBinContent(35,0.0004591457);
   htemp_0_copy_copy__1->SetBinContent(36,0.0004507637);
   htemp_0_copy_copy__1->SetBinContent(37,0.0004414504);
   htemp_0_copy_copy__1->SetBinContent(38,0.0004062151);
   htemp_0_copy_copy__1->SetBinContent(39,0.0003810692);
   htemp_0_copy_copy__1->SetBinContent(40,0.000355768);
   htemp_0_copy_copy__1->SetBinContent(41,0.0003320191);
   htemp_0_copy_copy__1->SetBinContent(42,0.0002873153);
   htemp_0_copy_copy__1->SetBinContent(43,0.0002528561);
   htemp_0_copy_copy__1->SetBinContent(44,0.0001974419);
   htemp_0_copy_copy__1->SetBinContent(45,0.000154756);
   htemp_0_copy_copy__1->SetBinContent(46,0.0001128461);
   htemp_0_copy_copy__1->SetBinContent(47,8.211226e-05);
   htemp_0_copy_copy__1->SetBinContent(48,4.889482e-05);
   htemp_0_copy_copy__1->SetBinContent(49,2.980256e-05);
   htemp_0_copy_copy__1->SetBinContent(50,1.226251e-05);
   htemp_0_copy_copy__1->SetBinError(1,1.678979e-06);
   htemp_0_copy_copy__1->SetBinError(2,2.029787e-06);
   htemp_0_copy_copy__1->SetBinError(3,2.498056e-06);
   htemp_0_copy_copy__1->SetBinError(4,2.569376e-06);
   htemp_0_copy_copy__1->SetBinError(5,2.8026e-06);
   htemp_0_copy_copy__1->SetBinError(6,3.104433e-06);
   htemp_0_copy_copy__1->SetBinError(7,3.278081e-06);
   htemp_0_copy_copy__1->SetBinError(8,3.705866e-06);
   htemp_0_copy_copy__1->SetBinError(9,3.802139e-06);
   htemp_0_copy_copy__1->SetBinError(10,4.127262e-06);
   htemp_0_copy_copy__1->SetBinError(11,4.298827e-06);
   htemp_0_copy_copy__1->SetBinError(12,4.498751e-06);
   htemp_0_copy_copy__1->SetBinError(13,4.893792e-06);
   htemp_0_copy_copy__1->SetBinError(14,5.210918e-06);
   htemp_0_copy_copy__1->SetBinError(15,5.509822e-06);
   htemp_0_copy_copy__1->SetBinError(16,5.703208e-06);
   htemp_0_copy_copy__1->SetBinError(17,6.047672e-06);
   htemp_0_copy_copy__1->SetBinError(18,6.297486e-06);
   htemp_0_copy_copy__1->SetBinError(19,6.484105e-06);
   htemp_0_copy_copy__1->SetBinError(20,6.794384e-06);
   htemp_0_copy_copy__1->SetBinError(21,6.979799e-06);
   htemp_0_copy_copy__1->SetBinError(22,7.250696e-06);
   htemp_0_copy_copy__1->SetBinError(23,7.607445e-06);
   htemp_0_copy_copy__1->SetBinError(24,7.690916e-06);
   htemp_0_copy_copy__1->SetBinError(25,7.798247e-06);
   htemp_0_copy_copy__1->SetBinError(26,8.011603e-06);
   htemp_0_copy_copy__1->SetBinError(27,8.141372e-06);
   htemp_0_copy_copy__1->SetBinError(28,8.285115e-06);
   htemp_0_copy_copy__1->SetBinError(29,8.436408e-06);
   htemp_0_copy_copy__1->SetBinError(30,8.288023e-06);
   htemp_0_copy_copy__1->SetBinError(31,8.561146e-06);
   htemp_0_copy_copy__1->SetBinError(32,8.566773e-06);
   htemp_0_copy_copy__1->SetBinError(33,8.477717e-06);
   htemp_0_copy_copy__1->SetBinError(34,8.462072e-06);
   htemp_0_copy_copy__1->SetBinError(35,8.442118e-06);
   htemp_0_copy_copy__1->SetBinError(36,8.364705e-06);
   htemp_0_copy_copy__1->SetBinError(37,8.277842e-06);
   htemp_0_copy_copy__1->SetBinError(38,7.940616e-06);
   htemp_0_copy_copy__1->SetBinError(39,7.690916e-06);
   htemp_0_copy_copy__1->SetBinError(40,7.431211e-06);
   htemp_0_copy_copy__1->SetBinError(41,7.178897e-06);
   htemp_0_copy_copy__1->SetBinError(42,6.67814e-06);
   htemp_0_copy_copy__1->SetBinError(43,6.264881e-06);
   htemp_0_copy_copy__1->SetBinError(44,5.535997e-06);
   htemp_0_copy_copy__1->SetBinError(45,4.901171e-06);
   htemp_0_copy_copy__1->SetBinError(46,4.185232e-06);
   htemp_0_copy_copy__1->SetBinError(47,3.570098e-06);
   htemp_0_copy_copy__1->SetBinError(48,2.754911e-06);
   htemp_0_copy_copy__1->SetBinError(49,2.150814e-06);
   htemp_0_copy_copy__1->SetBinError(50,1.37964e-06);
   htemp_0_copy_copy__1->SetMinimum(8e-06);
   htemp_0_copy_copy__1->SetMaximum(0.1);
   htemp_0_copy_copy__1->SetEntries(80530);
   htemp_0_copy_copy__1->SetDirectory(0);
   htemp_0_copy_copy__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1283;
   color = new TColor(ci, 0.992, 0.6823, 0.3804, " ", 0.35);
   htemp_0_copy_copy__1->SetFillColor(ci);
   htemp_0_copy_copy__1->SetLineColor(92);
   htemp_0_copy_copy__1->SetLineWidth(2);
   htemp_0_copy_copy__1->SetMarkerStyle(20);
   htemp_0_copy_copy__1->GetXaxis()->SetTitle("#it{m}(#it{K}^{+}#it{e}^{#minus}) [MeV/#it{c}^{2}]");
   htemp_0_copy_copy__1->GetXaxis()->SetNdivisions(505);
   htemp_0_copy_copy__1->GetXaxis()->SetLabelFont(132);
   htemp_0_copy_copy__1->GetXaxis()->SetLabelOffset(0.015);
   htemp_0_copy_copy__1->GetXaxis()->SetLabelSize(0.06);
   htemp_0_copy_copy__1->GetXaxis()->SetTitleSize(0.072);
   htemp_0_copy_copy__1->GetXaxis()->SetTitleFont(132);
   htemp_0_copy_copy__1->GetYaxis()->SetTitle("Normalised distribution");
   htemp_0_copy_copy__1->GetYaxis()->SetLabelFont(132);
   htemp_0_copy_copy__1->GetYaxis()->SetLabelOffset(0.01);
   htemp_0_copy_copy__1->GetYaxis()->SetLabelSize(0.06);
   htemp_0_copy_copy__1->GetYaxis()->SetTitleSize(0.072);
   htemp_0_copy_copy__1->GetYaxis()->SetTitleOffset(0.95);
   htemp_0_copy_copy__1->GetYaxis()->SetTitleFont(132);
   htemp_0_copy_copy__1->GetZaxis()->SetLabelFont(132);
   htemp_0_copy_copy__1->GetZaxis()->SetLabelSize(0.06);
   htemp_0_copy_copy__1->GetZaxis()->SetTitleSize(0.072);
   htemp_0_copy_copy__1->GetZaxis()->SetTitleOffset(1.2);
   htemp_0_copy_copy__1->GetZaxis()->SetTitleFont(132);
   htemp_0_copy_copy__1->Draw("hist");
   
   TH1F *htemp_1_copy_copy__2 = new TH1F("htemp_1_copy_copy__2","B_plus_M02 {(1.) * (((B_plus_M02) > 1000 && (B_plus_M02) < 5000) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1000,5000);
   htemp_1_copy_copy__2->SetBinContent(1,0.0008753145);
   htemp_1_copy_copy__2->SetBinContent(2,0.001092458);
   htemp_1_copy_copy__2->SetBinContent(3,0.001297622);
   htemp_1_copy_copy__2->SetBinContent(4,0.001550707);
   htemp_1_copy_copy__2->SetBinContent(5,0.001636067);
   htemp_1_copy_copy__2->SetBinContent(6,0.001698215);
   htemp_1_copy_copy__2->SetBinContent(7,0.001626333);
   htemp_1_copy_copy__2->SetBinContent(8,0.001326075);
   htemp_1_copy_copy__2->SetBinContent(9,0.0008637085);
   htemp_1_copy_copy__2->SetBinContent(10,0.0003545436);
   htemp_1_copy_copy__2->SetBinContent(11,7.749791e-05);
   htemp_1_copy_copy__2->SetBinContent(12,3.519229e-05);
   htemp_1_copy_copy__2->SetBinContent(13,1.60986e-05);
   htemp_1_copy_copy__2->SetBinContent(14,1.497544e-05);
   htemp_1_copy_copy__2->SetBinContent(15,8.610878e-06);
   htemp_1_copy_copy__2->SetBinContent(16,5.61579e-06);
   htemp_1_copy_copy__2->SetBinContent(17,5.61579e-06);
   htemp_1_copy_copy__2->SetBinContent(18,3.369474e-06);
   htemp_1_copy_copy__2->SetBinContent(19,2.620702e-06);
   htemp_1_copy_copy__2->SetBinContent(20,2.995088e-06);
   htemp_1_copy_copy__2->SetBinContent(21,1.87193e-06);
   htemp_1_copy_copy__2->SetBinContent(22,3.74386e-07);
   htemp_1_copy_copy__2->SetBinContent(23,3.74386e-07);
   htemp_1_copy_copy__2->SetBinContent(24,1.497544e-06);
   htemp_1_copy_copy__2->SetBinContent(26,3.74386e-07);
   htemp_1_copy_copy__2->SetBinContent(27,3.74386e-07);
   htemp_1_copy_copy__2->SetBinContent(28,7.48772e-07);
   htemp_1_copy_copy__2->SetBinContent(29,3.74386e-07);
   htemp_1_copy_copy__2->SetBinContent(32,3.74386e-07);
   htemp_1_copy_copy__2->SetBinError(1,1.810264e-05);
   htemp_1_copy_copy__2->SetBinError(2,2.022378e-05);
   htemp_1_copy_copy__2->SetBinError(3,2.204113e-05);
   htemp_1_copy_copy__2->SetBinError(4,2.409487e-05);
   htemp_1_copy_copy__2->SetBinError(5,2.474915e-05);
   htemp_1_copy_copy__2->SetBinError(6,2.521484e-05);
   htemp_1_copy_copy__2->SetBinError(7,2.467542e-05);
   htemp_1_copy_copy__2->SetBinError(8,2.228147e-05);
   htemp_1_copy_copy__2->SetBinError(9,1.798222e-05);
   htemp_1_copy_copy__2->SetBinError(10,1.152112e-05);
   htemp_1_copy_copy__2->SetBinError(11,5.386477e-06);
   htemp_1_copy_copy__2->SetBinError(12,3.629807e-06);
   htemp_1_copy_copy__2->SetBinError(13,2.455013e-06);
   htemp_1_copy_copy__2->SetBinError(14,2.367825e-06);
   htemp_1_copy_copy__2->SetBinError(15,1.795492e-06);
   htemp_1_copy_copy__2->SetBinError(16,1.449991e-06);
   htemp_1_copy_copy__2->SetBinError(17,1.449991e-06);
   htemp_1_copy_copy__2->SetBinError(18,1.123158e-06);
   htemp_1_copy_copy__2->SetBinError(19,9.905323e-07);
   htemp_1_copy_copy__2->SetBinError(20,1.058924e-06);
   htemp_1_copy_copy__2->SetBinError(21,8.371526e-07);
   htemp_1_copy_copy__2->SetBinError(22,3.74386e-07);
   htemp_1_copy_copy__2->SetBinError(23,3.74386e-07);
   htemp_1_copy_copy__2->SetBinError(24,7.48772e-07);
   htemp_1_copy_copy__2->SetBinError(26,3.74386e-07);
   htemp_1_copy_copy__2->SetBinError(27,3.74386e-07);
   htemp_1_copy_copy__2->SetBinError(28,5.294618e-07);
   htemp_1_copy_copy__2->SetBinError(29,3.74386e-07);
   htemp_1_copy_copy__2->SetBinError(32,3.74386e-07);
   htemp_1_copy_copy__2->SetMinimum(1.096551e-07);
   htemp_1_copy_copy__2->SetMaximum(0.01965364);
   htemp_1_copy_copy__2->SetEntries(33388);
   htemp_1_copy_copy__2->SetDirectory(0);
   htemp_1_copy_copy__2->SetStats(0);

   ci = 1284;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   htemp_1_copy_copy__2->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   htemp_1_copy_copy__2->SetLineColor(ci);
   htemp_1_copy_copy__2->SetLineWidth(2);
   htemp_1_copy_copy__2->SetMarkerStyle(20);
   htemp_1_copy_copy__2->GetXaxis()->SetTitle("m(K^{+}e^{-}) [MeV]");
   htemp_1_copy_copy__2->GetXaxis()->SetNdivisions(505);
   htemp_1_copy_copy__2->GetXaxis()->SetLabelFont(132);
   htemp_1_copy_copy__2->GetXaxis()->SetLabelOffset(0.01);
   htemp_1_copy_copy__2->GetXaxis()->SetLabelSize(0.06);
   htemp_1_copy_copy__2->GetXaxis()->SetTitleSize(0.072);
   htemp_1_copy_copy__2->GetXaxis()->SetTitleOffset(0.95);
   htemp_1_copy_copy__2->GetXaxis()->SetTitleFont(132);
   htemp_1_copy_copy__2->GetYaxis()->SetTitle("#events (arbitrary units)");
   htemp_1_copy_copy__2->GetYaxis()->SetLabelFont(132);
   htemp_1_copy_copy__2->GetYaxis()->SetLabelOffset(0.01);
   htemp_1_copy_copy__2->GetYaxis()->SetLabelSize(0.06);
   htemp_1_copy_copy__2->GetYaxis()->SetTitleSize(0.072);
   htemp_1_copy_copy__2->GetYaxis()->SetTitleOffset(0.95);
   htemp_1_copy_copy__2->GetYaxis()->SetTitleFont(132);
   htemp_1_copy_copy__2->GetZaxis()->SetLabelFont(132);
   htemp_1_copy_copy__2->GetZaxis()->SetLabelSize(0.06);
   htemp_1_copy_copy__2->GetZaxis()->SetTitleSize(0.072);
   htemp_1_copy_copy__2->GetZaxis()->SetTitleOffset(1.2);
   htemp_1_copy_copy__2->GetZaxis()->SetTitleFont(132);
   htemp_1_copy_copy__2->Draw("histsame");
   
   TH1F *htemp_3_copy_copy__3 = new TH1F("htemp_3_copy_copy__3","B_plus_M02 {(1.) * (((B_plus_M02) > 1000 && (B_plus_M02) < 5000) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1000,5000);
   htemp_3_copy_copy__3->SetBinContent(1,0.001330208);
   htemp_3_copy_copy__3->SetBinContent(2,0.001561432);
   htemp_3_copy_copy__3->SetBinContent(3,0.001695037);
   htemp_3_copy_copy__3->SetBinContent(4,0.001775111);
   htemp_3_copy_copy__3->SetBinContent(5,0.001713031);
   htemp_3_copy_copy__3->SetBinContent(6,0.001547486);
   htemp_3_copy_copy__3->SetBinContent(7,0.001233041);
   htemp_3_copy_copy__3->SetBinContent(8,0.0008547162);
   htemp_3_copy_copy__3->SetBinContent(9,0.0004525497);
   htemp_3_copy_copy__3->SetBinContent(10,0.0001911865);
   htemp_3_copy_copy__3->SetBinContent(11,6.432864e-05);
   htemp_3_copy_copy__3->SetBinContent(12,2.384209e-05);
   htemp_3_copy_copy__3->SetBinContent(13,1.844388e-05);
   htemp_3_copy_copy__3->SetBinContent(14,9.446863e-06);
   htemp_3_copy_copy__3->SetBinContent(15,6.74776e-06);
   htemp_3_copy_copy__3->SetBinContent(16,3.598805e-06);
   htemp_3_copy_copy__3->SetBinContent(17,3.148955e-06);
   htemp_3_copy_copy__3->SetBinContent(18,5.398208e-06);
   htemp_3_copy_copy__3->SetBinContent(19,2.249253e-06);
   htemp_3_copy_copy__3->SetBinContent(20,1.799403e-06);
   htemp_3_copy_copy__3->SetBinContent(21,1.799403e-06);
   htemp_3_copy_copy__3->SetBinContent(22,1.799403e-06);
   htemp_3_copy_copy__3->SetBinContent(23,8.997013e-07);
   htemp_3_copy_copy__3->SetBinContent(24,8.997013e-07);
   htemp_3_copy_copy__3->SetBinContent(25,4.498507e-07);
   htemp_3_copy_copy__3->SetBinContent(26,4.498507e-07);
   htemp_3_copy_copy__3->SetBinContent(32,4.498507e-07);
   htemp_3_copy_copy__3->SetBinContent(33,4.498507e-07);
   htemp_3_copy_copy__3->SetBinError(1,2.446212e-05);
   htemp_3_copy_copy__3->SetBinError(2,2.650304e-05);
   htemp_3_copy_copy__3->SetBinError(3,2.761365e-05);
   htemp_3_copy_copy__3->SetBinError(4,2.825836e-05);
   htemp_3_copy_copy__3->SetBinError(5,2.775983e-05);
   htemp_3_copy_copy__3->SetBinError(6,2.638442e-05);
   htemp_3_copy_copy__3->SetBinError(7,2.355173e-05);
   htemp_3_copy_copy__3->SetBinError(8,1.960854e-05);
   htemp_3_copy_copy__3->SetBinError(9,1.426814e-05);
   htemp_3_copy_copy__3->SetBinError(10,9.273909e-06);
   htemp_3_copy_copy__3->SetBinError(11,5.379431e-06);
   htemp_3_copy_copy__3->SetBinError(12,3.274962e-06);
   htemp_3_copy_copy__3->SetBinError(13,2.88045e-06);
   htemp_3_copy_copy__3->SetBinError(14,2.061475e-06);
   htemp_3_copy_copy__3->SetBinError(15,1.742264e-06);
   htemp_3_copy_copy__3->SetBinError(16,1.27237e-06);
   htemp_3_copy_copy__3->SetBinError(17,1.190193e-06);
   htemp_3_copy_copy__3->SetBinError(18,1.558328e-06);
   htemp_3_copy_copy__3->SetBinError(19,1.005897e-06);
   htemp_3_copy_copy__3->SetBinError(20,8.997013e-07);
   htemp_3_copy_copy__3->SetBinError(21,8.997013e-07);
   htemp_3_copy_copy__3->SetBinError(22,8.997013e-07);
   htemp_3_copy_copy__3->SetBinError(23,6.361849e-07);
   htemp_3_copy_copy__3->SetBinError(24,6.361849e-07);
   htemp_3_copy_copy__3->SetBinError(25,4.498506e-07);
   htemp_3_copy_copy__3->SetBinError(26,4.498506e-07);
   htemp_3_copy_copy__3->SetBinError(32,4.498506e-07);
   htemp_3_copy_copy__3->SetBinError(33,4.498506e-07);
   htemp_3_copy_copy__3->SetMinimum(1.096551e-07);
   htemp_3_copy_copy__3->SetMaximum(0.01965364);
   htemp_3_copy_copy__3->SetEntries(27787);
   htemp_3_copy_copy__3->SetDirectory(0);
   htemp_3_copy_copy__3->SetStats(0);

   ci = 1286;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   htemp_3_copy_copy__3->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   htemp_3_copy_copy__3->SetLineColor(ci);
   htemp_3_copy_copy__3->SetLineWidth(2);
   htemp_3_copy_copy__3->SetMarkerStyle(20);
   htemp_3_copy_copy__3->GetXaxis()->SetTitle("m(K^{+}e^{-}) [MeV]");
   htemp_3_copy_copy__3->GetXaxis()->SetNdivisions(505);
   htemp_3_copy_copy__3->GetXaxis()->SetLabelFont(132);
   htemp_3_copy_copy__3->GetXaxis()->SetLabelOffset(0.01);
   htemp_3_copy_copy__3->GetXaxis()->SetLabelSize(0.06);
   htemp_3_copy_copy__3->GetXaxis()->SetTitleSize(0.072);
   htemp_3_copy_copy__3->GetXaxis()->SetTitleOffset(0.95);
   htemp_3_copy_copy__3->GetXaxis()->SetTitleFont(132);
   htemp_3_copy_copy__3->GetYaxis()->SetTitle("#events (arbitrary units)");
   htemp_3_copy_copy__3->GetYaxis()->SetLabelFont(132);
   htemp_3_copy_copy__3->GetYaxis()->SetLabelOffset(0.01);
   htemp_3_copy_copy__3->GetYaxis()->SetLabelSize(0.06);
   htemp_3_copy_copy__3->GetYaxis()->SetTitleSize(0.072);
   htemp_3_copy_copy__3->GetYaxis()->SetTitleOffset(0.95);
   htemp_3_copy_copy__3->GetYaxis()->SetTitleFont(132);
   htemp_3_copy_copy__3->GetZaxis()->SetLabelFont(132);
   htemp_3_copy_copy__3->GetZaxis()->SetLabelSize(0.06);
   htemp_3_copy_copy__3->GetZaxis()->SetTitleSize(0.072);
   htemp_3_copy_copy__3->GetZaxis()->SetTitleOffset(1.2);
   htemp_3_copy_copy__3->GetZaxis()->SetTitleFont(132);
   htemp_3_copy_copy__3->Draw("histsame");
   
   TH1F *htemp_2_copy_copy__4 = new TH1F("htemp_2_copy_copy__4","B_plus_M02 {(1.) * (((B_plus_M02) > 1000 && (B_plus_M02) < 5000) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1000,5000);
   htemp_2_copy_copy__4->SetBinContent(1,2.175729e-06);
   htemp_2_copy_copy__4->SetBinContent(2,1.305438e-06);
   htemp_2_copy_copy__4->SetBinContent(3,2.175729e-06);
   htemp_2_copy_copy__4->SetBinContent(4,3.046021e-06);
   htemp_2_copy_copy__4->SetBinContent(5,4.786605e-06);
   htemp_2_copy_copy__4->SetBinContent(6,1.566525e-05);
   htemp_2_copy_copy__4->SetBinContent(7,2.958992e-05);
   htemp_2_copy_copy__4->SetBinContent(8,5.22175e-05);
   htemp_2_copy_copy__4->SetBinContent(9,0.0001144434);
   htemp_2_copy_copy__4->SetBinContent(10,0.0007793462);
   htemp_2_copy_copy__4->SetBinContent(11,0.01104792);
   htemp_2_copy_copy__4->SetBinContent(12,0.0001414224);
   htemp_2_copy_copy__4->SetBinContent(13,9.051034e-05);
   htemp_2_copy_copy__4->SetBinContent(14,6.005013e-05);
   htemp_2_copy_copy__4->SetBinContent(15,4.612546e-05);
   htemp_2_copy_copy__4->SetBinContent(16,3.176565e-05);
   htemp_2_copy_copy__4->SetBinContent(17,1.827613e-05);
   htemp_2_copy_copy__4->SetBinContent(18,1.305438e-05);
   htemp_2_copy_copy__4->SetBinContent(19,9.573209e-06);
   htemp_2_copy_copy__4->SetBinContent(20,9.138063e-06);
   htemp_2_copy_copy__4->SetBinContent(21,6.092042e-06);
   htemp_2_copy_copy__4->SetBinContent(22,3.916313e-06);
   htemp_2_copy_copy__4->SetBinContent(23,1.740583e-06);
   htemp_2_copy_copy__4->SetBinContent(24,2.610875e-06);
   htemp_2_copy_copy__4->SetBinContent(25,8.702917e-07);
   htemp_2_copy_copy__4->SetBinContent(26,3.046021e-06);
   htemp_2_copy_copy__4->SetBinContent(27,1.740583e-06);
   htemp_2_copy_copy__4->SetBinContent(28,1.740583e-06);
   htemp_2_copy_copy__4->SetBinContent(29,8.702917e-07);
   htemp_2_copy_copy__4->SetBinContent(30,1.740583e-06);
   htemp_2_copy_copy__4->SetBinContent(31,8.702917e-07);
   htemp_2_copy_copy__4->SetBinContent(32,4.351459e-07);
   htemp_2_copy_copy__4->SetBinContent(33,4.351459e-07);
   htemp_2_copy_copy__4->SetBinContent(36,4.351459e-07);
   htemp_2_copy_copy__4->SetBinContent(38,8.702917e-07);
   htemp_2_copy_copy__4->SetBinError(1,9.730157e-07);
   htemp_2_copy_copy__4->SetBinError(2,7.536947e-07);
   htemp_2_copy_copy__4->SetBinError(3,9.730157e-07);
   htemp_2_copy_copy__4->SetBinError(4,1.151288e-06);
   htemp_2_copy_copy__4->SetBinError(5,1.443216e-06);
   htemp_2_copy_copy__4->SetBinError(6,2.610875e-06);
   htemp_2_copy_copy__4->SetBinError(7,3.588305e-06);
   htemp_2_copy_copy__4->SetBinError(8,4.766784e-06);
   htemp_2_copy_copy__4->SetBinError(9,7.05688e-06);
   htemp_2_copy_copy__4->SetBinError(10,1.841546e-05);
   htemp_2_copy_copy__4->SetBinError(11,6.933582e-05);
   htemp_2_copy_copy__4->SetBinError(12,7.844704e-06);
   htemp_2_copy_copy__4->SetBinError(13,6.275763e-06);
   htemp_2_copy_copy__4->SetBinError(14,5.111806e-06);
   htemp_2_copy_copy__4->SetBinError(15,4.480101e-06);
   htemp_2_copy_copy__4->SetBinError(16,3.717888e-06);
   htemp_2_copy_copy__4->SetBinError(17,2.820067e-06);
   htemp_2_copy_copy__4->SetBinError(18,2.383392e-06);
   htemp_2_copy_copy__4->SetBinError(19,2.041015e-06);
   htemp_2_copy_copy__4->SetBinError(20,1.994089e-06);
   htemp_2_copy_copy__4->SetBinError(21,1.628167e-06);
   htemp_2_copy_copy__4->SetBinError(22,1.305438e-06);
   htemp_2_copy_copy__4->SetBinError(23,8.702917e-07);
   htemp_2_copy_copy__4->SetBinError(24,1.065885e-06);
   htemp_2_copy_copy__4->SetBinError(25,6.153892e-07);
   htemp_2_copy_copy__4->SetBinError(26,1.151288e-06);
   htemp_2_copy_copy__4->SetBinError(27,8.702917e-07);
   htemp_2_copy_copy__4->SetBinError(28,8.702917e-07);
   htemp_2_copy_copy__4->SetBinError(29,6.153892e-07);
   htemp_2_copy_copy__4->SetBinError(30,8.702917e-07);
   htemp_2_copy_copy__4->SetBinError(31,6.153892e-07);
   htemp_2_copy_copy__4->SetBinError(32,4.351459e-07);
   htemp_2_copy_copy__4->SetBinError(33,4.351459e-07);
   htemp_2_copy_copy__4->SetBinError(36,4.351459e-07);
   htemp_2_copy_copy__4->SetBinError(38,6.153892e-07);
   htemp_2_copy_copy__4->SetMinimum(1.096551e-07);
   htemp_2_copy_copy__4->SetMaximum(0.01965364);
   htemp_2_copy_copy__4->SetEntries(28726);
   htemp_2_copy_copy__4->SetDirectory(0);
   htemp_2_copy_copy__4->SetStats(0);

   ci = 1285;
   color = new TColor(ci, 0.2, 0.6, 0.6, " ", 0.35);
   htemp_2_copy_copy__4->SetFillColor(ci);

   ci = TColor::GetColor("#339999");
   htemp_2_copy_copy__4->SetLineColor(ci);
   htemp_2_copy_copy__4->SetLineWidth(2);
   htemp_2_copy_copy__4->SetMarkerStyle(20);
   htemp_2_copy_copy__4->GetXaxis()->SetTitle("m(K^{+}e^{-}) [MeV]");
   htemp_2_copy_copy__4->GetXaxis()->SetNdivisions(505);
   htemp_2_copy_copy__4->GetXaxis()->SetLabelFont(132);
   htemp_2_copy_copy__4->GetXaxis()->SetLabelOffset(0.01);
   htemp_2_copy_copy__4->GetXaxis()->SetLabelSize(0.06);
   htemp_2_copy_copy__4->GetXaxis()->SetTitleSize(0.072);
   htemp_2_copy_copy__4->GetXaxis()->SetTitleOffset(0.95);
   htemp_2_copy_copy__4->GetXaxis()->SetTitleFont(132);
   htemp_2_copy_copy__4->GetYaxis()->SetTitle("#events (arbitrary units)");
   htemp_2_copy_copy__4->GetYaxis()->SetLabelFont(132);
   htemp_2_copy_copy__4->GetYaxis()->SetLabelOffset(0.01);
   htemp_2_copy_copy__4->GetYaxis()->SetLabelSize(0.06);
   htemp_2_copy_copy__4->GetYaxis()->SetTitleSize(0.072);
   htemp_2_copy_copy__4->GetYaxis()->SetTitleOffset(0.95);
   htemp_2_copy_copy__4->GetYaxis()->SetTitleFont(132);
   htemp_2_copy_copy__4->GetZaxis()->SetLabelFont(132);
   htemp_2_copy_copy__4->GetZaxis()->SetLabelSize(0.06);
   htemp_2_copy_copy__4->GetZaxis()->SetTitleSize(0.072);
   htemp_2_copy_copy__4->GetZaxis()->SetTitleOffset(1.2);
   htemp_2_copy_copy__4->GetZaxis()->SetTitleFont(132);
   htemp_2_copy_copy__4->Draw("histsame");
   TLine *line = new TLine(1885,8e-06,1885,0.1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.41,0.52,0.87,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("htemp_0_copy","#it{B^{+}#rightarrow K^{+}e^{+}e^{#minus}}","f");

   ci = 1283;
   color = new TColor(ci, 0.992, 0.6823, 0.3804, " ", 0.35);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(92);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("htemp_1_copy","#it{B^{+}#rightarrow #bar{D}^{0}(#rightarrow K^{+}e^{#minus} #bar{#nu}_{e}) e^{+} #nu_{e}}","f");

   ci = 1284;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("htemp_3_copy","#it{B^{+}#rightarrow #bar{D}^{0}(#rightarrow K^{+}e^{#minus} #bar{#nu}_{e})} #it{#pi}^{+}_{[#rightarrow #it{e^{+}}]}","f");

   ci = 1286;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("htemp_2_copy","#it{B^{+}#rightarrow #bar{D}^{0}(#rightarrow K^{+}}#it{#pi}^{#minus}_{[#rightarrow #it{e^{#minus}}]} #it{) e^{+} #nu_{e}}","f");

   ci = 1285;
   color = new TColor(ci, 0.2, 0.6, 0.6, " ", 0.35);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#339999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.4,0.85,0.9,0.94,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
}


==> figures/Fig5b.C <==
void Fig5b()
{
//=========Macro generated from canvas: cv/cv
//=========  (Thu Mar 18 17:54:09 2021) by ROOT version6.08/06
   TCanvas *cv = new TCanvas("cv", "cv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->SetHighLightColor(2);
   cv->Range(1648.148,-0.01073418,2018.519,0.05635443);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetLeftMargin(0.14);
   cv->SetRightMargin(0.05);
   cv->SetTopMargin(0.05);
   cv->SetBottomMargin(0.16);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
   cv->SetFrameLineWidth(2);
   cv->SetFrameBorderMode(0);
   
   TH1F *htemp_0_copy_copy__5 = new TH1F("htemp_0_copy_copy__5","sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2))) {(1.) * (((sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) > 1700 && (sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) < 2000) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1700,2000);
   htemp_0_copy_copy__5->SetBinContent(1,0.00277515);
   htemp_0_copy_copy__5->SetBinContent(2,0.002712078);
   htemp_0_copy_copy__5->SetBinContent(3,0.002649007);
   htemp_0_copy_copy__5->SetBinContent(4,0.003027436);
   htemp_0_copy_copy__5->SetBinContent(5,0.003153579);
   htemp_0_copy_copy__5->SetBinContent(6,0.002585935);
   htemp_0_copy_copy__5->SetBinContent(7,0.003279723);
   htemp_0_copy_copy__5->SetBinContent(8,0.002838221);
   htemp_0_copy_copy__5->SetBinContent(9,0.00337433);
   htemp_0_copy_copy__5->SetBinContent(10,0.003626616);
   htemp_0_copy_copy__5->SetBinContent(11,0.002585935);
   htemp_0_copy_copy__5->SetBinContent(12,0.003027436);
   htemp_0_copy_copy__5->SetBinContent(13,0.002522863);
   htemp_0_copy_copy__5->SetBinContent(14,0.003311258);
   htemp_0_copy_copy__5->SetBinContent(15,0.003784295);
   htemp_0_copy_copy__5->SetBinContent(16,0.002617471);
   htemp_0_copy_copy__5->SetBinContent(17,0.002554399);
   htemp_0_copy_copy__5->SetBinContent(18,0.003563545);
   htemp_0_copy_copy__5->SetBinContent(19,0.003027436);
   htemp_0_copy_copy__5->SetBinContent(20,0.003185115);
   htemp_0_copy_copy__5->SetBinContent(21,0.003027436);
   htemp_0_copy_copy__5->SetBinContent(22,0.003311258);
   htemp_0_copy_copy__5->SetBinContent(23,0.00337433);
   htemp_0_copy_copy__5->SetBinContent(24,0.003027436);
   htemp_0_copy_copy__5->SetBinContent(25,0.002680542);
   htemp_0_copy_copy__5->SetBinContent(26,0.003058972);
   htemp_0_copy_copy__5->SetBinContent(27,0.003311258);
   htemp_0_copy_copy__5->SetBinContent(28,0.003185115);
   htemp_0_copy_copy__5->SetBinContent(29,0.003563545);
   htemp_0_copy_copy__5->SetBinContent(30,0.003468937);
   htemp_0_copy_copy__5->SetBinContent(31,0.003658152);
   htemp_0_copy_copy__5->SetBinContent(32,0.00337433);
   htemp_0_copy_copy__5->SetBinContent(33,0.003153579);
   htemp_0_copy_copy__5->SetBinContent(34,0.003784295);
   htemp_0_copy_copy__5->SetBinContent(35,0.003122044);
   htemp_0_copy_copy__5->SetBinContent(36,0.003847367);
   htemp_0_copy_copy__5->SetBinContent(37,0.003468937);
   htemp_0_copy_copy__5->SetBinContent(38,0.004099653);
   htemp_0_copy_copy__5->SetBinContent(39,0.004005046);
   htemp_0_copy_copy__5->SetBinContent(40,0.003941974);
   htemp_0_copy_copy__5->SetBinContent(41,0.00435194);
   htemp_0_copy_copy__5->SetBinContent(42,0.003279723);
   htemp_0_copy_copy__5->SetBinContent(43,0.003122044);
   htemp_0_copy_copy__5->SetBinContent(44,0.003752759);
   htemp_0_copy_copy__5->SetBinContent(45,0.00359508);
   htemp_0_copy_copy__5->SetBinContent(46,0.004131189);
   htemp_0_copy_copy__5->SetBinContent(47,0.003532009);
   htemp_0_copy_copy__5->SetBinContent(48,0.004383475);
   htemp_0_copy_copy__5->SetBinContent(49,0.003752759);
   htemp_0_copy_copy__5->SetBinContent(50,0.004099653);
   htemp_0_copy_copy__5->SetBinError(1,0.000295832);
   htemp_0_copy_copy__5->SetBinError(2,0.0002924509);
   htemp_0_copy_copy__5->SetBinError(3,0.0002890303);
   htemp_0_copy_copy__5->SetBinError(4,0.0003089864);
   htemp_0_copy_copy__5->SetBinError(5,0.0003153579);
   htemp_0_copy_copy__5->SetBinError(6,0.0002855688);
   htemp_0_copy_copy__5->SetBinError(7,0.0003216032);
   htemp_0_copy_copy__5->SetBinError(8,0.0002991748);
   htemp_0_copy_copy__5->SetBinError(9,0.0003262088);
   htemp_0_copy_copy__5->SetBinError(10,0.0003381837);
   htemp_0_copy_copy__5->SetBinError(11,0.0002855688);
   htemp_0_copy_copy__5->SetBinError(12,0.0003089864);
   htemp_0_copy_copy__5->SetBinError(13,0.0002820647);
   htemp_0_copy_copy__5->SetBinError(14,0.0003231457);
   htemp_0_copy_copy__5->SetBinError(15,0.0003454573);
   htemp_0_copy_copy__5->SetBinError(16,0.0002873047);
   htemp_0_copy_copy__5->SetBinError(17,0.0002838221);
   htemp_0_copy_copy__5->SetBinError(18,0.0003352301);
   htemp_0_copy_copy__5->SetBinError(19,0.0003089864);
   htemp_0_copy_copy__5->SetBinError(20,0.0003169308);
   htemp_0_copy_copy__5->SetBinError(21,0.0003089864);
   htemp_0_copy_copy__5->SetBinError(22,0.0003231457);
   htemp_0_copy_copy__5->SetBinError(23,0.0003262088);
   htemp_0_copy_copy__5->SetBinError(24,0.0003089864);
   htemp_0_copy_copy__5->SetBinError(25,0.0002907456);
   htemp_0_copy_copy__5->SetBinError(26,0.0003105915);
   htemp_0_copy_copy__5->SetBinError(27,0.0003231457);
   htemp_0_copy_copy__5->SetBinError(28,0.0003169308);
   htemp_0_copy_copy__5->SetBinError(29,0.0003352301);
   htemp_0_copy_copy__5->SetBinError(30,0.0003307502);
   htemp_0_copy_copy__5->SetBinError(31,0.0003396509);
   htemp_0_copy_copy__5->SetBinError(32,0.0003262088);
   htemp_0_copy_copy__5->SetBinError(33,0.0003153579);
   htemp_0_copy_copy__5->SetBinError(34,0.0003454573);
   htemp_0_copy_copy__5->SetBinError(35,0.0003137772);
   htemp_0_copy_copy__5->SetBinError(36,0.0003483242);
   htemp_0_copy_copy__5->SetBinError(37,0.0003307502);
   htemp_0_copy_copy__5->SetBinError(38,0.0003595634);
   htemp_0_copy_copy__5->SetBinError(39,0.0003553903);
   htemp_0_copy_copy__5->SetBinError(40,0.0003525809);
   htemp_0_copy_copy__5->SetBinError(41,0.0003704617);
   htemp_0_copy_copy__5->SetBinError(42,0.0003216032);
   htemp_0_copy_copy__5->SetBinError(43,0.0003137772);
   htemp_0_copy_copy__5->SetBinError(44,0.0003440149);
   htemp_0_copy_copy__5->SetBinError(45,0.0003367101);
   htemp_0_copy_copy__5->SetBinError(46,0.0003609437);
   htemp_0_copy_copy__5->SetBinError(47,0.0003337435);
   htemp_0_copy_copy__5->SetBinError(48,0.0003718015);
   htemp_0_copy_copy__5->SetBinError(49,0.0003440149);
   htemp_0_copy_copy__5->SetBinError(50,0.0003595634);
   htemp_0_copy_copy__5->SetMinimum(0);
   htemp_0_copy_copy__5->SetMaximum(0.053);
   htemp_0_copy_copy__5->SetEntries(5285);
   htemp_0_copy_copy__5->SetDirectory(0);
   htemp_0_copy_copy__5->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1333;
   color = new TColor(ci, 1, 0.8, 0.6, " ", 0.35);
   htemp_0_copy_copy__5->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc99");
   htemp_0_copy_copy__5->SetLineColor(ci);
   htemp_0_copy_copy__5->SetLineWidth(2);
   htemp_0_copy_copy__5->SetMarkerStyle(20);
   htemp_0_copy_copy__5->GetXaxis()->SetTitle("#it{m}(#it{K^{+}}#it{e}^{#minus}_{[#rightarrow #it{#pi}^{#minus}]}) [MeV/#it{c}^{2}]");
   htemp_0_copy_copy__5->GetXaxis()->SetDecimals();
   htemp_0_copy_copy__5->GetXaxis()->SetNdivisions(505);
   htemp_0_copy_copy__5->GetXaxis()->SetLabelFont(132);
   htemp_0_copy_copy__5->GetXaxis()->SetLabelOffset(0.015);
   htemp_0_copy_copy__5->GetXaxis()->SetLabelSize(0.06);
   htemp_0_copy_copy__5->GetXaxis()->SetTitleSize(0.072);
   htemp_0_copy_copy__5->GetXaxis()->SetTitleFont(132);
   htemp_0_copy_copy__5->GetYaxis()->SetTitle("Normalised distribution");
   htemp_0_copy_copy__5->GetYaxis()->SetLabelFont(132);
   htemp_0_copy_copy__5->GetYaxis()->SetLabelOffset(0.01);
   htemp_0_copy_copy__5->GetYaxis()->SetLabelSize(0.06);
   htemp_0_copy_copy__5->GetYaxis()->SetTitleSize(0.072);
   htemp_0_copy_copy__5->GetYaxis()->SetTitleOffset(0.95);
   htemp_0_copy_copy__5->GetYaxis()->SetTitleFont(132);
   htemp_0_copy_copy__5->GetZaxis()->SetLabelFont(132);
   htemp_0_copy_copy__5->GetZaxis()->SetLabelSize(0.06);
   htemp_0_copy_copy__5->GetZaxis()->SetTitleSize(0.072);
   htemp_0_copy_copy__5->GetZaxis()->SetTitleOffset(1.2);
   htemp_0_copy_copy__5->GetZaxis()->SetTitleFont(132);
   htemp_0_copy_copy__5->Draw("hist");
   
   TH1F *htemp_1_copy_copy__6 = new TH1F("htemp_1_copy_copy__6","sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2))) {(1.) * (((sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) > 1700 && (sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) < 2000) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1700,2000);
   htemp_1_copy_copy__6->SetBinContent(1,0.01613368);
   htemp_1_copy_copy__6->SetBinContent(2,0.01339672);
   htemp_1_copy_copy__6->SetBinContent(3,0.01282051);
   htemp_1_copy_copy__6->SetBinContent(4,0.01339672);
   htemp_1_copy_copy__6->SetBinContent(5,0.01238836);
   htemp_1_copy_copy__6->SetBinContent(6,0.009363296);
   htemp_1_copy_copy__6->SetBinContent(7,0.0105157);
   htemp_1_copy_copy__6->SetBinContent(8,0.007490637);
   htemp_1_copy_copy__6->SetBinContent(9,0.009939498);
   htemp_1_copy_copy__6->SetBinContent(10,0.007058484);
   htemp_1_copy_copy__6->SetBinContent(11,0.007202535);
   htemp_1_copy_copy__6->SetBinContent(12,0.006626333);
   htemp_1_copy_copy__6->SetBinContent(13,0.006338231);
   htemp_1_copy_copy__6->SetBinContent(14,0.005329876);
   htemp_1_copy_copy__6->SetBinContent(15,0.003601268);
   htemp_1_copy_copy__6->SetBinContent(16,0.004609623);
   htemp_1_copy_copy__6->SetBinContent(17,0.003169116);
   htemp_1_copy_copy__6->SetBinContent(18,0.002304811);
   htemp_1_copy_copy__6->SetBinContent(19,0.002448862);
   htemp_1_copy_copy__6->SetBinContent(20,0.001584558);
   htemp_1_copy_copy__6->SetBinContent(21,0.001872659);
   htemp_1_copy_copy__6->SetBinContent(22,0.00201671);
   htemp_1_copy_copy__6->SetBinContent(23,0.001008355);
   htemp_1_copy_copy__6->SetBinContent(24,0.0005762028);
   htemp_1_copy_copy__6->SetBinContent(25,0.001296456);
   htemp_1_copy_copy__6->SetBinContent(26,0.001008355);
   htemp_1_copy_copy__6->SetBinContent(27,0.0005762028);
   htemp_1_copy_copy__6->SetBinContent(28,0.0004321521);
   htemp_1_copy_copy__6->SetBinContent(29,0.0001440507);
   htemp_1_copy_copy__6->SetBinContent(30,0.0002881014);
   htemp_1_copy_copy__6->SetBinContent(31,0.0001440507);
   htemp_1_copy_copy__6->SetBinContent(32,0.0004321521);
   htemp_1_copy_copy__6->SetBinContent(33,0.0001440507);
   htemp_1_copy_copy__6->SetBinContent(34,0.0004321521);
   htemp_1_copy_copy__6->SetBinContent(42,0.0001440507);
   htemp_1_copy_copy__6->SetBinContent(46,0.0001440507);
   htemp_1_copy_copy__6->SetBinContent(48,0.0001440507);
   htemp_1_copy_copy__6->SetBinContent(49,0.0001440507);
   htemp_1_copy_copy__6->SetBinError(1,0.001524489);
   htemp_1_copy_copy__6->SetBinError(2,0.001389175);
   htemp_1_copy_copy__6->SetBinError(3,0.001358972);
   htemp_1_copy_copy__6->SetBinError(4,0.001389175);
   htemp_1_copy_copy__6->SetBinError(5,0.001335871);
   htemp_1_copy_copy__6->SetBinError(6,0.001161374);
   htemp_1_copy_copy__6->SetBinError(7,0.00123077);
   htemp_1_copy_copy__6->SetBinError(8,0.001038764);
   htemp_1_copy_copy__6->SetBinError(9,0.001196575);
   htemp_1_copy_copy__6->SetBinError(10,0.001008355);
   htemp_1_copy_copy__6->SetBinError(11,0.001018592);
   htemp_1_copy_copy__6->SetBinError(12,0.0009769994);
   htemp_1_copy_copy__6->SetBinError(13,0.0009555243);
   htemp_1_copy_copy__6->SetBinError(14,0.0008762262);
   htemp_1_copy_copy__6->SetBinError(15,0.0007202535);
   htemp_1_copy_copy__6->SetBinError(16,0.0008148738);
   htemp_1_copy_copy__6->SetBinError(17,0.0006756577);
   htemp_1_copy_copy__6->SetBinError(18,0.0005762028);
   htemp_1_copy_copy__6->SetBinError(19,0.0005939363);
   htemp_1_copy_copy__6->SetBinError(20,0.0004777621);
   htemp_1_copy_copy__6->SetBinError(21,0.0005193822);
   htemp_1_copy_copy__6->SetBinError(22,0.0005389884);
   htemp_1_copy_copy__6->SetBinError(23,0.0003811223);
   htemp_1_copy_copy__6->SetBinError(24,0.0002881014);
   htemp_1_copy_copy__6->SetBinError(25,0.0004321521);
   htemp_1_copy_copy__6->SetBinError(26,0.0003811223);
   htemp_1_copy_copy__6->SetBinError(27,0.0002881014);
   htemp_1_copy_copy__6->SetBinError(28,0.0002495031);
   htemp_1_copy_copy__6->SetBinError(29,0.0001440507);
   htemp_1_copy_copy__6->SetBinError(30,0.0002037185);
   htemp_1_copy_copy__6->SetBinError(31,0.0001440507);
   htemp_1_copy_copy__6->SetBinError(32,0.0002495031);
   htemp_1_copy_copy__6->SetBinError(33,0.0001440507);
   htemp_1_copy_copy__6->SetBinError(34,0.0002495031);
   htemp_1_copy_copy__6->SetBinError(42,0.0001440507);
   htemp_1_copy_copy__6->SetBinError(46,0.0001440507);
   htemp_1_copy_copy__6->SetBinError(48,0.0001440507);
   htemp_1_copy_copy__6->SetBinError(49,0.0001440507);
   htemp_1_copy_copy__6->SetMinimum(-0.002421384);
   htemp_1_copy_copy__6->SetMaximum(0.05041338);
   htemp_1_copy_copy__6->SetEntries(1157);
   htemp_1_copy_copy__6->SetDirectory(0);
   htemp_1_copy_copy__6->SetStats(0);

   ci = 1334;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   htemp_1_copy_copy__6->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   htemp_1_copy_copy__6->SetLineColor(ci);
   htemp_1_copy_copy__6->SetLineWidth(2);
   htemp_1_copy_copy__6->SetMarkerStyle(20);
   htemp_1_copy_copy__6->GetXaxis()->SetTitle("m^{track}_{e#rightarrow#pi}(K^{+}e^{-}) [MeV]");
   htemp_1_copy_copy__6->GetXaxis()->SetNdivisions(505);
   htemp_1_copy_copy__6->GetXaxis()->SetLabelFont(132);
   htemp_1_copy_copy__6->GetXaxis()->SetLabelOffset(0.01);
   htemp_1_copy_copy__6->GetXaxis()->SetLabelSize(0.06);
   htemp_1_copy_copy__6->GetXaxis()->SetTitleSize(0.072);
   htemp_1_copy_copy__6->GetXaxis()->SetTitleOffset(0.95);
   htemp_1_copy_copy__6->GetXaxis()->SetTitleFont(132);
   htemp_1_copy_copy__6->GetYaxis()->SetTitle("#events (arbitrary units)");
   htemp_1_copy_copy__6->GetYaxis()->SetLabelFont(132);
   htemp_1_copy_copy__6->GetYaxis()->SetLabelOffset(0.01);
   htemp_1_copy_copy__6->GetYaxis()->SetLabelSize(0.06);
   htemp_1_copy_copy__6->GetYaxis()->SetTitleSize(0.072);
   htemp_1_copy_copy__6->GetYaxis()->SetTitleOffset(0.95);
   htemp_1_copy_copy__6->GetYaxis()->SetTitleFont(132);
   htemp_1_copy_copy__6->GetZaxis()->SetLabelFont(132);
   htemp_1_copy_copy__6->GetZaxis()->SetLabelSize(0.06);
   htemp_1_copy_copy__6->GetZaxis()->SetTitleSize(0.072);
   htemp_1_copy_copy__6->GetZaxis()->SetTitleOffset(1.2);
   htemp_1_copy_copy__6->GetZaxis()->SetTitleFont(132);
   htemp_1_copy_copy__6->Draw("histsame");
   
   TH1F *htemp_3_copy_copy__7 = new TH1F("htemp_3_copy_copy__7","sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2))) {(1.) * (((sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) > 1700 && (sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) < 2000) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1700,2000);
   htemp_3_copy_copy__7->SetBinContent(1,0.01479469);
   htemp_3_copy_copy__7->SetBinContent(2,0.01419082);
   htemp_3_copy_copy__7->SetBinContent(3,0.0111715);
   htemp_3_copy_copy__7->SetBinContent(4,0.01630435);
   htemp_3_copy_copy__7->SetBinContent(5,0.01207729);
   htemp_3_copy_copy__7->SetBinContent(6,0.01268116);
   htemp_3_copy_copy__7->SetBinContent(7,0.009359904);
   htemp_3_copy_copy__7->SetBinContent(8,0.006944444);
   htemp_3_copy_copy__7->SetBinContent(9,0.005736715);
   htemp_3_copy_copy__7->SetBinContent(10,0.006944444);
   htemp_3_copy_copy__7->SetBinContent(11,0.006642512);
   htemp_3_copy_copy__7->SetBinContent(12,0.00634058);
   htemp_3_copy_copy__7->SetBinContent(13,0.005736715);
   htemp_3_copy_copy__7->SetBinContent(14,0.005434783);
   htemp_3_copy_copy__7->SetBinContent(15,0.003925121);
   htemp_3_copy_copy__7->SetBinContent(16,0.003925121);
   htemp_3_copy_copy__7->SetBinContent(17,0.002415459);
   htemp_3_copy_copy__7->SetBinContent(18,0.003321256);
   htemp_3_copy_copy__7->SetBinContent(19,0.003019324);
   htemp_3_copy_copy__7->SetBinContent(20,0.001811594);
   htemp_3_copy_copy__7->SetBinContent(21,0.001509662);
   htemp_3_copy_copy__7->SetBinContent(22,0.001207729);
   htemp_3_copy_copy__7->SetBinContent(23,0.001811594);
   htemp_3_copy_copy__7->SetBinContent(24,0.0006038647);
   htemp_3_copy_copy__7->SetBinContent(25,0.0009057971);
   htemp_3_copy_copy__7->SetBinContent(26,0.001207729);
   htemp_3_copy_copy__7->SetBinContent(27,0.002113526);
   htemp_3_copy_copy__7->SetBinContent(28,0.002113526);
   htemp_3_copy_copy__7->SetBinContent(29,0.0006038647);
   htemp_3_copy_copy__7->SetBinContent(32,0.0003019324);
   htemp_3_copy_copy__7->SetBinContent(33,0.0003019324);
   htemp_3_copy_copy__7->SetBinContent(35,0.0006038647);
   htemp_3_copy_copy__7->SetBinContent(40,0.0003019324);
   htemp_3_copy_copy__7->SetBinContent(47,0.0003019324);
   htemp_3_copy_copy__7->SetBinError(1,0.002113527);
   htemp_3_copy_copy__7->SetBinError(2,0.002069944);
   htemp_3_copy_copy__7->SetBinError(3,0.001836583);
   htemp_3_copy_copy__7->SetBinError(4,0.002218741);
   htemp_3_copy_copy__7->SetBinError(5,0.001909588);
   htemp_3_copy_copy__7->SetBinError(6,0.001956745);
   htemp_3_copy_copy__7->SetBinError(7,0.001681088);
   htemp_3_copy_copy__7->SetBinError(8,0.001448017);
   htemp_3_copy_copy__7->SetBinError(9,0.001316093);
   htemp_3_copy_copy__7->SetBinError(10,0.001448017);
   htemp_3_copy_copy__7->SetBinError(11,0.001416188);
   htemp_3_copy_copy__7->SetBinError(12,0.001383628);
   htemp_3_copy_copy__7->SetBinError(13,0.001316093);
   htemp_3_copy_copy__7->SetBinError(14,0.001280991);
   htemp_3_copy_copy__7->SetBinError(15,0.001088633);
   htemp_3_copy_copy__7->SetBinError(16,0.001088633);
   htemp_3_copy_copy__7->SetBinError(17,0.0008539937);
   htemp_3_copy_copy__7->SetBinError(18,0.001001396);
   htemp_3_copy_copy__7->SetBinError(19,0.000954794);
   htemp_3_copy_copy__7->SetBinError(20,0.0007395802);
   htemp_3_copy_copy__7->SetBinError(21,0.0006751413);
   htemp_3_copy_copy__7->SetBinError(22,0.0006038647);
   htemp_3_copy_copy__7->SetBinError(23,0.0007395802);
   htemp_3_copy_copy__7->SetBinError(24,0.0004269968);
   htemp_3_copy_copy__7->SetBinError(25,0.0005229622);
   htemp_3_copy_copy__7->SetBinError(26,0.0006038647);
   htemp_3_copy_copy__7->SetBinError(27,0.000798838);
   htemp_3_copy_copy__7->SetBinError(28,0.000798838);
   htemp_3_copy_copy__7->SetBinError(29,0.0004269968);
   htemp_3_copy_copy__7->SetBinError(32,0.0003019324);
   htemp_3_copy_copy__7->SetBinError(33,0.0003019324);
   htemp_3_copy_copy__7->SetBinError(35,0.0004269968);
   htemp_3_copy_copy__7->SetBinError(40,0.0003019324);
   htemp_3_copy_copy__7->SetBinError(47,0.0003019324);
   htemp_3_copy_copy__7->SetMinimum(-0.002421384);
   htemp_3_copy_copy__7->SetMaximum(0.05041338);
   htemp_3_copy_copy__7->SetEntries(552);
   htemp_3_copy_copy__7->SetDirectory(0);
   htemp_3_copy_copy__7->SetStats(0);

   ci = 1336;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   htemp_3_copy_copy__7->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   htemp_3_copy_copy__7->SetLineColor(ci);
   htemp_3_copy_copy__7->SetLineWidth(2);
   htemp_3_copy_copy__7->SetMarkerStyle(20);
   htemp_3_copy_copy__7->GetXaxis()->SetTitle("m^{track}_{e#rightarrow#pi}(K^{+}e^{-}) [MeV]");
   htemp_3_copy_copy__7->GetXaxis()->SetNdivisions(505);
   htemp_3_copy_copy__7->GetXaxis()->SetLabelFont(132);
   htemp_3_copy_copy__7->GetXaxis()->SetLabelOffset(0.01);
   htemp_3_copy_copy__7->GetXaxis()->SetLabelSize(0.06);
   htemp_3_copy_copy__7->GetXaxis()->SetTitleSize(0.072);
   htemp_3_copy_copy__7->GetXaxis()->SetTitleOffset(0.95);
   htemp_3_copy_copy__7->GetXaxis()->SetTitleFont(132);
   htemp_3_copy_copy__7->GetYaxis()->SetTitle("#events (arbitrary units)");
   htemp_3_copy_copy__7->GetYaxis()->SetLabelFont(132);
   htemp_3_copy_copy__7->GetYaxis()->SetLabelOffset(0.01);
   htemp_3_copy_copy__7->GetYaxis()->SetLabelSize(0.06);
   htemp_3_copy_copy__7->GetYaxis()->SetTitleSize(0.072);
   htemp_3_copy_copy__7->GetYaxis()->SetTitleOffset(0.95);
   htemp_3_copy_copy__7->GetYaxis()->SetTitleFont(132);
   htemp_3_copy_copy__7->GetZaxis()->SetLabelFont(132);
   htemp_3_copy_copy__7->GetZaxis()->SetLabelSize(0.06);
   htemp_3_copy_copy__7->GetZaxis()->SetTitleSize(0.072);
   htemp_3_copy_copy__7->GetZaxis()->SetTitleOffset(1.2);
   htemp_3_copy_copy__7->GetZaxis()->SetTitleFont(132);
   htemp_3_copy_copy__7->Draw("histsame");
   
   TH1F *htemp_2_copy_copy__8 = new TH1F("htemp_2_copy_copy__8","sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2))) {(1.) * (((sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) > 1700 && (sqrt(((  (K_Kst_ID/321)*(e_plus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_plus_PE-e_plus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_plus_PY-e_plus_BremPY+K_Kst_PY, 2)-TMath::Power(e_plus_PX-e_plus_BremPX+K_Kst_PX, 2)-TMath::Power(e_plus_PZ-e_plus_BremPZ+K_Kst_PZ, 2)) + ((  (K_Kst_ID/321)*(e_minus_ID/11) == 1 ))*(TMath::Power(TMath::Sqrt(139.57*139.57+TMath::Power(e_minus_PE-e_minus_BremPE,2))+K_Kst_PE, 2)-TMath::Power(e_minus_PY-e_minus_BremPY+K_Kst_PY, 2)-TMath::Power(e_minus_PX-e_minus_BremPX+K_Kst_PX, 2)-TMath::Power(e_minus_PZ-e_minus_BremPZ+K_Kst_PZ, 2)))) < 2000) && (1e-6*J_psi_1S_M*J_psi_1S_M>1.1 && 1e-6*J_psi_1S_M*J_psi_1S_M<6.0))}",50,1700,2000);
   htemp_2_copy_copy__8->SetBinContent(1,8.217699e-05);
   htemp_2_copy_copy__8->SetBinContent(2,9.391655e-05);
   htemp_2_copy_copy__8->SetBinContent(3,4.695828e-05);
   htemp_2_copy_copy__8->SetBinContent(4,9.391655e-05);
   htemp_2_copy_copy__8->SetBinContent(5,7.63072e-05);
   htemp_2_copy_copy__8->SetBinContent(6,0.0001056561);
   htemp_2_copy_copy__8->SetBinContent(7,0.0001056561);
   htemp_2_copy_copy__8->SetBinContent(8,8.804677e-05);
   htemp_2_copy_copy__8->SetBinContent(9,0.0001995727);
   htemp_2_copy_copy__8->SetBinContent(10,0.0001819633);
   htemp_2_copy_copy__8->SetBinContent(11,0.0001408748);
   htemp_2_copy_copy__8->SetBinContent(12,0.000164354);
   htemp_2_copy_copy__8->SetBinContent(13,0.000217182);
   htemp_2_copy_copy__8->SetBinContent(14,0.0001173957);
   htemp_2_copy_copy__8->SetBinContent(15,0.0002524007);
   htemp_2_copy_copy__8->SetBinContent(16,0.0002817497);
   htemp_2_copy_copy__8->SetBinContent(17,0.0002641403);
   htemp_2_copy_copy__8->SetBinContent(18,0.0003287079);
   htemp_2_copy_copy__8->SetBinContent(19,0.0004167547);
   htemp_2_copy_copy__8->SetBinContent(20,0.00054589);
   htemp_2_copy_copy__8->SetBinContent(21,0.0006456763);
   htemp_2_copy_copy__8->SetBinContent(22,0.001033082);
   htemp_2_copy_copy__8->SetBinContent(23,0.001385269);
   htemp_2_copy_copy__8->SetBinContent(24,0.002283346);
   htemp_2_copy_copy__8->SetBinContent(25,0.00571717);
   htemp_2_copy_copy__8->SetBinContent(26,0.01372356);
   htemp_2_copy_copy__8->SetBinContent(27,0.03342842);
   htemp_2_copy_copy__8->SetBinContent(28,0.04789744);
   htemp_2_copy_copy__8->SetBinContent(29,0.03517762);
   htemp_2_copy_copy__8->SetBinContent(30,0.01377052);
   htemp_2_copy_copy__8->SetBinContent(31,0.004179287);
   htemp_2_copy_copy__8->SetBinContent(32,0.001678758);
   htemp_2_copy_copy__8->SetBinContent(33,0.0006104576);
   htemp_2_copy_copy__8->SetBinContent(34,0.0003287079);
   htemp_2_copy_copy__8->SetBinContent(35,0.0001819633);
   htemp_2_copy_copy__8->SetBinContent(36,0.0001173957);
   htemp_2_copy_copy__8->SetBinContent(37,0.0001467446);
   htemp_2_copy_copy__8->SetBinContent(38,0.000135005);
   htemp_2_copy_copy__8->SetBinContent(39,9.978634e-05);
   htemp_2_copy_copy__8->SetBinContent(40,7.043742e-05);
   htemp_2_copy_copy__8->SetBinContent(41,6.456763e-05);
   htemp_2_copy_copy__8->SetBinContent(42,1.173957e-05);
   htemp_2_copy_copy__8->SetBinContent(43,2.347914e-05);
   htemp_2_copy_copy__8->SetBinContent(44,5.282806e-05);
   htemp_2_copy_copy__8->SetBinContent(45,2.934892e-05);
   htemp_2_copy_copy__8->SetBinContent(46,1.760935e-05);
   htemp_2_copy_copy__8->SetBinContent(47,1.173957e-05);
   htemp_2_copy_copy__8->SetBinContent(48,1.760935e-05);
   htemp_2_copy_copy__8->SetBinContent(49,5.869785e-06);
   htemp_2_copy_copy__8->SetBinContent(50,1.760935e-05);
   htemp_2_copy_copy__8->SetBinError(1,2.196272e-05);
   htemp_2_copy_copy__8->SetBinError(2,2.347914e-05);
   htemp_2_copy_copy__8->SetBinError(3,1.660226e-05);
   htemp_2_copy_copy__8->SetBinError(4,2.347914e-05);
   htemp_2_copy_copy__8->SetBinError(5,2.116381e-05);
   htemp_2_copy_copy__8->SetBinError(6,2.490339e-05);
   htemp_2_copy_copy__8->SetBinError(7,2.490339e-05);
   htemp_2_copy_copy__8->SetBinError(8,2.273358e-05);
   htemp_2_copy_copy__8->SetBinError(9,3.422643e-05);
   htemp_2_copy_copy__8->SetBinError(10,3.268158e-05);
   htemp_2_copy_copy__8->SetBinError(11,2.875595e-05);
   htemp_2_copy_copy__8->SetBinError(12,3.105998e-05);
   htemp_2_copy_copy__8->SetBinError(13,3.570451e-05);
   htemp_2_copy_copy__8->SetBinError(14,2.625048e-05);
   htemp_2_copy_copy__8->SetBinError(15,3.849075e-05);
   htemp_2_copy_copy__8->SetBinError(16,4.066706e-05);
   htemp_2_copy_copy__8->SetBinError(17,3.937571e-05);
   htemp_2_copy_copy__8->SetBinError(18,4.392545e-05);
   htemp_2_copy_copy__8->SetBinError(19,4.945968e-05);
   htemp_2_copy_copy__8->SetBinError(20,5.660615e-05);
   htemp_2_copy_copy__8->SetBinError(21,6.156282e-05);
   htemp_2_copy_copy__8->SetBinError(22,7.787149e-05);
   htemp_2_copy_copy__8->SetBinError(23,9.017334e-05);
   htemp_2_copy_copy__8->SetBinError(24,0.0001157703);
   htemp_2_copy_copy__8->SetBinError(25,0.00018319);
   htemp_2_copy_copy__8->SetBinError(26,0.0002838209);
   htemp_2_copy_copy__8->SetBinError(27,0.0004429646);
   htemp_2_copy_copy__8->SetBinError(28,0.0005302336);
   htemp_2_copy_copy__8->SetBinError(29,0.0004544063);
   htemp_2_copy_copy__8->SetBinError(30,0.0002843061);
   htemp_2_copy_copy__8->SetBinError(31,0.0001566254);
   htemp_2_copy_copy__8->SetBinError(32,9.926707e-05);
   htemp_2_copy_copy__8->SetBinError(33,5.986029e-05);
   htemp_2_copy_copy__8->SetBinError(34,4.392545e-05);
   htemp_2_copy_copy__8->SetBinError(35,3.268158e-05);
   htemp_2_copy_copy__8->SetBinError(36,2.625048e-05);
   htemp_2_copy_copy__8->SetBinError(37,2.934892e-05);
   htemp_2_copy_copy__8->SetBinError(38,2.81505e-05);
   htemp_2_copy_copy__8->SetBinError(39,2.420174e-05);
   htemp_2_copy_copy__8->SetBinError(40,2.033353e-05);
   htemp_2_copy_copy__8->SetBinError(41,1.946787e-05);
   htemp_2_copy_copy__8->SetBinError(42,8.301129e-06);
   htemp_2_copy_copy__8->SetBinError(43,1.173957e-05);
   htemp_2_copy_copy__8->SetBinError(44,1.760935e-05);
   htemp_2_copy_copy__8->SetBinError(45,1.312524e-05);
   htemp_2_copy_copy__8->SetBinError(46,1.016677e-05);
   htemp_2_copy_copy__8->SetBinError(47,8.301129e-06);
   htemp_2_copy_copy__8->SetBinError(48,1.016677e-05);
   htemp_2_copy_copy__8->SetBinError(49,5.869785e-06);
   htemp_2_copy_copy__8->SetBinError(50,1.016677e-05);
   htemp_2_copy_copy__8->SetMinimum(-0.002421384);
   htemp_2_copy_copy__8->SetMaximum(0.05041338);
   htemp_2_copy_copy__8->SetEntries(28394);
   htemp_2_copy_copy__8->SetDirectory(0);
   htemp_2_copy_copy__8->SetStats(0);

   ci = 1335;
   color = new TColor(ci, 0.2, 0.6, 0.2, " ", 0.35);
   htemp_2_copy_copy__8->SetFillColor(ci);

   ci = TColor::GetColor("#339933");
   htemp_2_copy_copy__8->SetLineColor(ci);
   htemp_2_copy_copy__8->SetLineWidth(2);
   htemp_2_copy_copy__8->SetMarkerStyle(20);
   htemp_2_copy_copy__8->GetXaxis()->SetTitle("m^{track}_{e#rightarrow#pi}(K^{+}e^{-}) [MeV]");
   htemp_2_copy_copy__8->GetXaxis()->SetNdivisions(505);
   htemp_2_copy_copy__8->GetXaxis()->SetLabelFont(132);
   htemp_2_copy_copy__8->GetXaxis()->SetLabelOffset(0.01);
   htemp_2_copy_copy__8->GetXaxis()->SetLabelSize(0.06);
   htemp_2_copy_copy__8->GetXaxis()->SetTitleSize(0.072);
   htemp_2_copy_copy__8->GetXaxis()->SetTitleOffset(0.95);
   htemp_2_copy_copy__8->GetXaxis()->SetTitleFont(132);
   htemp_2_copy_copy__8->GetYaxis()->SetTitle("#events (arbitrary units)");
   htemp_2_copy_copy__8->GetYaxis()->SetLabelFont(132);
   htemp_2_copy_copy__8->GetYaxis()->SetLabelOffset(0.01);
   htemp_2_copy_copy__8->GetYaxis()->SetLabelSize(0.06);
   htemp_2_copy_copy__8->GetYaxis()->SetTitleSize(0.072);
   htemp_2_copy_copy__8->GetYaxis()->SetTitleOffset(0.95);
   htemp_2_copy_copy__8->GetYaxis()->SetTitleFont(132);
   htemp_2_copy_copy__8->GetZaxis()->SetLabelFont(132);
   htemp_2_copy_copy__8->GetZaxis()->SetLabelSize(0.06);
   htemp_2_copy_copy__8->GetZaxis()->SetTitleSize(0.072);
   htemp_2_copy_copy__8->GetZaxis()->SetTitleOffset(1.2);
   htemp_2_copy_copy__8->GetZaxis()->SetTitleFont(132);
   htemp_2_copy_copy__8->Draw("histsame");
   TLine *line = new TLine(1825,0,1825,0.053);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(1905,0,1905,0.053);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.7,0.76,0.94,0.94,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   AText = pt->AddText("simulation");
   pt->Draw();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
}


==> figures/Fig6a.C <==
void Fig6a()
{
    TColor* col1 = gROOT->GetColor(92);
    col1->SetRGB(0.992, 0.6823, 0.3804);
    TColor* col2 = gROOT->GetColor(93);
    col2->SetRGB(0.6706, 0.8510, 0.9137);
    TColor* col3 = gROOT->GetColor(94);
    col3->SetRGB(0.8431, 0.098, 0.1098);
    TColor* col4 = gROOT->GetColor(95);
    col4->SetRGB(0.1725, 0.4824, 0.7137);

//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 18 17:46:15 2021) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.0625);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_85a6520__5 = new TH1D("frame_85a6520__5","A RooPlot of \"#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",60,5180,5600);
   frame_85a6520__5->SetBinContent(1,326.1558);
   frame_85a6520__5->SetMaximum(326.1558);
   frame_85a6520__5->SetEntries(1);
   frame_85a6520__5->SetDirectory(0);
   frame_85a6520__5->SetStats(0);
   frame_85a6520__5->SetLineWidth(2);
   frame_85a6520__5->SetMarkerStyle(20);
   frame_85a6520__5->GetXaxis()->SetTitle("#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_85a6520__5->GetXaxis()->SetNdivisions(505);
   frame_85a6520__5->GetXaxis()->SetLabelFont(132);
   frame_85a6520__5->GetXaxis()->SetLabelOffset(0.01);
   frame_85a6520__5->GetXaxis()->SetLabelSize(0.06);
   frame_85a6520__5->GetXaxis()->SetTitleSize(0.072);
   frame_85a6520__5->GetXaxis()->SetTitleOffset(0.95);
   frame_85a6520__5->GetXaxis()->SetTitleFont(132);
   frame_85a6520__5->GetYaxis()->SetTitle("Candidates / (7 MeV/#it{c}^{2})");
   frame_85a6520__5->GetYaxis()->SetLabelFont(132);
   frame_85a6520__5->GetYaxis()->SetLabelOffset(0.01);
   frame_85a6520__5->GetYaxis()->SetLabelSize(0.06);
   frame_85a6520__5->GetYaxis()->SetTitleSize(0.072);
   frame_85a6520__5->GetYaxis()->SetTitleOffset(0.95);
   frame_85a6520__5->GetYaxis()->SetTitleFont(132);
   frame_85a6520__5->GetZaxis()->SetLabelFont(132);
   frame_85a6520__5->GetZaxis()->SetLabelSize(0.06);
   frame_85a6520__5->GetZaxis()->SetTitleSize(0.072);
   frame_85a6520__5->GetZaxis()->SetTitleOffset(1.2);
   frame_85a6520__5->GetZaxis()->SetTitleFont(132);
   frame_85a6520__5->Draw("FUNC");
   
   Double_t h_dataKmumuRun1_newmass_fx3005[60] = {
   5183.5,
   5190.5,
   5197.5,
   5204.5,
   5211.5,
   5218.5,
   5225.5,
   5232.5,
   5239.5,
   5246.5,
   5253.5,
   5260.5,
   5267.5,
   5274.5,
   5281.5,
   5288.5,
   5295.5,
   5302.5,
   5309.5,
   5316.5,
   5323.5,
   5330.5,
   5337.5,
   5344.5,
   5351.5,
   5358.5,
   5365.5,
   5372.5,
   5379.5,
   5386.5,
   5393.5,
   5400.5,
   5407.5,
   5414.5,
   5421.5,
   5428.5,
   5435.5,
   5442.5,
   5449.5,
   5456.5,
   5463.5,
   5470.5,
   5477.5,
   5484.5,
   5491.5,
   5498.5,
   5505.5,
   5512.5,
   5519.5,
   5526.5,
   5533.5,
   5540.5,
   5547.5,
   5554.5,
   5561.5,
   5568.5,
   5575.5,
   5582.5,
   5589.5,
   5596.5};
   Double_t h_dataKmumuRun1_newmass_fy3005[60] = {
   20,
   17,
   15,
   20,
   17,
   23,
   31,
   28,
   38,
   73,
   106,
   160,
   216,
   247,
   293,
   246,
   211,
   173,
   100,
   47,
   26,
   20,
   11,
   15,
   10,
   9,
   3,
   9,
   2,
   7,
   5,
   6,
   4,
   7,
   8,
   5,
   6,
   5,
   9,
   6,
   2,
   4,
   6,
   2,
   4,
   9,
   7,
   4,
   5,
   7,
   4,
   4,
   2,
   2,
   3,
   6,
   4,
   3,
   5,
   4};
   Double_t h_dataKmumuRun1_newmass_felx3005[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t h_dataKmumuRun1_newmass_fely3005[60] = {
   4.434448,
   4.082184,
   3.82938,
   4.434448,
   4.082184,
   4.760717,
   5.537565,
   5.259711,
   6.137163,
   8.524388,
   9.807764,
   12.15899,
   14.20544,
   15.22419,
   16.62454,
   15.19235,
   14.03444,
   12.66245,
   9.983255,
   6.831172,
   5.066015,
   4.434448,
   3.265579,
   3.82938,
   3.108694,
   2.943461,
   1.632705,
   2.943461,
   1.291815,
   2.58147,
   2.159691,
   2.379931,
   1.914339,
   2.58147,
   2.768386,
   2.159691,
   2.379931,
   2.159691,
   2.943461,
   2.379931,
   1.291815,
   1.914339,
   2.379931,
   1.291815,
   1.914339,
   2.943461,
   2.58147,
   1.914339,
   2.159691,
   2.58147,
   1.914339,
   1.914339,
   1.291815,
   1.291815,
   1.632705,
   2.379931,
   1.914339,
   1.632705,
   2.159691,
   1.914339};
   Double_t h_dataKmumuRun1_newmass_fehx3005[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t h_dataKmumuRun1_newmass_fehy3005[60] = {
   5.546519,
   5.203719,
   4.958738,
   5.546519,
   5.203719,
   5.865235,
   6.627601,
   6.354446,
   7.218484,
   9.583044,
   10.80776,
   13.15899,
   15.20544,
   16.22419,
   17.62454,
   16.19235,
   15.03444,
   13.66245,
   11.03336,
   7.904289,
   6.164324,
   5.546519,
   4.416521,
   4.958738,
   4.26695,
   4.110204,
   2.918186,
   4.110204,
   2.63786,
   3.770281,
   3.382473,
   3.583642,
   3.162753,
   3.770281,
   3.945142,
   3.382473,
   3.583642,
   3.382473,
   4.110204,
   3.583642,
   2.63786,
   3.162753,
   3.583642,
   2.63786,
   3.162753,
   4.110204,
   3.770281,
   3.162753,
   3.382473,
   3.770281,
   3.162753,
   3.162753,
   2.63786,
   2.63786,
   2.918186,
   3.583642,
   3.162753,
   2.918186,
   3.382473,
   3.162753};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_dataKmumuRun1_newmass_fx3005,h_dataKmumuRun1_newmass_fy3005,h_dataKmumuRun1_newmass_felx3005,h_dataKmumuRun1_newmass_fehx3005,h_dataKmumuRun1_newmass_fely3005,h_dataKmumuRun1_newmass_fehy3005);
   grae->SetName("h_dataKmumuRun1_newmass");
   grae->SetTitle("Histogram of dataKmumuRun1_newmass_plot__B_plus_M_Kmumu");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_Norm_B_plus_M_Kmumu__fx13[109] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5264,
   5267.5,
   5271,
   5272.75,
   5274.5,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5287.625,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5321.75,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t modelTot_Norm_B_plus_M_Kmumu__fy13[109] = {
   0,
   15.61629,
   15.61629,
   15.91142,
   16.35494,
   17.03474,
   18.11192,
   19.87961,
   22.86911,
   25.10034,
   28.05477,
   31.98466,
   37.22424,
   44.19978,
   48.49588,
   53.42317,
   59.05313,
   65.45587,
   72.69657,
   80.83125,
   89.9019,
   99.93128,
   110.9176,
   122.8297,
   135.6025,
   149.1345,
   177.8829,
   207.5487,
   236.218,
   249.5123,
   261.6031,
   271.8566,
   276.14,
   279.8113,
   282.8386,
   285.195,
   286.859,
   287.8148,
   288.0525,
   287.5686,
   286.3658,
   284.4531,
   281.8457,
   278.5646,
   274.6365,
   270.0934,
   259.3132,
   246.5645,
   232.2353,
   216.7398,
   183.9093,
   151.1446,
   135.5675,
   120.8338,
   107.1011,
   94.5934,
   83.38871,
   73.39482,
   64.52752,
   56.70365,
   49.83874,
   43.8472,
   38.64348,
   34.14375,
   26.9386,
   21.64796,
   17.78483,
   14.96469,
   12.89704,
   10.23061,
   8.733097,
   7.930761,
   7.445626,
   7.10628,
   6.842836,
   6.623715,
   6.433064,
   6.262071,
   6.105414,
   5.959667,
   5.822522,
   5.692371,
   5.568056,
   5.448727,
   5.333742,
   5.222609,
   5.114942,
   5.010434,
   4.908835,
   4.809941,
   4.713582,
   4.619611,
   4.527906,
   4.438359,
   4.350875,
   4.26537,
   4.18177,
   4.100008,
   4.02002,
   3.941751,
   3.865147,
   3.790161,
   3.716747,
   3.644861,
   3.574464,
   3.505516,
   3.505516,
   3.505516,
   0};
   TGraph *graph = new TGraph(109,modelTot_Norm_B_plus_M_Kmumu__fx13,modelTot_Norm_B_plus_M_Kmumu__fy13);
   graph->SetName("modelTot_Norm_B_plus_M_Kmumu_");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t modelTot_Norm_B_plus_M_Kmumu__Compcombinatorial_fx14[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t modelTot_Norm_B_plus_M_Kmumu__Compcombinatorial_fy14[66] = {
   0,
   11.32293,
   11.32293,
   11.09942,
   10.88044,
   10.6659,
   10.45571,
   10.24976,
   10.04799,
   9.850295,
   9.656597,
   9.466812,
   9.280859,
   9.098659,
   8.920133,
   8.745207,
   8.573806,
   8.405857,
   8.241288,
   8.08003,
   7.922015,
   7.767175,
   7.615446,
   7.466763,
   7.321063,
   7.178285,
   7.03837,
   6.901257,
   6.76689,
   6.635212,
   6.506167,
   6.379703,
   6.255765,
   6.134303,
   6.015265,
   5.898601,
   5.784264,
   5.672205,
   5.562378,
   5.454738,
   5.349238,
   5.245837,
   5.144491,
   5.045158,
   4.947797,
   4.852368,
   4.758831,
   4.667148,
   4.577282,
   4.489194,
   4.40285,
   4.318214,
   4.23525,
   4.153926,
   4.074207,
   3.996062,
   3.919458,
   3.844364,
   3.770749,
   3.698585,
   3.62784,
   3.558487,
   3.490497,
   3.490497,
   3.490497,
   0};
   graph = new TGraph(66,modelTot_Norm_B_plus_M_Kmumu__Compcombinatorial_fx14,modelTot_Norm_B_plus_M_Kmumu__Compcombinatorial_fy14);
   graph->SetName("modelTot_Norm_B_plus_M_Kmumu__Compcombinatorial");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t modelTot_Norm_B_plus_M_Kmumu__Compcomp2_fx15[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t modelTot_Norm_B_plus_M_Kmumu__Compcomp2_fy15[66] = {
   0,
   11.32293,
   11.32293,
   11.09942,
   10.88044,
   10.6659,
   10.45571,
   10.24976,
   10.04799,
   9.850295,
   9.656597,
   9.466812,
   9.280859,
   9.098659,
   8.920133,
   8.745207,
   8.573806,
   8.405857,
   8.241288,
   8.08003,
   7.922015,
   7.767175,
   7.615446,
   7.466763,
   7.321063,
   7.178285,
   7.03837,
   6.901257,
   6.76689,
   6.635212,
   6.506167,
   6.379703,
   6.255765,
   6.134303,
   6.015265,
   5.898601,
   5.784264,
   5.672205,
   5.562378,
   5.454738,
   5.349238,
   5.245837,
   5.144491,
   5.045158,
   4.947797,
   4.852368,
   4.758831,
   4.667148,
   4.577282,
   4.489194,
   4.40285,
   4.318214,
   4.23525,
   4.153926,
   4.074207,
   3.996062,
   3.919458,
   3.844364,
   3.770749,
   3.698585,
   3.62784,
   3.558487,
   3.490497,
   3.490497,
   3.490497,
   0};
   graph = new TGraph(66,modelTot_Norm_B_plus_M_Kmumu__Compcomp2_fx15,modelTot_Norm_B_plus_M_Kmumu__Compcomp2_fy15);
   graph->SetName("modelTot_Norm_B_plus_M_Kmumu__Compcomp2");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx16[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t Comb_fy16[66] = {
   0,
   11.32293,
   11.32293,
   11.09942,
   10.88044,
   10.6659,
   10.45571,
   10.24976,
   10.04799,
   9.850295,
   9.656597,
   9.466812,
   9.280859,
   9.098659,
   8.920133,
   8.745207,
   8.573806,
   8.405857,
   8.241288,
   8.08003,
   7.922015,
   7.767175,
   7.615446,
   7.466763,
   7.321063,
   7.178285,
   7.03837,
   6.901257,
   6.76689,
   6.635212,
   6.506167,
   6.379703,
   6.255765,
   6.134303,
   6.015265,
   5.898601,
   5.784264,
   5.672205,
   5.562378,
   5.454738,
   5.349238,
   5.245837,
   5.144491,
   5.045158,
   4.947797,
   4.852368,
   4.758831,
   4.667148,
   4.577282,
   4.489194,
   4.40285,
   4.318214,
   4.23525,
   4.153926,
   4.074207,
   3.996062,
   3.919458,
   3.844364,
   3.770749,
   3.698585,
   3.62784,
   3.558487,
   3.490497,
   3.490497,
   3.490497,
   0};
   graph = new TGraph(66,Comb_fx16,Comb_fy16);
   graph->SetName("Comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx17[109] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5264,
   5267.5,
   5271,
   5272.75,
   5274.5,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5287.625,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5321.75,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t Signal_fy17[109] = {
   0,
   4.293356,
   4.293356,
   4.812001,
   5.474499,
   6.368836,
   7.656218,
   9.629844,
   12.82112,
   15.1517,
   18.20447,
   22.23171,
   27.56765,
   34.63856,
   38.98198,
   43.95635,
   49.63316,
   56.08251,
   63.36958,
   71.55039,
   80.66694,
   90.74199,
   101.7738,
   113.731,
   126.5488,
   140.1256,
   168.9627,
   198.7164,
   227.4728,
   240.8103,
   252.944,
   263.2403,
   267.5449,
   271.2375,
   274.286,
   276.6635,
   278.3486,
   279.3254,
   279.584,
   279.1211,
   277.9391,
   276.0473,
   273.4606,
   270.2002,
   266.2928,
   261.7703,
   251.0311,
   238.3232,
   224.0347,
   208.5795,
   175.8293,
   143.144,
   127.6063,
   112.9118,
   99.21811,
   86.7492,
   75.58312,
   65.62765,
   56.79857,
   49.01272,
   42.18565,
   36.23175,
   31.06549,
   26.60302,
   19.47183,
   14.25442,
   10.46377,
   7.715381,
   5.718753,
   3.192239,
   1.831841,
   1.163871,
   0.8104145,
   0.6001127,
   0.4631328,
   0.3679501,
   0.298761,
   0.2468065,
   0.2068127,
   0.1754028,
   0.150317,
   0.1299924,
   0.1133183,
   0.09948822,
   0.08790473,
   0.078118,
   0.0697842,
   0.06263699,
   0.05646759,
   0.05111056,
   0.0464335,
   0.04232953,
   0.03871162,
   0.03550837,
   0.0326608,
   0.03011987,
   0.02784456,
   0.02580035,
   0.02395804,
   0.02229281,
   0.02078348,
   0.01941185,
   0.01816228,
   0.01702121,
   0.0159769,
   0.01501911,
   0.01501911,
   0.01501911,
   0};
   graph = new TGraph(109,Signal_fx17,Signal_fy17);
   graph->SetName("Signal");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx18[109] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5264,
   5267.5,
   5271,
   5272.75,
   5274.5,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5287.625,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5321.75,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t ModelTot_fy18[109] = {
   0,
   15.61629,
   15.61629,
   15.91142,
   16.35494,
   17.03474,
   18.11192,
   19.87961,
   22.86911,
   25.10034,
   28.05477,
   31.98466,
   37.22424,
   44.19978,
   48.49588,
   53.42317,
   59.05313,
   65.45587,
   72.69657,
   80.83125,
   89.9019,
   99.93128,
   110.9176,
   122.8297,
   135.6025,
   149.1345,
   177.8829,
   207.5487,
   236.218,
   249.5123,
   261.6031,
   271.8566,
   276.14,
   279.8113,
   282.8386,
   285.195,
   286.859,
   287.8148,
   288.0525,
   287.5686,
   286.3658,
   284.4531,
   281.8457,
   278.5646,
   274.6365,
   270.0934,
   259.3132,
   246.5645,
   232.2353,
   216.7398,
   183.9093,
   151.1446,
   135.5675,
   120.8338,
   107.1011,
   94.5934,
   83.38871,
   73.39482,
   64.52752,
   56.70365,
   49.83874,
   43.8472,
   38.64348,
   34.14375,
   26.9386,
   21.64796,
   17.78483,
   14.96469,
   12.89704,
   10.23061,
   8.733097,
   7.930761,
   7.445626,
   7.10628,
   6.842836,
   6.623715,
   6.433064,
   6.262071,
   6.105414,
   5.959667,
   5.822522,
   5.692371,
   5.568056,
   5.448727,
   5.333742,
   5.222609,
   5.114942,
   5.010434,
   4.908835,
   4.809941,
   4.713582,
   4.619611,
   4.527906,
   4.438359,
   4.350875,
   4.26537,
   4.18177,
   4.100008,
   4.02002,
   3.941751,
   3.865147,
   3.790161,
   3.716747,
   3.644861,
   3.574464,
   3.505516,
   3.505516,
   3.505516,
   0};
   graph = new TGraph(109,ModelTot_fx18,ModelTot_fy18);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Data_fx3006[60] = {
   5183.5,
   5190.5,
   5197.5,
   5204.5,
   5211.5,
   5218.5,
   5225.5,
   5232.5,
   5239.5,
   5246.5,
   5253.5,
   5260.5,
   5267.5,
   5274.5,
   5281.5,
   5288.5,
   5295.5,
   5302.5,
   5309.5,
   5316.5,
   5323.5,
   5330.5,
   5337.5,
   5344.5,
   5351.5,
   5358.5,
   5365.5,
   5372.5,
   5379.5,
   5386.5,
   5393.5,
   5400.5,
   5407.5,
   5414.5,
   5421.5,
   5428.5,
   5435.5,
   5442.5,
   5449.5,
   5456.5,
   5463.5,
   5470.5,
   5477.5,
   5484.5,
   5491.5,
   5498.5,
   5505.5,
   5512.5,
   5519.5,
   5526.5,
   5533.5,
   5540.5,
   5547.5,
   5554.5,
   5561.5,
   5568.5,
   5575.5,
   5582.5,
   5589.5,
   5596.5};
   Double_t Data_fy3006[60] = {
   20,
   17,
   15,
   20,
   17,
   23,
   31,
   28,
   38,
   73,
   106,
   160,
   216,
   247,
   293,
   246,
   211,
   173,
   100,
   47,
   26,
   20,
   11,
   15,
   10,
   9,
   3,
   9,
   2,
   7,
   5,
   6,
   4,
   7,
   8,
   5,
   6,
   5,
   9,
   6,
   2,
   4,
   6,
   2,
   4,
   9,
   7,
   4,
   5,
   7,
   4,
   4,
   2,
   2,
   3,
   6,
   4,
   3,
   5,
   4};
   Double_t Data_felx3006[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t Data_fely3006[60] = {
   4.434448,
   4.082184,
   3.82938,
   4.434448,
   4.082184,
   4.760717,
   5.537565,
   5.259711,
   6.137163,
   8.524388,
   9.807764,
   12.15899,
   14.20544,
   15.22419,
   16.62454,
   15.19235,
   14.03444,
   12.66245,
   9.983255,
   6.831172,
   5.066015,
   4.434448,
   3.265579,
   3.82938,
   3.108694,
   2.943461,
   1.632705,
   2.943461,
   1.291815,
   2.58147,
   2.159691,
   2.379931,
   1.914339,
   2.58147,
   2.768386,
   2.159691,
   2.379931,
   2.159691,
   2.943461,
   2.379931,
   1.291815,
   1.914339,
   2.379931,
   1.291815,
   1.914339,
   2.943461,
   2.58147,
   1.914339,
   2.159691,
   2.58147,
   1.914339,
   1.914339,
   1.291815,
   1.291815,
   1.632705,
   2.379931,
   1.914339,
   1.632705,
   2.159691,
   1.914339};
   Double_t Data_fehx3006[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t Data_fehy3006[60] = {
   5.546519,
   5.203719,
   4.958738,
   5.546519,
   5.203719,
   5.865235,
   6.627601,
   6.354446,
   7.218484,
   9.583044,
   10.80776,
   13.15899,
   15.20544,
   16.22419,
   17.62454,
   16.19235,
   15.03444,
   13.66245,
   11.03336,
   7.904289,
   6.164324,
   5.546519,
   4.416521,
   4.958738,
   4.26695,
   4.110204,
   2.918186,
   4.110204,
   2.63786,
   3.770281,
   3.382473,
   3.583642,
   3.162753,
   3.770281,
   3.945142,
   3.382473,
   3.583642,
   3.382473,
   4.110204,
   3.583642,
   2.63786,
   3.162753,
   3.583642,
   2.63786,
   3.162753,
   4.110204,
   3.770281,
   3.162753,
   3.382473,
   3.770281,
   3.162753,
   3.162753,
   2.63786,
   2.63786,
   2.918186,
   3.583642,
   3.162753,
   2.918186,
   3.382473,
   3.162753};
   grae = new TGraphAsymmErrors(60,Data_fx3006,Data_fy3006,Data_felx3006,Data_fehx3006,Data_fely3006,Data_fehy3006);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKmumuRun1_newmass_plot__B_plus_M_Kmumu");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_85a6520__6 = new TH1D("frame_85a6520__6","A RooPlot of \"#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",60,5180,5600);
   frame_85a6520__6->SetBinContent(1,326.1558);
   frame_85a6520__6->SetMaximum(326.1558);
   frame_85a6520__6->SetEntries(1);
   frame_85a6520__6->SetDirectory(0);
   frame_85a6520__6->SetStats(0);
   frame_85a6520__6->SetLineWidth(2);
   frame_85a6520__6->SetMarkerStyle(20);
   frame_85a6520__6->GetXaxis()->SetTitle("#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_85a6520__6->GetXaxis()->SetNdivisions(505);
   frame_85a6520__6->GetXaxis()->SetLabelFont(132);
   frame_85a6520__6->GetXaxis()->SetLabelOffset(0.01);
   frame_85a6520__6->GetXaxis()->SetLabelSize(0.06);
   frame_85a6520__6->GetXaxis()->SetTitleSize(0.072);
   frame_85a6520__6->GetXaxis()->SetTitleOffset(0.95);
   frame_85a6520__6->GetXaxis()->SetTitleFont(132);
   frame_85a6520__6->GetYaxis()->SetTitle("Candidates / (7 MeV/#it{c}^{2})");
   frame_85a6520__6->GetYaxis()->SetLabelFont(132);
   frame_85a6520__6->GetYaxis()->SetLabelOffset(0.01);
   frame_85a6520__6->GetYaxis()->SetLabelSize(0.06);
   frame_85a6520__6->GetYaxis()->SetTitleSize(0.072);
   frame_85a6520__6->GetYaxis()->SetTitleOffset(0.95);
   frame_85a6520__6->GetYaxis()->SetTitleFont(132);
   frame_85a6520__6->GetZaxis()->SetLabelFont(132);
   frame_85a6520__6->GetZaxis()->SetLabelSize(0.06);
   frame_85a6520__6->GetZaxis()->SetTitleSize(0.072);
   frame_85a6520__6->GetZaxis()->SetTitleOffset(1.2);
   frame_85a6520__6->GetZaxis()->SetTitleFont(132);
   frame_85a6520__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.55,
                              0.485 - gStyle->GetPadTopMargin(),
                              0.9,
                              0.9 - gStyle->GetPadTopMargin());
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data 5 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}#mu^{#plus}#mu^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.54,
                                 0.9- gStyle->GetPadTopMargin(),
                                 0.79,
                                 0.98 - gStyle->GetPadTopMargin(),"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/Fig6b.C <==
void Fig6b()
{
    TColor* col1 = gROOT->GetColor(92);
    col1->SetRGB(0.992, 0.6823, 0.3804);
    TColor* col2 = gROOT->GetColor(93);
    col2->SetRGB(0.6706, 0.8510, 0.9137);
    TColor* col3 = gROOT->GetColor(94);
    col3->SetRGB(0.8431, 0.098, 0.1098);
    TColor* col4 = gROOT->GetColor(95);
    col4->SetRGB(0.1725, 0.4824, 0.7137);

//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 18 17:46:15 2021) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.0625);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_a058820__7 = new TH1D("frame_a058820__7","A RooPlot of \"#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",60,5180,5600);
   frame_a058820__7->SetBinContent(1,326.1558);
   frame_a058820__7->SetMaximum(326.1558);
   frame_a058820__7->SetEntries(1);
   frame_a058820__7->SetDirectory(0);
   frame_a058820__7->SetStats(0);
   frame_a058820__7->SetLineWidth(2);
   frame_a058820__7->SetMarkerStyle(20);
   frame_a058820__7->GetXaxis()->SetTitle("#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_a058820__7->GetXaxis()->SetNdivisions(505);
   frame_a058820__7->GetXaxis()->SetLabelFont(132);
   frame_a058820__7->GetXaxis()->SetLabelOffset(0.01);
   frame_a058820__7->GetXaxis()->SetLabelSize(0.06);
   frame_a058820__7->GetXaxis()->SetTitleSize(0.072);
   frame_a058820__7->GetXaxis()->SetTitleOffset(0.95);
   frame_a058820__7->GetXaxis()->SetTitleFont(132);
   frame_a058820__7->GetYaxis()->SetTitle("Candidates / (7 MeV/#it{c}^{2})");
   frame_a058820__7->GetYaxis()->SetLabelFont(132);
   frame_a058820__7->GetYaxis()->SetLabelOffset(0.01);
   frame_a058820__7->GetYaxis()->SetLabelSize(0.06);
   frame_a058820__7->GetYaxis()->SetTitleSize(0.072);
   frame_a058820__7->GetYaxis()->SetTitleOffset(0.95);
   frame_a058820__7->GetYaxis()->SetTitleFont(132);
   frame_a058820__7->GetZaxis()->SetLabelFont(132);
   frame_a058820__7->GetZaxis()->SetLabelSize(0.06);
   frame_a058820__7->GetZaxis()->SetTitleSize(0.072);
   frame_a058820__7->GetZaxis()->SetTitleOffset(1.2);
   frame_a058820__7->GetZaxis()->SetTitleFont(132);
   frame_a058820__7->Draw("FUNC");
   
   Double_t h_dataKmumuRun3_newmass_fx3007[60] = {
   5183.5,
   5190.5,
   5197.5,
   5204.5,
   5211.5,
   5218.5,
   5225.5,
   5232.5,
   5239.5,
   5246.5,
   5253.5,
   5260.5,
   5267.5,
   5274.5,
   5281.5,
   5288.5,
   5295.5,
   5302.5,
   5309.5,
   5316.5,
   5323.5,
   5330.5,
   5337.5,
   5344.5,
   5351.5,
   5358.5,
   5365.5,
   5372.5,
   5379.5,
   5386.5,
   5393.5,
   5400.5,
   5407.5,
   5414.5,
   5421.5,
   5428.5,
   5435.5,
   5442.5,
   5449.5,
   5456.5,
   5463.5,
   5470.5,
   5477.5,
   5484.5,
   5491.5,
   5498.5,
   5505.5,
   5512.5,
   5519.5,
   5526.5,
   5533.5,
   5540.5,
   5547.5,
   5554.5,
   5561.5,
   5568.5,
   5575.5,
   5582.5,
   5589.5,
   5596.5};
   Double_t h_dataKmumuRun3_newmass_fy3007[60] = {
   23,
   15,
   26,
   16,
   12,
   19,
   20,
   35,
   39,
   72,
   90,
   174,
   229,
   293,
   276,
   268,
   175,
   134,
   76,
   49,
   36,
   13,
   4,
   12,
   17,
   12,
   5,
   10,
   7,
   1,
   6,
   6,
   7,
   2,
   5,
   4,
   5,
   5,
   9,
   2,
   5,
   3,
   4,
   5,
   5,
   3,
   2,
   2,
   3,
   3,
   2,
   2,
   7,
   6,
   3,
   0,
   4,
   3,
   5,
   4};
   Double_t h_dataKmumuRun3_newmass_felx3007[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t h_dataKmumuRun3_newmass_fely3007[60] = {
   4.760717,
   3.82938,
   5.066015,
   3.957801,
   3.415266,
   4.320219,
   4.434448,
   5.887675,
   6.218102,
   8.465529,
   9.469177,
   12.70038,
   14.641,
   16.62454,
   16.12077,
   15.87834,
   12.7382,
   11.08663,
   8.698576,
   6.976026,
   5.971996,
   3.558662,
   1.914339,
   3.415266,
   4.082184,
   3.415266,
   2.159691,
   3.108694,
   2.58147,
   0.8272462,
   2.379931,
   2.379931,
   2.58147,
   1.291815,
   2.159691,
   1.914339,
   2.159691,
   2.159691,
   2.943461,
   1.291815,
   2.159691,
   1.632705,
   1.914339,
   2.159691,
   2.159691,
   1.632705,
   1.291815,
   1.291815,
   1.632705,
   1.632705,
   1.291815,
   1.291815,
   2.58147,
   2.379931,
   1.632705,
   0,
   1.914339,
   1.632705,
   2.159691,
   1.914339};
   Double_t h_dataKmumuRun3_newmass_fehx3007[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t h_dataKmumuRun3_newmass_fehy3007[60] = {
   5.865235,
   4.958738,
   6.164324,
   5.083066,
   4.559819,
   5.435196,
   5.546519,
   6.97241,
   7.298372,
   9.524592,
   10.522,
   13.70038,
   15.641,
   17.62454,
   17.12077,
   16.87834,
   13.7382,
   12.08663,
   9.756061,
   8.047634,
   7.055545,
   4.697573,
   3.162753,
   4.559819,
   5.203719,
   4.559819,
   3.382473,
   4.26695,
   3.770281,
   2.299527,
   3.583642,
   3.583642,
   3.770281,
   2.63786,
   3.382473,
   3.162753,
   3.382473,
   3.382473,
   4.110204,
   2.63786,
   3.382473,
   2.918186,
   3.162753,
   3.382473,
   3.382473,
   2.918186,
   2.63786,
   2.63786,
   2.918186,
   2.918186,
   2.63786,
   2.63786,
   3.770281,
   3.583642,
   2.918186,
   1.147874,
   3.162753,
   2.918186,
   3.382473,
   3.162753};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_dataKmumuRun3_newmass_fx3007,h_dataKmumuRun3_newmass_fy3007,h_dataKmumuRun3_newmass_felx3007,h_dataKmumuRun3_newmass_fehx3007,h_dataKmumuRun3_newmass_fely3007,h_dataKmumuRun3_newmass_fehy3007);
   grae->SetName("h_dataKmumuRun3_newmass");
   grae->SetTitle("Histogram of dataKmumuRun3_newmass_plot__B_plus_M_Kmumu");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_Norm_B_plus_M_Kmumu__fx19[112] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5264,
   5265.75,
   5267.5,
   5269.25,
   5271,
   5272.75,
   5273.625,
   5274.5,
   5275.375,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5300.75,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t modelTot_Norm_B_plus_M_Kmumu__fy19[112] = {
   0,
   16.34396,
   16.34396,
   16.64573,
   17.11197,
   17.82998,
   18.96685,
   20.84044,
   24.04019,
   26.44444,
   29.63634,
   33.88417,
   39.54004,
   47.05278,
   51.67254,
   56.96752,
   63.01673,
   69.90014,
   77.69588,
   86.47706,
   96.30832,
   107.2427,
   119.319,
   132.5614,
   146.9807,
   162.5803,
   195.9885,
   212.5541,
   228.4705,
   243.3247,
   256.7033,
   268.2128,
   273.1539,
   277.499,
   281.2132,
   284.266,
   286.6323,
   288.2923,
   289.232,
   289.4435,
   288.9246,
   287.6798,
   285.719,
   283.0584,
   279.7199,
   275.7305,
   271.1223,
   265.9318,
   253.97,
   240.2074,
   225.0423,
   208.8888,
   192.1576,
   158.4875,
   142.258,
   126.9376,
   112.6466,
   99.45669,
   87.4101,
   76.51915,
   66.77814,
   58.31881,
   51.02124,
   44.70996,
   39.25053,
   34.53373,
   26.96925,
   21.40258,
   17.34764,
   14.4183,
   12.31319,
   10.80247,
   8.924885,
   7.905186,
   7.298554,
   6.891013,
   6.583097,
   6.32923,
   6.108152,
   5.909309,
   5.726899,
   5.557351,
   5.398257,
   5.247892,
   5.104972,
   4.968518,
   4.837768,
   4.712121,
   4.591093,
   4.47429,
   4.361387,
   4.252111,
   4.146229,
   4.043544,
   3.943883,
   3.847093,
   3.753041,
   3.661604,
   3.572675,
   3.486155,
   3.401951,
   3.319981,
   3.240166,
   3.162433,
   3.086714,
   3.012944,
   2.941064,
   2.871014,
   2.802741,
   2.802741,
   2.802741,
   0};
   TGraph *graph = new TGraph(112,modelTot_Norm_B_plus_M_Kmumu__fx19,modelTot_Norm_B_plus_M_Kmumu__fy19);
   graph->SetName("modelTot_Norm_B_plus_M_Kmumu_");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t modelTot_Norm_B_plus_M_Kmumu__Compcomp1_fx20[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t modelTot_Norm_B_plus_M_Kmumu__Compcomp1_fy20[66] = {
   0,
   12.07405,
   12.07405,
   11.77552,
   11.48461,
   11.20112,
   10.92484,
   10.65559,
   10.39318,
   10.13745,
   9.888202,
   9.645281,
   9.408519,
   9.177755,
   8.952833,
   8.7336,
   8.519909,
   8.311616,
   8.10858,
   7.910665,
   7.717738,
   7.52967,
   7.346334,
   7.167609,
   6.993374,
   6.823515,
   6.657917,
   6.49647,
   6.339068,
   6.185606,
   6.035982,
   5.890099,
   5.747858,
   5.609167,
   5.473935,
   5.342072,
   5.213492,
   5.08811,
   4.965846,
   4.846618,
   4.73035,
   4.616965,
   4.50639,
   4.398552,
   4.293383,
   4.190814,
   4.090778,
   3.993211,
   3.898051,
   3.805236,
   3.714706,
   3.626403,
   3.540272,
   3.456256,
   3.374302,
   3.294358,
   3.216373,
   3.140297,
   3.066083,
   2.993683,
   2.923051,
   2.854143,
   2.786915,
   2.786915,
   2.786915,
   0};
   graph = new TGraph(66,modelTot_Norm_B_plus_M_Kmumu__Compcomp1_fx20,modelTot_Norm_B_plus_M_Kmumu__Compcomp1_fy20);
   graph->SetName("modelTot_Norm_B_plus_M_Kmumu__Compcomp1");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t modelTot_Norm_B_plus_M_Kmumu__Compcomp2_fx21[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t modelTot_Norm_B_plus_M_Kmumu__Compcomp2_fy21[66] = {
   0,
   12.07405,
   12.07405,
   11.77552,
   11.48461,
   11.20112,
   10.92484,
   10.65559,
   10.39318,
   10.13745,
   9.888202,
   9.645281,
   9.408519,
   9.177755,
   8.952833,
   8.7336,
   8.519909,
   8.311616,
   8.10858,
   7.910665,
   7.717738,
   7.52967,
   7.346334,
   7.167609,
   6.993374,
   6.823515,
   6.657917,
   6.49647,
   6.339068,
   6.185606,
   6.035982,
   5.890099,
   5.747858,
   5.609167,
   5.473935,
   5.342072,
   5.213492,
   5.08811,
   4.965846,
   4.846618,
   4.73035,
   4.616965,
   4.50639,
   4.398552,
   4.293383,
   4.190814,
   4.090778,
   3.993211,
   3.898051,
   3.805236,
   3.714706,
   3.626403,
   3.540272,
   3.456256,
   3.374302,
   3.294358,
   3.216373,
   3.140297,
   3.066083,
   2.993683,
   2.923051,
   2.854143,
   2.786915,
   2.786915,
   2.786915,
   0};
   graph = new TGraph(66,modelTot_Norm_B_plus_M_Kmumu__Compcomp2_fx21,modelTot_Norm_B_plus_M_Kmumu__Compcomp2_fy21);
   graph->SetName("modelTot_Norm_B_plus_M_Kmumu__Compcomp2");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx22[66] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5229,
   5236,
   5243,
   5250,
   5257,
   5264,
   5271,
   5278,
   5285,
   5292,
   5299,
   5306,
   5313,
   5320,
   5327,
   5334,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t Comb_fy22[66] = {
   0,
   12.07405,
   12.07405,
   11.77552,
   11.48461,
   11.20112,
   10.92484,
   10.65559,
   10.39318,
   10.13745,
   9.888202,
   9.645281,
   9.408519,
   9.177755,
   8.952833,
   8.7336,
   8.519909,
   8.311616,
   8.10858,
   7.910665,
   7.717738,
   7.52967,
   7.346334,
   7.167609,
   6.993374,
   6.823515,
   6.657917,
   6.49647,
   6.339068,
   6.185606,
   6.035982,
   5.890099,
   5.747858,
   5.609167,
   5.473935,
   5.342072,
   5.213492,
   5.08811,
   4.965846,
   4.846618,
   4.73035,
   4.616965,
   4.50639,
   4.398552,
   4.293383,
   4.190814,
   4.090778,
   3.993211,
   3.898051,
   3.805236,
   3.714706,
   3.626403,
   3.540272,
   3.456256,
   3.374302,
   3.294358,
   3.216373,
   3.140297,
   3.066083,
   2.993683,
   2.923051,
   2.854143,
   2.786915,
   2.786915,
   2.786915,
   0};
   graph = new TGraph(66,Comb_fx22,Comb_fy22);
   graph->SetName("Comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx23[113] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5264,
   5265.75,
   5267.5,
   5269.25,
   5271,
   5272.75,
   5273.625,
   5274.5,
   5275.375,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5300.75,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5321.75,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t Signal_fy23[113] = {
   0,
   4.269916,
   4.269916,
   4.870212,
   5.627357,
   6.628868,
   8.04201,
   10.18485,
   13.64701,
   16.17995,
   19.49889,
   23.87214,
   29.65183,
   37.28682,
   41.96711,
   47.32224,
   53.43121,
   60.374,
   68.22874,
   77.06854,
   86.95805,
   97.95027,
   110.0841,
   123.3836,
   137.8597,
   153.5157,
   187.0357,
   203.6566,
   219.628,
   234.5368,
   247.9697,
   259.5331,
   264.5011,
   268.873,
   272.6138,
   275.6932,
   278.086,
   279.7724,
   280.7385,
   280.9761,
   280.4835,
   279.2647,
   277.3299,
   274.6953,
   271.3825,
   267.4189,
   262.8363,
   257.6714,
   245.7605,
   232.0486,
   216.9337,
   200.8301,
   184.1486,
   150.5769,
   134.396,
   119.124,
   104.8811,
   91.73896,
   79.73982,
   68.89605,
   59.2019,
   50.78914,
   43.53784,
   37.27254,
   31.8588,
   27.18739,
   23.16568,
   19.71285,
   14.23497,
   10.2677,
   7.424924,
   5.405288,
   3.978957,
   2.266969,
   1.408716,
   0.9594858,
   0.7054072,
   0.547115,
   0.4391317,
   0.3602938,
   0.3001416,
   0.2529639,
   0.2152791,
   0.1847653,
   0.1597815,
   0.1391259,
   0.1218993,
   0.1074181,
   0.0951561,
   0.0847035,
   0.07573812,
   0.06800422,
   0.06129706,
   0.05545143,
   0.05033303,
   0.04583191,
   0.04185752,
   0.03833477,
   0.03520107,
   0.03240398,
   0.02989931,
   0.02764968,
   0.02562328,
   0.02379298,
   0.02213549,
   0.02063079,
   0.01926157,
   0.01801284,
   0.01687155,
   0.01582631,
   0.01582631,
   0.01582631,
   0};
   graph = new TGraph(113,Signal_fx23,Signal_fy23);
   graph->SetName("Signal");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx24[112] = {
   5173,
   5173,
   5180,
   5187,
   5194,
   5201,
   5208,
   5215,
   5222,
   5225.5,
   5229,
   5232.5,
   5236,
   5239.5,
   5241.25,
   5243,
   5244.75,
   5246.5,
   5248.25,
   5250,
   5251.75,
   5253.5,
   5255.25,
   5257,
   5258.75,
   5260.5,
   5264,
   5265.75,
   5267.5,
   5269.25,
   5271,
   5272.75,
   5273.625,
   5274.5,
   5275.375,
   5276.25,
   5277.125,
   5278,
   5278.875,
   5279.75,
   5280.625,
   5281.5,
   5282.375,
   5283.25,
   5284.125,
   5285,
   5285.875,
   5286.75,
   5288.5,
   5290.25,
   5292,
   5293.75,
   5295.5,
   5299,
   5300.75,
   5302.5,
   5304.25,
   5306,
   5307.75,
   5309.5,
   5311.25,
   5313,
   5314.75,
   5316.5,
   5318.25,
   5320,
   5323.5,
   5327,
   5330.5,
   5334,
   5337.5,
   5341,
   5348,
   5355,
   5362,
   5369,
   5376,
   5383,
   5390,
   5397,
   5404,
   5411,
   5418,
   5425,
   5432,
   5439,
   5446,
   5453,
   5460,
   5467,
   5474,
   5481,
   5488,
   5495,
   5502,
   5509,
   5516,
   5523,
   5530,
   5537,
   5544,
   5551,
   5558,
   5565,
   5572,
   5579,
   5586,
   5593,
   5600,
   5600,
   5607,
   5607};
   Double_t ModelTot_fy24[112] = {
   0,
   16.34396,
   16.34396,
   16.64573,
   17.11197,
   17.82998,
   18.96685,
   20.84044,
   24.04019,
   26.44444,
   29.63634,
   33.88417,
   39.54004,
   47.05278,
   51.67254,
   56.96752,
   63.01673,
   69.90014,
   77.69588,
   86.47706,
   96.30832,
   107.2427,
   119.319,
   132.5614,
   146.9807,
   162.5803,
   195.9885,
   212.5541,
   228.4705,
   243.3247,
   256.7033,
   268.2128,
   273.1539,
   277.499,
   281.2132,
   284.266,
   286.6323,
   288.2923,
   289.232,
   289.4435,
   288.9246,
   287.6798,
   285.719,
   283.0584,
   279.7199,
   275.7305,
   271.1223,
   265.9318,
   253.97,
   240.2074,
   225.0423,
   208.8888,
   192.1576,
   158.4875,
   142.258,
   126.9376,
   112.6466,
   99.45669,
   87.4101,
   76.51915,
   66.77814,
   58.31881,
   51.02124,
   44.70996,
   39.25053,
   34.53373,
   26.96925,
   21.40258,
   17.34764,
   14.4183,
   12.31319,
   10.80247,
   8.924885,
   7.905186,
   7.298554,
   6.891013,
   6.583097,
   6.32923,
   6.108152,
   5.909309,
   5.726899,
   5.557351,
   5.398257,
   5.247892,
   5.104972,
   4.968518,
   4.837768,
   4.712121,
   4.591093,
   4.47429,
   4.361387,
   4.252111,
   4.146229,
   4.043544,
   3.943883,
   3.847093,
   3.753041,
   3.661604,
   3.572675,
   3.486155,
   3.401951,
   3.319981,
   3.240166,
   3.162433,
   3.086714,
   3.012944,
   2.941064,
   2.871014,
   2.802741,
   2.802741,
   2.802741,
   0};
   graph = new TGraph(112,ModelTot_fx24,ModelTot_fy24);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Data_fx3008[60] = {
   5183.5,
   5190.5,
   5197.5,
   5204.5,
   5211.5,
   5218.5,
   5225.5,
   5232.5,
   5239.5,
   5246.5,
   5253.5,
   5260.5,
   5267.5,
   5274.5,
   5281.5,
   5288.5,
   5295.5,
   5302.5,
   5309.5,
   5316.5,
   5323.5,
   5330.5,
   5337.5,
   5344.5,
   5351.5,
   5358.5,
   5365.5,
   5372.5,
   5379.5,
   5386.5,
   5393.5,
   5400.5,
   5407.5,
   5414.5,
   5421.5,
   5428.5,
   5435.5,
   5442.5,
   5449.5,
   5456.5,
   5463.5,
   5470.5,
   5477.5,
   5484.5,
   5491.5,
   5498.5,
   5505.5,
   5512.5,
   5519.5,
   5526.5,
   5533.5,
   5540.5,
   5547.5,
   5554.5,
   5561.5,
   5568.5,
   5575.5,
   5582.5,
   5589.5,
   5596.5};
   Double_t Data_fy3008[60] = {
   23,
   15,
   26,
   16,
   12,
   19,
   20,
   35,
   39,
   72,
   90,
   174,
   229,
   293,
   276,
   268,
   175,
   134,
   76,
   49,
   36,
   13,
   4,
   12,
   17,
   12,
   5,
   10,
   7,
   1,
   6,
   6,
   7,
   2,
   5,
   4,
   5,
   5,
   9,
   2,
   5,
   3,
   4,
   5,
   5,
   3,
   2,
   2,
   3,
   3,
   2,
   2,
   7,
   6,
   3,
   0,
   4,
   3,
   5,
   4};
   Double_t Data_felx3008[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t Data_fely3008[60] = {
   4.760717,
   3.82938,
   5.066015,
   3.957801,
   3.415266,
   4.320219,
   4.434448,
   5.887675,
   6.218102,
   8.465529,
   9.469177,
   12.70038,
   14.641,
   16.62454,
   16.12077,
   15.87834,
   12.7382,
   11.08663,
   8.698576,
   6.976026,
   5.971996,
   3.558662,
   1.914339,
   3.415266,
   4.082184,
   3.415266,
   2.159691,
   3.108694,
   2.58147,
   0.8272462,
   2.379931,
   2.379931,
   2.58147,
   1.291815,
   2.159691,
   1.914339,
   2.159691,
   2.159691,
   2.943461,
   1.291815,
   2.159691,
   1.632705,
   1.914339,
   2.159691,
   2.159691,
   1.632705,
   1.291815,
   1.291815,
   1.632705,
   1.632705,
   1.291815,
   1.291815,
   2.58147,
   2.379931,
   1.632705,
   0,
   1.914339,
   1.632705,
   2.159691,
   1.914339};
   Double_t Data_fehx3008[60] = {
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5,
   3.5};
   Double_t Data_fehy3008[60] = {
   5.865235,
   4.958738,
   6.164324,
   5.083066,
   4.559819,
   5.435196,
   5.546519,
   6.97241,
   7.298372,
   9.524592,
   10.522,
   13.70038,
   15.641,
   17.62454,
   17.12077,
   16.87834,
   13.7382,
   12.08663,
   9.756061,
   8.047634,
   7.055545,
   4.697573,
   3.162753,
   4.559819,
   5.203719,
   4.559819,
   3.382473,
   4.26695,
   3.770281,
   2.299527,
   3.583642,
   3.583642,
   3.770281,
   2.63786,
   3.382473,
   3.162753,
   3.382473,
   3.382473,
   4.110204,
   2.63786,
   3.382473,
   2.918186,
   3.162753,
   3.382473,
   3.382473,
   2.918186,
   2.63786,
   2.63786,
   2.918186,
   2.918186,
   2.63786,
   2.63786,
   3.770281,
   3.583642,
   2.918186,
   1.147874,
   3.162753,
   2.918186,
   3.382473,
   3.162753};
   grae = new TGraphAsymmErrors(60,Data_fx3008,Data_fy3008,Data_felx3008,Data_fehx3008,Data_fely3008,Data_fehy3008);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKmumuRun3_newmass_plot__B_plus_M_Kmumu");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_a058820__8 = new TH1D("frame_a058820__8","A RooPlot of \"#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",60,5180,5600);
   frame_a058820__8->SetBinContent(1,326.1558);
   frame_a058820__8->SetMaximum(326.1558);
   frame_a058820__8->SetEntries(1);
   frame_a058820__8->SetDirectory(0);
   frame_a058820__8->SetStats(0);
   frame_a058820__8->SetLineWidth(2);
   frame_a058820__8->SetMarkerStyle(20);
   frame_a058820__8->GetXaxis()->SetTitle("#it{m(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_a058820__8->GetXaxis()->SetNdivisions(505);
   frame_a058820__8->GetXaxis()->SetLabelFont(132);
   frame_a058820__8->GetXaxis()->SetLabelOffset(0.01);
   frame_a058820__8->GetXaxis()->SetLabelSize(0.06);
   frame_a058820__8->GetXaxis()->SetTitleSize(0.072);
   frame_a058820__8->GetXaxis()->SetTitleOffset(0.95);
   frame_a058820__8->GetXaxis()->SetTitleFont(132);
   frame_a058820__8->GetYaxis()->SetTitle("Candidates / (7 MeV/#it{c}^{2})");
   frame_a058820__8->GetYaxis()->SetLabelFont(132);
   frame_a058820__8->GetYaxis()->SetLabelOffset(0.01);
   frame_a058820__8->GetYaxis()->SetLabelSize(0.06);
   frame_a058820__8->GetYaxis()->SetTitleSize(0.072);
   frame_a058820__8->GetYaxis()->SetTitleOffset(0.95);
   frame_a058820__8->GetYaxis()->SetTitleFont(132);
   frame_a058820__8->GetZaxis()->SetLabelFont(132);
   frame_a058820__8->GetZaxis()->SetLabelSize(0.06);
   frame_a058820__8->GetZaxis()->SetTitleSize(0.072);
   frame_a058820__8->GetZaxis()->SetTitleOffset(1.2);
   frame_a058820__8->GetZaxis()->SetTitleFont(132);
   frame_a058820__8->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.55,
                              0.485 - gStyle->GetPadTopMargin(),
                              0.9,
                              0.9 - gStyle->GetPadTopMargin());
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data 4 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}#mu^{#plus}#mu^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.54,
                                 0.9- gStyle->GetPadTopMargin(),
                                 0.79,
                                 0.98 - gStyle->GetPadTopMargin(),"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/Fig6c.C <==
void Fig6c()
{
    TColor* col1 = gROOT->GetColor(92);
    col1->SetRGB(0.992, 0.6823, 0.3804);
    TColor* col2 = gROOT->GetColor(93);
    col2->SetRGB(0.6706, 0.8510, 0.9137);
    TColor* col3 = gROOT->GetColor(94);
    col3->SetRGB(0.8431, 0.098, 0.1098);
    TColor* col4 = gROOT->GetColor(95);
    col4->SetRGB(0.1725, 0.4824, 0.7137);

//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 18 17:46:15 2021) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.0625);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_b1d68f0__9 = new TH1D("frame_b1d68f0__9","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_b1d68f0__9->SetBinContent(1,76.69378);
   frame_b1d68f0__9->SetMaximum(76.69378);
   frame_b1d68f0__9->SetEntries(1);
   frame_b1d68f0__9->SetDirectory(0);
   frame_b1d68f0__9->SetStats(0);
   frame_b1d68f0__9->SetLineWidth(2);
   frame_b1d68f0__9->SetMarkerStyle(20);
   frame_b1d68f0__9->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_b1d68f0__9->GetXaxis()->SetNdivisions(505);
   frame_b1d68f0__9->GetXaxis()->SetLabelFont(132);
   frame_b1d68f0__9->GetXaxis()->SetLabelOffset(0.01);
   frame_b1d68f0__9->GetXaxis()->SetLabelSize(0.06);
   frame_b1d68f0__9->GetXaxis()->SetTitleSize(0.072);
   frame_b1d68f0__9->GetXaxis()->SetTitleOffset(0.95);
   frame_b1d68f0__9->GetXaxis()->SetTitleFont(132);
   frame_b1d68f0__9->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_b1d68f0__9->GetYaxis()->SetLabelFont(132);
   frame_b1d68f0__9->GetYaxis()->SetLabelOffset(0.01);
   frame_b1d68f0__9->GetYaxis()->SetLabelSize(0.06);
   frame_b1d68f0__9->GetYaxis()->SetTitleSize(0.072);
   frame_b1d68f0__9->GetYaxis()->SetTitleOffset(0.95);
   frame_b1d68f0__9->GetYaxis()->SetTitleFont(132);
   frame_b1d68f0__9->GetZaxis()->SetLabelFont(132);
   frame_b1d68f0__9->GetZaxis()->SetLabelSize(0.06);
   frame_b1d68f0__9->GetZaxis()->SetTitleSize(0.072);
   frame_b1d68f0__9->GetZaxis()->SetTitleOffset(1.2);
   frame_b1d68f0__9->GetZaxis()->SetTitleFont(132);
   frame_b1d68f0__9->Draw("FUNC");
   
   Double_t Data_fx3009[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t Data_fy3009[55] = {
   41,
   43,
   38,
   54,
   43,
   38,
   44,
   29,
   40,
   43,
   35,
   55,
   35,
   64,
   62,
   57,
   53,
   28,
   13,
   10,
   13,
   8,
   11,
   7,
   2,
   3,
   5,
   6,
   3,
   2,
   2,
   1,
   3,
   4,
   2,
   1,
   1,
   1,
   1,
   0,
   1,
   1,
   1,
   2,
   2,
   0,
   4,
   1,
   0,
   2,
   0,
   1,
   0,
   1,
   3};
   Double_t Data_felx3009[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fely3009[55] = {
   6.376898,
   6.531834,
   6.137163,
   7.32564,
   6.531834,
   6.137163,
   6.60794,
   5.353932,
   6.298,
   6.531834,
   5.887675,
   7.39358,
   5.887675,
   7.979042,
   7.852713,
   7.527619,
   7.257065,
   5.259711,
   3.558662,
   3.108694,
   3.558662,
   2.768386,
   3.265579,
   2.58147,
   1.291815,
   1.632705,
   2.159691,
   2.379931,
   1.632705,
   1.291815,
   1.291815,
   0.8272462,
   1.632705,
   1.914339,
   1.291815,
   0.8272462,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   0,
   1.914339,
   0.8272462,
   0,
   1.291815,
   0,
   0.8272462,
   0,
   0.8272462,
   1.632705};
   Double_t Data_fehx3009[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fehy3009[55] = {
   7.455185,
   7.608278,
   7.218484,
   8.39385,
   7.608278,
   7.218484,
   7.68351,
   6.44702,
   7.377261,
   7.608278,
   6.97241,
   8.461166,
   6.97241,
   9.041691,
   8.916365,
   8.594007,
   8.325916,
   6.354446,
   4.697573,
   4.26695,
   4.697573,
   3.945142,
   4.416521,
   3.770281,
   2.63786,
   2.918186,
   3.382473,
   3.583642,
   2.918186,
   2.63786,
   2.63786,
   2.299527,
   2.918186,
   3.162753,
   2.63786,
   2.299527,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   1.147874,
   3.162753,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.918186};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,Data_fx3009,Data_fy3009,Data_felx3009,Data_fehx3009,Data_fely3009,Data_fehy3009);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKeeRun1Trig0PhotAll_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_Norm_B_plus_M__fx25[117] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4904,
   4910,
   4916,
   4922,
   4928,
   4934,
   4940,
   4952,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4982,
   4988,
   5000,
   5012,
   5024,
   5036,
   5042,
   5048,
   5072,
   5096,
   5102,
   5108,
   5114,
   5120,
   5126,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5174,
   5180,
   5186,
   5192,
   5204,
   5216,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5288,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t modelTot_Norm_B_plus_M__fy25[117] = {
   0,
   52.79946,
   52.79946,
   52.64642,
   52.34955,
   51.35291,
   48.72875,
   47.81811,
   47.04055,
   46.06648,
   44.88702,
   43.78987,
   43.00683,
   41.75526,
   40.90692,
   40.54247,
   40.31278,
   40.26141,
   40.39134,
   40.96599,
   41.44041,
   41.50578,
   41.29804,
   41.35345,
   41.27229,
   41.05342,
   40.73737,
   40.23747,
   37.81343,
   35.04703,
   34.49792,
   34.08886,
   33.82216,
   33.68979,
   33.68698,
   33.82884,
   34.14543,
   34.66783,
   35.41402,
   36.3828,
   37.56028,
   38.92475,
   40.45701,
   42.14203,
   43.97082,
   45.93767,
   50.25847,
   54.99524,
   64.83764,
   65.96455,
   66.86754,
   67.47235,
   67.64221,
   67.33937,
   66.54984,
   65.30769,
   63.66148,
   61.66935,
   59.39042,
   56.88937,
   54.23221,
   43.19141,
   38.02015,
   35.61466,
   33.34933,
   31.23147,
   29.26696,
   27.45294,
   25.78304,
   22.84317,
   20.3767,
   18.3126,
   16.58466,
   15.13503,
   13.91489,
   12.8832,
   12.00552,
   10.60122,
   9.522473,
   8.649223,
   7.910602,
   6.697371,
   5.72028,
   4.926941,
   4.28923,
   3.77955,
   3.370444,
   3.038051,
   2.763839,
   2.534317,
   2.339835,
   2.173367,
   2.029628,
   1.904515,
   1.79478,
   1.697823,
   1.611552,
   1.53428,
   1.464641,
   1.401531,
   1.344052,
   1.291467,
   1.24317,
   1.198655,
   1.157497,
   1.119336,
   1.083862,
   1.050807,
   1.019938,
   0.9910501,
   0.9639618,
   0.9385128,
   0.9145599,
   0.8919756,
   0.8919756,
   0.8919756,
   0};
   TGraph *graph = new TGraph(117,modelTot_Norm_B_plus_M__fx25,modelTot_Norm_B_plus_M__fy25);
   graph->SetName("modelTot_Norm_B_plus_M_");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Charm_fx26[92] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4889,
   4892,
   4904,
   4910,
   4916,
   4922,
   4928,
   4934,
   4940,
   4946,
   4952,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4979,
   4982,
   4985,
   4988,
   5000,
   5012,
   5024,
   5030,
   5036,
   5042,
   5048,
   5072,
   5078,
   5084,
   5096,
   5108,
   5120,
   5132,
   5138,
   5144,
   5150,
   5156,
   5168,
   5192,
   5216,
   5228,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Charm_fy26[92] = {
   0,
   47.07642,
   47.07642,
   46.85448,
   46.48756,
   45.98112,
   45.34731,
   42.42117,
   41.35171,
   40.40979,
   39.26555,
   37.90987,
   36.63015,
   35.65789,
   34.88795,
   34.00662,
   32.9471,
   32.47408,
   32.13375,
   31.96963,
   31.98465,
   32.32278,
   32.48427,
   32.55135,
   32.50431,
   32.36107,
   31.61055,
   31.07728,
   30.35611,
   29.95195,
   29.43925,
   28.74993,
   27.85892,
   23.65788,
   22.49072,
   21.22691,
   18.64549,
   16.3085,
   14.29532,
   12.51544,
   11.73384,
   11.05216,
   10.47868,
   10.00327,
   9.254154,
   7.994642,
   6.917614,
   6.535139,
   6.253436,
   5.875992,
   5.584141,
   5.285508,
   4.96614,
   4.631415,
   4.281601,
   3.920952,
   3.566266,
   3.240295,
   2.959591,
   2.72829,
   2.540135,
   2.384401,
   2.250957,
   2.13259,
   2.025072,
   1.926233,
   1.835004,
   1.750769,
   1.673041,
   1.60134,
   1.535166,
   1.474016,
   1.417404,
   1.364881,
   1.316041,
   1.270525,
   1.228021,
   1.188255,
   1.150988,
   1.116012,
   1.08314,
   1.052207,
   1.023061,
   0.9955679,
   0.9696027,
   0.945052,
   0.9218116,
   0.899786,
   0.8788871,
   0.8788871,
   0.8788871,
   0};
   graph = new TGraph(92,Charm_fx26,Charm_fy26);
   graph->SetName("Charm");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Prc_fx27[98] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4895,
   4898,
   4901,
   4904,
   4910,
   4913,
   4916,
   4919,
   4922,
   4928,
   4934,
   4940,
   4946,
   4952,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4979,
   4982,
   4985,
   4988,
   5000,
   5012,
   5024,
   5030,
   5036,
   5042,
   5048,
   5072,
   5078,
   5084,
   5096,
   5102,
   5108,
   5120,
   5132,
   5138,
   5144,
   5150,
   5156,
   5168,
   5192,
   5204,
   5216,
   5228,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Prc_fy27[98] = {
   0,
   39.9321,
   39.9321,
   39.7192,
   39.38829,
   38.51902,
   38.09735,
   37.76577,
   37.56278,
   37.49877,
   37.62752,
   37.69154,
   37.66381,
   37.50597,
   37.20857,
   36.29438,
   35.28898,
   34.48716,
   33.82888,
   33.0307,
   32.04422,
   31.60605,
   31.29956,
   31.16797,
   31.21384,
   31.6075,
   31.79348,
   31.88278,
   31.85584,
   31.73075,
   31.03526,
   30.53506,
   29.83672,
   29.44509,
   28.94814,
   28.27921,
   27.41381,
   23.35859,
   22.23248,
   21.00859,
   18.49879,
   17.31601,
   16.21779,
   14.24372,
   12.48844,
   11.71492,
   11.03917,
   10.46995,
   9.997526,
   9.251819,
   7.994342,
   7.411998,
   6.917587,
   6.535131,
   6.253434,
   5.875992,
   5.584141,
   5.285508,
   4.96614,
   4.631415,
   4.281601,
   3.920952,
   3.566266,
   3.240295,
   2.959591,
   2.72829,
   2.540135,
   2.384401,
   2.250957,
   2.13259,
   2.025072,
   1.926233,
   1.835004,
   1.750769,
   1.673041,
   1.60134,
   1.535166,
   1.474016,
   1.417404,
   1.364881,
   1.316041,
   1.270525,
   1.228021,
   1.188255,
   1.150988,
   1.116012,
   1.08314,
   1.052207,
   1.023061,
   0.9955679,
   0.9696027,
   0.945052,
   0.9218116,
   0.899786,
   0.8788871,
   0.8788871,
   0.8788871,
   0};
   graph = new TGraph(98,Prc_fx27,Prc_fy27);
   graph->SetName("Prc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx28[61] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Comb_fy28[61] = {
   0,
   14.88877,
   14.88877,
   13.77782,
   12.75637,
   11.8171,
   10.95332,
   10.15886,
   9.428078,
   8.75577,
   8.137173,
   7.567909,
   7.043959,
   6.561631,
   6.117537,
   5.708564,
   5.331854,
   4.984784,
   4.664944,
   4.37012,
   4.098282,
   3.847563,
   3.616251,
   3.402772,
   3.20568,
   3.02365,
   2.855463,
   2.7,
   2.556233,
   2.42322,
   2.300093,
   2.186056,
   2.080379,
   1.982391,
   1.891474,
   1.807063,
   1.728637,
   1.655719,
   1.58787,
   1.524687,
   1.465801,
   1.41087,
   1.359582,
   1.311651,
   1.266813,
   1.224825,
   1.185466,
   1.14853,
   1.11383,
   1.081193,
   1.050461,
   1.021487,
   0.9941383,
   0.9682909,
   0.9438318,
   0.9206569,
   0.8986706,
   0.8777848,
   0.8777848,
   0.8777848,
   0};
   graph = new TGraph(61,Comb_fx28,Comb_fy28);
   graph->SetName("Comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx29[100] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5084,
   5096,
   5108,
   5120,
   5132,
   5144,
   5150,
   5156,
   5162,
   5168,
   5174,
   5180,
   5186,
   5192,
   5204,
   5216,
   5228,
   5240,
   5243,
   5246,
   5249,
   5252,
   5253.5,
   5255,
   5256.5,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5288,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5312,
   5315,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Signal_fy29[100] = {
   0,
   5.723037,
   5.723037,
   6.307578,
   6.977147,
   7.748647,
   8.643213,
   9.687488,
   10.91618,
   12.37855,
   14.15555,
   15.20553,
   16.40155,
   17.78036,
   19.39446,
   21.31341,
   23.61567,
   24.93534,
   26.37954,
   27.95595,
   29.6706,
   31.52731,
   33.52716,
   35.66785,
   37.94303,
   42.84637,
   48.07763,
   53.40472,
   58.58421,
   59.76909,
   60.72611,
   61.38132,
   61.59859,
   61.53182,
   61.3406,
   61.02655,
   60.59371,
   59.39235,
   57.78549,
   55.83154,
   53.58988,
   51.12546,
   48.50449,
   37.60727,
   32.50866,
   30.13994,
   27.91172,
   25.83134,
   23.90469,
   22.12887,
   20.49753,
   19.00277,
   17.63581,
   15.24869,
   13.26505,
   11.61852,
   10.25123,
   9.114306,
   8.166737,
   7.374102,
   6.142819,
   5.240872,
   4.547361,
   3.98965,
   3.131106,
   2.479985,
   1.96735,
   1.56094,
   1.239415,
   0.9860431,
   0.7870945,
   0.6312489,
   0.5092451,
   0.4136018,
   0.3383635,
   0.278859,
   0.2314732,
   0.1934397,
   0.1626574,
   0.1375368,
   0.1168755,
   0.09975989,
   0.08549053,
   0.0735269,
   0.06344648,
   0.05491527,
   0.04766644,
   0.04148479,
   0.03619538,
   0.03165501,
   0.02774579,
   0.02437024,
   0.02144742,
   0.01890986,
   0.01670114,
   0.01477394,
   0.01308844,
   0.01308844,
   0.01308844,
   0};
   graph = new TGraph(100,Signal_fx29,Signal_fy29);
   graph->SetName("Signal");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx30[117] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4904,
   4910,
   4916,
   4922,
   4928,
   4934,
   4940,
   4952,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4982,
   4988,
   5000,
   5012,
   5024,
   5036,
   5042,
   5048,
   5072,
   5096,
   5102,
   5108,
   5114,
   5120,
   5126,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5174,
   5180,
   5186,
   5192,
   5204,
   5216,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5288,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t ModelTot_fy30[117] = {
   0,
   52.79946,
   52.79946,
   52.64642,
   52.34955,
   51.35291,
   48.72875,
   47.81811,
   47.04055,
   46.06648,
   44.88702,
   43.78987,
   43.00683,
   41.75526,
   40.90692,
   40.54247,
   40.31278,
   40.26141,
   40.39134,
   40.96599,
   41.44041,
   41.50578,
   41.29804,
   41.35345,
   41.27229,
   41.05342,
   40.73737,
   40.23747,
   37.81343,
   35.04703,
   34.49792,
   34.08886,
   33.82216,
   33.68979,
   33.68698,
   33.82884,
   34.14543,
   34.66783,
   35.41402,
   36.3828,
   37.56028,
   38.92475,
   40.45701,
   42.14203,
   43.97082,
   45.93767,
   50.25847,
   54.99524,
   64.83764,
   65.96455,
   66.86754,
   67.47235,
   67.64221,
   67.33937,
   66.54984,
   65.30769,
   63.66148,
   61.66935,
   59.39042,
   56.88937,
   54.23221,
   43.19141,
   38.02015,
   35.61466,
   33.34933,
   31.23147,
   29.26696,
   27.45294,
   25.78304,
   22.84317,
   20.3767,
   18.3126,
   16.58466,
   15.13503,
   13.91489,
   12.8832,
   12.00552,
   10.60122,
   9.522473,
   8.649223,
   7.910602,
   6.697371,
   5.72028,
   4.926941,
   4.28923,
   3.77955,
   3.370444,
   3.038051,
   2.763839,
   2.534317,
   2.339835,
   2.173367,
   2.029628,
   1.904515,
   1.79478,
   1.697823,
   1.611552,
   1.53428,
   1.464641,
   1.401531,
   1.344052,
   1.291467,
   1.24317,
   1.198655,
   1.157497,
   1.119336,
   1.083862,
   1.050807,
   1.019938,
   0.9910501,
   0.9639618,
   0.9385128,
   0.9145599,
   0.8919756,
   0.8919756,
   0.8919756,
   0};
   graph = new TGraph(117,ModelTot_fx30,ModelTot_fy30);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataKeeRun1Trig0PhotAll_fx3010[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t h_dataKeeRun1Trig0PhotAll_fy3010[55] = {
   41,
   43,
   38,
   54,
   43,
   38,
   44,
   29,
   40,
   43,
   35,
   55,
   35,
   64,
   62,
   57,
   53,
   28,
   13,
   10,
   13,
   8,
   11,
   7,
   2,
   3,
   5,
   6,
   3,
   2,
   2,
   1,
   3,
   4,
   2,
   1,
   1,
   1,
   1,
   0,
   1,
   1,
   1,
   2,
   2,
   0,
   4,
   1,
   0,
   2,
   0,
   1,
   0,
   1,
   3};
   Double_t h_dataKeeRun1Trig0PhotAll_felx3010[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig0PhotAll_fely3010[55] = {
   6.376898,
   6.531834,
   6.137163,
   7.32564,
   6.531834,
   6.137163,
   6.60794,
   5.353932,
   6.298,
   6.531834,
   5.887675,
   7.39358,
   5.887675,
   7.979042,
   7.852713,
   7.527619,
   7.257065,
   5.259711,
   3.558662,
   3.108694,
   3.558662,
   2.768386,
   3.265579,
   2.58147,
   1.291815,
   1.632705,
   2.159691,
   2.379931,
   1.632705,
   1.291815,
   1.291815,
   0.8272462,
   1.632705,
   1.914339,
   1.291815,
   0.8272462,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   0,
   1.914339,
   0.8272462,
   0,
   1.291815,
   0,
   0.8272462,
   0,
   0.8272462,
   1.632705};
   Double_t h_dataKeeRun1Trig0PhotAll_fehx3010[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig0PhotAll_fehy3010[55] = {
   7.455185,
   7.608278,
   7.218484,
   8.39385,
   7.608278,
   7.218484,
   7.68351,
   6.44702,
   7.377261,
   7.608278,
   6.97241,
   8.461166,
   6.97241,
   9.041691,
   8.916365,
   8.594007,
   8.325916,
   6.354446,
   4.697573,
   4.26695,
   4.697573,
   3.945142,
   4.416521,
   3.770281,
   2.63786,
   2.918186,
   3.382473,
   3.583642,
   2.918186,
   2.63786,
   2.63786,
   2.299527,
   2.918186,
   3.162753,
   2.63786,
   2.299527,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   1.147874,
   3.162753,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.918186};
   grae = new TGraphAsymmErrors(55,h_dataKeeRun1Trig0PhotAll_fx3010,h_dataKeeRun1Trig0PhotAll_fy3010,h_dataKeeRun1Trig0PhotAll_felx3010,h_dataKeeRun1Trig0PhotAll_fehx3010,h_dataKeeRun1Trig0PhotAll_fely3010,h_dataKeeRun1Trig0PhotAll_fehy3010);
   grae->SetName("h_dataKeeRun1Trig0PhotAll");
   grae->SetTitle("Histogram of dataKeeRun1Trig0PhotAll_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_b1d68f0__10 = new TH1D("frame_b1d68f0__10","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_b1d68f0__10->SetBinContent(1,76.69378);
   frame_b1d68f0__10->SetMaximum(76.69378);
   frame_b1d68f0__10->SetEntries(1);
   frame_b1d68f0__10->SetDirectory(0);
   frame_b1d68f0__10->SetStats(0);
   frame_b1d68f0__10->SetLineWidth(2);
   frame_b1d68f0__10->SetMarkerStyle(20);
   frame_b1d68f0__10->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_b1d68f0__10->GetXaxis()->SetNdivisions(505);
   frame_b1d68f0__10->GetXaxis()->SetLabelFont(132);
   frame_b1d68f0__10->GetXaxis()->SetLabelOffset(0.01);
   frame_b1d68f0__10->GetXaxis()->SetLabelSize(0.06);
   frame_b1d68f0__10->GetXaxis()->SetTitleSize(0.072);
   frame_b1d68f0__10->GetXaxis()->SetTitleOffset(0.95);
   frame_b1d68f0__10->GetXaxis()->SetTitleFont(132);
   frame_b1d68f0__10->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_b1d68f0__10->GetYaxis()->SetLabelFont(132);
   frame_b1d68f0__10->GetYaxis()->SetLabelOffset(0.01);
   frame_b1d68f0__10->GetYaxis()->SetLabelSize(0.06);
   frame_b1d68f0__10->GetYaxis()->SetTitleSize(0.072);
   frame_b1d68f0__10->GetYaxis()->SetTitleOffset(0.95);
   frame_b1d68f0__10->GetYaxis()->SetTitleFont(132);
   frame_b1d68f0__10->GetZaxis()->SetLabelFont(132);
   frame_b1d68f0__10->GetZaxis()->SetLabelSize(0.06);
   frame_b1d68f0__10->GetZaxis()->SetTitleSize(0.072);
   frame_b1d68f0__10->GetZaxis()->SetTitleOffset(1.2);
   frame_b1d68f0__10->GetZaxis()->SetTitleFont(132);
   frame_b1d68f0__10->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.55,
                              0.62 - gStyle->GetPadTopMargin(),
                              0.9,
                              0.9 - gStyle->GetPadTopMargin());
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data 5 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}e^{#plus}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Charm","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Prc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.54,
                                 0.9- gStyle->GetPadTopMargin(),
                                 0.79,
                                 0.98 - gStyle->GetPadTopMargin(),"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/Fig6d.C <==
void Fig6d()
{
    TColor* col1 = gROOT->GetColor(92);
    col1->SetRGB(0.992, 0.6823, 0.3804);
    TColor* col2 = gROOT->GetColor(93);
    col2->SetRGB(0.6706, 0.8510, 0.9137);
    TColor* col3 = gROOT->GetColor(94);
    col3->SetRGB(0.8431, 0.098, 0.1098);
    TColor* col4 = gROOT->GetColor(95);
    col4->SetRGB(0.1725, 0.4824, 0.7137);

//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 18 17:46:16 2021) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.0625);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_a7f5a10__11 = new TH1D("frame_a7f5a10__11","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_a7f5a10__11->SetBinContent(1,88.93371);
   frame_a7f5a10__11->SetMaximum(88.93371);
   frame_a7f5a10__11->SetEntries(1);
   frame_a7f5a10__11->SetDirectory(0);
   frame_a7f5a10__11->SetStats(0);
   frame_a7f5a10__11->SetLineWidth(2);
   frame_a7f5a10__11->SetMarkerStyle(20);
   frame_a7f5a10__11->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_a7f5a10__11->GetXaxis()->SetNdivisions(505);
   frame_a7f5a10__11->GetXaxis()->SetLabelFont(132);
   frame_a7f5a10__11->GetXaxis()->SetLabelOffset(0.01);
   frame_a7f5a10__11->GetXaxis()->SetLabelSize(0.06);
   frame_a7f5a10__11->GetXaxis()->SetTitleSize(0.072);
   frame_a7f5a10__11->GetXaxis()->SetTitleOffset(0.95);
   frame_a7f5a10__11->GetXaxis()->SetTitleFont(132);
   frame_a7f5a10__11->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_a7f5a10__11->GetYaxis()->SetLabelFont(132);
   frame_a7f5a10__11->GetYaxis()->SetLabelOffset(0.01);
   frame_a7f5a10__11->GetYaxis()->SetLabelSize(0.06);
   frame_a7f5a10__11->GetYaxis()->SetTitleSize(0.072);
   frame_a7f5a10__11->GetYaxis()->SetTitleOffset(0.95);
   frame_a7f5a10__11->GetYaxis()->SetTitleFont(132);
   frame_a7f5a10__11->GetZaxis()->SetLabelFont(132);
   frame_a7f5a10__11->GetZaxis()->SetLabelSize(0.06);
   frame_a7f5a10__11->GetZaxis()->SetTitleSize(0.072);
   frame_a7f5a10__11->GetZaxis()->SetTitleOffset(1.2);
   frame_a7f5a10__11->GetZaxis()->SetTitleFont(132);
   frame_a7f5a10__11->Draw("FUNC");
   
   Double_t Data_fx3011[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t Data_fy3011[55] = {
   45,
   54,
   55,
   39,
   43,
   40,
   56,
   39,
   46,
   44,
   48,
   49,
   49,
   66,
   75,
   67,
   62,
   38,
   30,
   14,
   15,
   6,
   7,
   5,
   7,
   9,
   2,
   7,
   6,
   4,
   4,
   2,
   2,
   4,
   1,
   5,
   1,
   2,
   1,
   0,
   0,
   2,
   2,
   2,
   0,
   1,
   3,
   2,
   0,
   3,
   1,
   1,
   1,
   1,
   0};
   Double_t Data_felx3011[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fely3011[55] = {
   6.683179,
   7.32564,
   7.39358,
   6.218102,
   6.531834,
   6.298,
   7.4609,
   6.218102,
   6.757581,
   6.60794,
   6.903979,
   6.976026,
   6.976026,
   8.103403,
   8.640903,
   8.164873,
   7.852713,
   6.137163,
   5.446522,
   3.6965,
   3.82938,
   2.379931,
   2.58147,
   2.159691,
   2.58147,
   2.943461,
   1.291815,
   2.58147,
   2.379931,
   1.914339,
   1.914339,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   2.159691,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   0,
   1.291815,
   1.291815,
   1.291815,
   0,
   0.8272462,
   1.632705,
   1.291815,
   0,
   1.632705,
   0.8272462,
   0.8272462,
   0.8272462,
   0.8272462,
   0};
   Double_t Data_fehx3011[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fehy3011[55] = {
   7.757905,
   8.39385,
   8.461166,
   7.298372,
   7.608278,
   7.377261,
   8.527879,
   7.298372,
   7.831489,
   7.68351,
   7.97633,
   8.047634,
   8.047634,
   9.165094,
   9.698771,
   9.226102,
   8.916365,
   7.218484,
   6.538046,
   4.830381,
   4.958738,
   3.583642,
   3.770281,
   3.382473,
   3.770281,
   4.110204,
   2.63786,
   3.770281,
   3.583642,
   3.162753,
   3.162753,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   3.382473,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   1.147874,
   2.63786,
   2.63786,
   2.63786,
   1.147874,
   2.299527,
   2.918186,
   2.63786,
   1.147874,
   2.918186,
   2.299527,
   2.299527,
   2.299527,
   2.299527,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,Data_fx3011,Data_fy3011,Data_felx3011,Data_fehx3011,Data_fely3011,Data_fehy3011);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKeeRun3Trig0PhotAll_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_Norm_B_plus_M__fx31[111] = {
   4856,
   4856,
   4880,
   4904,
   4910,
   4916,
   4922,
   4925,
   4928,
   4934,
   4940,
   4952,
   4958,
   4964,
   4970,
   4976,
   5000,
   5024,
   5030,
   5036,
   5042,
   5048,
   5054,
   5060,
   5066,
   5072,
   5096,
   5102,
   5108,
   5120,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5180,
   5192,
   5198,
   5204,
   5210,
   5216,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5288,
   5294,
   5300,
   5303,
   5306,
   5309,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t modelTot_Norm_B_plus_M__fy31[111] = {
   0,
   59.90671,
   59.90671,
   53.47378,
   52.24561,
   50.5401,
   48.98262,
   48.46302,
   48.10919,
   47.65476,
   47.40908,
   47.56566,
   47.64686,
   47.94008,
   48.45533,
   48.75629,
   47.711,
   47.18214,
   46.6828,
   45.74789,
   44.70231,
   44.01596,
   43.77919,
   43.69935,
   43.51788,
   43.16273,
   40.91319,
   40.55584,
   40.3702,
   40.31261,
   40.59503,
   40.93441,
   41.45882,
   42.20679,
   43.20863,
   44.48456,
   46.00678,
   49.22237,
   52.71998,
   54.70659,
   56.92331,
   59.39834,
   62.13474,
   74.11659,
   75.38938,
   76.45432,
   77.12637,
   77.3012,
   76.9741,
   76.15631,
   74.87411,
   73.16703,
   71.08552,
   68.688,
   66.03768,
   63.19933,
   51.16603,
   45.4103,
   40.15251,
   37.74428,
   35.48941,
   33.38706,
   31.43325,
   27.94535,
   24.96332,
   22.41983,
   20.26633,
   18.45318,
   16.92657,
   15.64029,
   14.55439,
   12.84956,
   11.58778,
   10.60884,
   9.805839,
   8.497306,
   7.437692,
   6.557006,
   5.821444,
   5.206721,
   4.691024,
   4.255269,
   3.885526,
   3.566697,
   3.286961,
   3.037975,
   2.813916,
   2.610696,
   2.425378,
   2.255773,
   2.100168,
   1.957162,
   1.825564,
   1.704328,
   1.592518,
   1.489288,
   1.393871,
   1.305569,
   1.223747,
   1.147834,
   1.07731,
   1.011709,
   0.9506117,
   0.8936633,
   0.8405199,
   0.7908631,
   0.7444137,
   0.700926,
   0.700926,
   0.700926,
   0};
   TGraph *graph = new TGraph(111,modelTot_Norm_B_plus_M__fx31,modelTot_Norm_B_plus_M__fy31);
   graph->SetName("modelTot_Norm_B_plus_M_");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Charm_fx32[87] = {
   4856,
   4856,
   4880,
   4904,
   4907,
   4910,
   4916,
   4919,
   4922,
   4925,
   4928,
   4934,
   4940,
   4952,
   4958,
   4964,
   4970,
   4973,
   4976,
   5000,
   5024,
   5027,
   5030,
   5036,
   5042,
   5045,
   5048,
   5054,
   5060,
   5066,
   5072,
   5078,
   5084,
   5096,
   5102,
   5108,
   5120,
   5132,
   5144,
   5156,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Charm_fy32[87] = {
   0,
   53.31198,
   53.31198,
   46.22174,
   45.57591,
   44.81631,
   42.92791,
   41.98369,
   41.18162,
   40.56527,
   40.11307,
   39.45671,
   39.00164,
   38.71334,
   38.55656,
   38.59936,
   38.84998,
   38.91506,
   38.87033,
   36.52263,
   34.46276,
   34.07312,
   33.56807,
   32.2377,
   30.7962,
   30.19025,
   29.71088,
   29.06741,
   28.56679,
   27.94306,
   27.1164,
   26.10229,
   24.94702,
   22.54748,
   21.47206,
   20.50204,
   18.6506,
   16.78176,
   15.04349,
   13.62001,
   12.57142,
   11.08919,
   9.835463,
   8.88294,
   8.123776,
   7.453462,
   6.871761,
   6.38068,
   5.956848,
   5.575044,
   5.221852,
   4.892921,
   4.587106,
   4.303337,
   4.039939,
   3.794942,
   3.566456,
   3.352842,
   3.152737,
   2.965004,
   2.788679,
   2.622934,
   2.467054,
   2.320417,
   2.182479,
   2.052751,
   1.93079,
   1.816177,
   1.708511,
   1.607402,
   1.51247,
   1.423347,
   1.339676,
   1.261115,
   1.187341,
   1.11805,
   1.052955,
   0.9917886,
   0.9343026,
   0.8802649,
   0.8294597,
   0.7816866,
   0.7367597,
   0.6945064,
   0.6945064,
   0.6945064,
   0};
   graph = new TGraph(87,Charm_fx32,Charm_fy32);
   graph->SetName("Charm");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Prc_fx33[97] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4895,
   4898,
   4901,
   4904,
   4907,
   4910,
   4913,
   4916,
   4922,
   4925,
   4928,
   4940,
   4952,
   4958,
   4964,
   4970,
   4973,
   4976,
   5000,
   5024,
   5027,
   5030,
   5033,
   5036,
   5042,
   5045,
   5048,
   5051,
   5054,
   5060,
   5066,
   5072,
   5078,
   5084,
   5096,
   5102,
   5108,
   5120,
   5132,
   5144,
   5150,
   5156,
   5162,
   5168,
   5180,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Prc_fy33[97] = {
   0,
   39.84853,
   39.84853,
   39.61612,
   39.26879,
   38.53971,
   38.37647,
   38.43919,
   38.69996,
   39.04289,
   39.30139,
   39.35219,
   39.16151,
   38.78839,
   38.00489,
   37.75516,
   37.6028,
   37.21115,
   37.18673,
   37.08304,
   37.15657,
   37.43127,
   37.50943,
   37.47984,
   35.3656,
   33.61785,
   33.26063,
   32.78582,
   32.19292,
   31.50954,
   30.11415,
   29.52873,
   29.06842,
   28.72462,
   28.45946,
   27.9897,
   27.39424,
   26.59407,
   25.60507,
   24.4738,
   22.11915,
   21.06467,
   20.11461,
   18.30064,
   16.46694,
   14.76281,
   14.02087,
   13.3734,
   12.82348,
   12.35903,
   11.60386,
   10.94337,
   9.746827,
   8.835821,
   8.101995,
   7.444729,
   6.868728,
   6.379767,
   5.95661,
   5.57499,
   5.221841,
   4.892919,
   4.587106,
   4.303337,
   4.039939,
   3.794942,
   3.566456,
   3.352842,
   3.152737,
   2.965004,
   2.788679,
   2.622934,
   2.467054,
   2.320417,
   2.182479,
   2.052751,
   1.93079,
   1.816177,
   1.708511,
   1.607402,
   1.51247,
   1.423347,
   1.339676,
   1.261115,
   1.187341,
   1.11805,
   1.052955,
   0.9917886,
   0.9343026,
   0.8802649,
   0.8294597,
   0.7816866,
   0.7367597,
   0.6945064,
   0.6945064,
   0.6945064,
   0};
   graph = new TGraph(97,Prc_fx33,Prc_fy33);
   graph->SetName("Prc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx34[61] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Comb_fy34[61] = {
   0,
   20.12794,
   20.12794,
   18.89625,
   17.74102,
   16.65745,
   15.64103,
   14.68756,
   13.79308,
   12.9539,
   12.16656,
   11.42781,
   10.73461,
   10.08413,
   9.473678,
   8.900773,
   8.363071,
   7.858378,
   7.38464,
   6.939931,
   6.522447,
   6.130498,
   5.762499,
   5.416964,
   5.092503,
   4.787811,
   4.501665,
   4.23292,
   3.9805,
   3.743399,
   3.520672,
   3.311435,
   3.114858,
   2.930161,
   2.756616,
   2.593538,
   2.440286,
   2.296258,
   2.160889,
   2.03365,
   1.914045,
   1.801607,
   1.6959,
   1.596514,
   1.503064,
   1.41519,
   1.332553,
   1.254836,
   1.18174,
   1.112985,
   1.048309,
   0.9874662,
   0.9302245,
   0.8763672,
   0.8256902,
   0.7780025,
   0.7331243,
   0.6908869,
   0.6908869,
   0.6908869,
   0};
   graph = new TGraph(61,Comb_fx34,Comb_fy34);
   graph->SetName("Comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx35[100] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5084,
   5096,
   5108,
   5120,
   5132,
   5144,
   5150,
   5156,
   5162,
   5168,
   5180,
   5192,
   5198,
   5204,
   5210,
   5216,
   5228,
   5234,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5288,
   5294,
   5297,
   5300,
   5303,
   5306,
   5309,
   5312,
   5315,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5366,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Signal_fy35[100] = {
   0,
   6.594721,
   6.594721,
   7.252038,
   7.99612,
   8.852324,
   9.885958,
   11.18837,
   12.71938,
   14.30508,
   16.04632,
   17.10658,
   18.36571,
   19.86817,
   21.66201,
   23.81328,
   26.41534,
   27.92226,
   29.58862,
   31.43158,
   33.43536,
   37.44004,
   41.63079,
   43.95144,
   46.49178,
   49.27477,
   52.29927,
   58.87098,
   62.1267,
   65.23365,
   66.60831,
   67.77262,
   68.5418,
   68.81186,
   68.57832,
   67.85257,
   66.66099,
   65.04325,
   63.04986,
   60.73924,
   58.17461,
   55.42074,
   43.71257,
   38.11115,
   35.48657,
   33.00183,
   30.66557,
   28.48116,
   26.44779,
   24.56149,
   22.81614,
   21.20421,
   18.34733,
   15.92382,
   13.88565,
   12.18362,
   10.7644,
   9.582227,
   8.59754,
   7.775977,
   7.087739,
   6.012738,
   5.213563,
   4.583987,
   3.604386,
   2.850586,
   2.253669,
   1.781505,
   1.411778,
   1.124568,
   0.902427,
   0.7327884,
   0.6016926,
   0.4982816,
   0.4150408,
   0.3468618,
   0.2902784,
   0.2428995,
   0.2030213,
   0.1693775,
   0.1409855,
   0.1170538,
   0.09692615,
   0.08004719,
   0.06594072,
   0.05419518,
   0.04445354,
   0.03640591,
   0.02978368,
   0.02435487,
   0.01992002,
   0.01630904,
   0.01339848,
   0.0110603,
   0.009176479,
   0.007654073,
   0.006419654,
   0.006419654,
   0.006419654,
   0};
   graph = new TGraph(100,Signal_fx35,Signal_fy35);
   graph->SetName("Signal");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx36[111] = {
   4856,
   4856,
   4880,
   4904,
   4910,
   4916,
   4922,
   4925,
   4928,
   4934,
   4940,
   4952,
   4958,
   4964,
   4970,
   4976,
   5000,
   5024,
   5030,
   5036,
   5042,
   5048,
   5054,
   5060,
   5066,
   5072,
   5096,
   5102,
   5108,
   5120,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5180,
   5192,
   5198,
   5204,
   5210,
   5216,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5273,
   5276,
   5288,
   5294,
   5300,
   5303,
   5306,
   5309,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t ModelTot_fy36[111] = {
   0,
   59.90671,
   59.90671,
   53.47378,
   52.24561,
   50.5401,
   48.98262,
   48.46302,
   48.10919,
   47.65476,
   47.40908,
   47.56566,
   47.64686,
   47.94008,
   48.45533,
   48.75629,
   47.711,
   47.18214,
   46.6828,
   45.74789,
   44.70231,
   44.01596,
   43.77919,
   43.69935,
   43.51788,
   43.16273,
   40.91319,
   40.55584,
   40.3702,
   40.31261,
   40.59503,
   40.93441,
   41.45882,
   42.20679,
   43.20863,
   44.48456,
   46.00678,
   49.22237,
   52.71998,
   54.70659,
   56.92331,
   59.39834,
   62.13474,
   74.11659,
   75.38938,
   76.45432,
   77.12637,
   77.3012,
   76.9741,
   76.15631,
   74.87411,
   73.16703,
   71.08552,
   68.688,
   66.03768,
   63.19933,
   51.16603,
   45.4103,
   40.15251,
   37.74428,
   35.48941,
   33.38706,
   31.43325,
   27.94535,
   24.96332,
   22.41983,
   20.26633,
   18.45318,
   16.92657,
   15.64029,
   14.55439,
   12.84956,
   11.58778,
   10.60884,
   9.805839,
   8.497306,
   7.437692,
   6.557006,
   5.821444,
   5.206721,
   4.691024,
   4.255269,
   3.885526,
   3.566697,
   3.286961,
   3.037975,
   2.813916,
   2.610696,
   2.425378,
   2.255773,
   2.100168,
   1.957162,
   1.825564,
   1.704328,
   1.592518,
   1.489288,
   1.393871,
   1.305569,
   1.223747,
   1.147834,
   1.07731,
   1.011709,
   0.9506117,
   0.8936633,
   0.8405199,
   0.7908631,
   0.7444137,
   0.700926,
   0.700926,
   0.700926,
   0};
   graph = new TGraph(111,ModelTot_fx36,ModelTot_fy36);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataKeeRun3Trig0PhotAll_fx3012[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t h_dataKeeRun3Trig0PhotAll_fy3012[55] = {
   45,
   54,
   55,
   39,
   43,
   40,
   56,
   39,
   46,
   44,
   48,
   49,
   49,
   66,
   75,
   67,
   62,
   38,
   30,
   14,
   15,
   6,
   7,
   5,
   7,
   9,
   2,
   7,
   6,
   4,
   4,
   2,
   2,
   4,
   1,
   5,
   1,
   2,
   1,
   0,
   0,
   2,
   2,
   2,
   0,
   1,
   3,
   2,
   0,
   3,
   1,
   1,
   1,
   1,
   0};
   Double_t h_dataKeeRun3Trig0PhotAll_felx3012[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun3Trig0PhotAll_fely3012[55] = {
   6.683179,
   7.32564,
   7.39358,
   6.218102,
   6.531834,
   6.298,
   7.4609,
   6.218102,
   6.757581,
   6.60794,
   6.903979,
   6.976026,
   6.976026,
   8.103403,
   8.640903,
   8.164873,
   7.852713,
   6.137163,
   5.446522,
   3.6965,
   3.82938,
   2.379931,
   2.58147,
   2.159691,
   2.58147,
   2.943461,
   1.291815,
   2.58147,
   2.379931,
   1.914339,
   1.914339,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   2.159691,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   0,
   1.291815,
   1.291815,
   1.291815,
   0,
   0.8272462,
   1.632705,
   1.291815,
   0,
   1.632705,
   0.8272462,
   0.8272462,
   0.8272462,
   0.8272462,
   0};
   Double_t h_dataKeeRun3Trig0PhotAll_fehx3012[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun3Trig0PhotAll_fehy3012[55] = {
   7.757905,
   8.39385,
   8.461166,
   7.298372,
   7.608278,
   7.377261,
   8.527879,
   7.298372,
   7.831489,
   7.68351,
   7.97633,
   8.047634,
   8.047634,
   9.165094,
   9.698771,
   9.226102,
   8.916365,
   7.218484,
   6.538046,
   4.830381,
   4.958738,
   3.583642,
   3.770281,
   3.382473,
   3.770281,
   4.110204,
   2.63786,
   3.770281,
   3.583642,
   3.162753,
   3.162753,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   3.382473,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   1.147874,
   2.63786,
   2.63786,
   2.63786,
   1.147874,
   2.299527,
   2.918186,
   2.63786,
   1.147874,
   2.918186,
   2.299527,
   2.299527,
   2.299527,
   2.299527,
   1.147874};
   grae = new TGraphAsymmErrors(55,h_dataKeeRun3Trig0PhotAll_fx3012,h_dataKeeRun3Trig0PhotAll_fy3012,h_dataKeeRun3Trig0PhotAll_felx3012,h_dataKeeRun3Trig0PhotAll_fehx3012,h_dataKeeRun3Trig0PhotAll_fely3012,h_dataKeeRun3Trig0PhotAll_fehy3012);
   grae->SetName("h_dataKeeRun3Trig0PhotAll");
   grae->SetTitle("Histogram of dataKeeRun3Trig0PhotAll_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_a7f5a10__12 = new TH1D("frame_a7f5a10__12","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_a7f5a10__12->SetBinContent(1,88.93371);
   frame_a7f5a10__12->SetMaximum(88.93371);
   frame_a7f5a10__12->SetEntries(1);
   frame_a7f5a10__12->SetDirectory(0);
   frame_a7f5a10__12->SetStats(0);
   frame_a7f5a10__12->SetLineWidth(2);
   frame_a7f5a10__12->SetMarkerStyle(20);
   frame_a7f5a10__12->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_a7f5a10__12->GetXaxis()->SetNdivisions(505);
   frame_a7f5a10__12->GetXaxis()->SetLabelFont(132);
   frame_a7f5a10__12->GetXaxis()->SetLabelOffset(0.01);
   frame_a7f5a10__12->GetXaxis()->SetLabelSize(0.06);
   frame_a7f5a10__12->GetXaxis()->SetTitleSize(0.072);
   frame_a7f5a10__12->GetXaxis()->SetTitleOffset(0.95);
   frame_a7f5a10__12->GetXaxis()->SetTitleFont(132);
   frame_a7f5a10__12->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_a7f5a10__12->GetYaxis()->SetLabelFont(132);
   frame_a7f5a10__12->GetYaxis()->SetLabelOffset(0.01);
   frame_a7f5a10__12->GetYaxis()->SetLabelSize(0.06);
   frame_a7f5a10__12->GetYaxis()->SetTitleSize(0.072);
   frame_a7f5a10__12->GetYaxis()->SetTitleOffset(0.95);
   frame_a7f5a10__12->GetYaxis()->SetTitleFont(132);
   frame_a7f5a10__12->GetZaxis()->SetLabelFont(132);
   frame_a7f5a10__12->GetZaxis()->SetLabelSize(0.06);
   frame_a7f5a10__12->GetZaxis()->SetTitleSize(0.072);
   frame_a7f5a10__12->GetZaxis()->SetTitleOffset(1.2);
   frame_a7f5a10__12->GetZaxis()->SetTitleFont(132);
   frame_a7f5a10__12->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.55,
                              0.62 - gStyle->GetPadTopMargin(),
                              0.9,
                              0.9 - gStyle->GetPadTopMargin());
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data 4 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}e^{#plus}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Charm","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Prc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.54,
                                 0.9- gStyle->GetPadTopMargin(),
                                 0.79,
                                 0.98 - gStyle->GetPadTopMargin(),"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/Fig6e.C <==
void Fig6e()
{
    TColor* col1 = gROOT->GetColor(92);
    col1->SetRGB(0.992, 0.6823, 0.3804);
    TColor* col2 = gROOT->GetColor(93);
    col2->SetRGB(0.6706, 0.8510, 0.9137);
    TColor* col3 = gROOT->GetColor(94);
    col3->SetRGB(0.8431, 0.098, 0.1098);
    TColor* col4 = gROOT->GetColor(95);
    col4->SetRGB(0.1725, 0.4824, 0.7137);

//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 18 17:46:16 2021) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.0625);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_b298540__13 = new TH1D("frame_b298540__13","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_b298540__13->SetBinContent(1,39.50898);
   frame_b298540__13->SetMaximum(39.50898);
   frame_b298540__13->SetEntries(1);
   frame_b298540__13->SetDirectory(0);
   frame_b298540__13->SetStats(0);
   frame_b298540__13->SetLineWidth(2);
   frame_b298540__13->SetMarkerStyle(20);
   frame_b298540__13->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_b298540__13->GetXaxis()->SetNdivisions(505);
   frame_b298540__13->GetXaxis()->SetLabelFont(132);
   frame_b298540__13->GetXaxis()->SetLabelOffset(0.01);
   frame_b298540__13->GetXaxis()->SetLabelSize(0.06);
   frame_b298540__13->GetXaxis()->SetTitleSize(0.072);
   frame_b298540__13->GetXaxis()->SetTitleOffset(0.95);
   frame_b298540__13->GetXaxis()->SetTitleFont(132);
   frame_b298540__13->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_b298540__13->GetYaxis()->SetLabelFont(132);
   frame_b298540__13->GetYaxis()->SetLabelOffset(0.01);
   frame_b298540__13->GetYaxis()->SetLabelSize(0.06);
   frame_b298540__13->GetYaxis()->SetTitleSize(0.072);
   frame_b298540__13->GetYaxis()->SetTitleOffset(0.95);
   frame_b298540__13->GetYaxis()->SetTitleFont(132);
   frame_b298540__13->GetZaxis()->SetLabelFont(132);
   frame_b298540__13->GetZaxis()->SetLabelSize(0.06);
   frame_b298540__13->GetZaxis()->SetTitleSize(0.072);
   frame_b298540__13->GetZaxis()->SetTitleOffset(1.2);
   frame_b298540__13->GetZaxis()->SetTitleFont(132);
   frame_b298540__13->Draw("FUNC");
   
   Double_t Data_fx3013[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t Data_fy3013[55] = {
   25,
   21,
   31,
   18,
   28,
   22,
   17,
   14,
   23,
   16,
   17,
   20,
   19,
   15,
   20,
   17,
   16,
   12,
   14,
   10,
   5,
   3,
   6,
   3,
   3,
   2,
   7,
   3,
   1,
   5,
   1,
   3,
   3,
   1,
   1,
   3,
   1,
   0,
   1,
   2,
   1,
   2,
   1,
   2,
   1,
   1,
   1,
   2,
   0,
   0,
   0,
   1,
   2,
   0,
   2};
   Double_t Data_felx3013[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fely3013[55] = {
   4.966335,
   4.545807,
   5.537565,
   4.202887,
   5.259711,
   4.654502,
   4.082184,
   3.6965,
   4.760717,
   3.957801,
   4.082184,
   4.434448,
   4.320219,
   3.82938,
   4.434448,
   4.082184,
   3.957801,
   3.415266,
   3.6965,
   3.108694,
   2.159691,
   1.632705,
   2.379931,
   1.632705,
   1.632705,
   1.291815,
   2.58147,
   1.632705,
   0.8272462,
   2.159691,
   0.8272462,
   1.632705,
   1.632705,
   0.8272462,
   0.8272462,
   1.632705,
   0.8272462,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   1.291815,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   0,
   0,
   0,
   0.8272462,
   1.291815,
   0,
   1.291815};
   Double_t Data_fehx3013[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fehy3013[55] = {
   6.066589,
   5.655182,
   6.627601,
   5.321007,
   6.354446,
   5.761366,
   5.203719,
   4.830381,
   5.865235,
   5.083066,
   5.203719,
   5.546519,
   5.435196,
   4.958738,
   5.546519,
   5.203719,
   5.083066,
   4.559819,
   4.830381,
   4.26695,
   3.382473,
   2.918186,
   3.583642,
   2.918186,
   2.918186,
   2.63786,
   3.770281,
   2.918186,
   2.299527,
   3.382473,
   2.299527,
   2.918186,
   2.918186,
   2.299527,
   2.299527,
   2.918186,
   2.299527,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   2.63786,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   1.147874,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,Data_fx3013,Data_fy3013,Data_felx3013,Data_fehx3013,Data_fely3013,Data_fehy3013);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKeeRun1Trig1PhotAll_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_Norm_B_plus_M__fx37[114] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4889,
   4892,
   4898,
   4904,
   4907,
   4910,
   4913,
   4916,
   4919,
   4922,
   4928,
   4931,
   4934,
   4937,
   4940,
   4943,
   4946,
   4952,
   4955,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4982,
   4985,
   4988,
   4991,
   4994,
   5000,
   5012,
   5018,
   5024,
   5036,
   5042,
   5048,
   5054,
   5060,
   5072,
   5078,
   5084,
   5090,
   5096,
   5120,
   5126,
   5132,
   5144,
   5168,
   5180,
   5192,
   5216,
   5222,
   5228,
   5234,
   5240,
   5246,
   5252,
   5258,
   5264,
   5276,
   5288,
   5294,
   5300,
   5306,
   5312,
   5324,
   5336,
   5348,
   5360,
   5372,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t modelTot_Norm_B_plus_M__fy37[114] = {
   0,
   27.98682,
   27.98682,
   27.85429,
   27.65918,
   27.40174,
   27.08342,
   26.29775,
   25.43879,
   25.04782,
   24.71909,
   24.47458,
   24.33302,
   24.29218,
   24.34007,
   24.59078,
   24.70884,
   24.76208,
   24.71017,
   24.53078,
   24.22657,
   23.81758,
   22.84342,
   22.37779,
   21.98333,
   21.69236,
   21.51169,
   21.43647,
   21.45046,
   21.62808,
   21.79886,
   21.82202,
   21.78849,
   21.69524,
   21.54209,
   21.09729,
   20.01369,
   19.56381,
   19.17489,
   18.35989,
   17.99888,
   17.78682,
   17.76331,
   17.89645,
   18.35748,
   18.55916,
   18.685,
   18.70731,
   18.60857,
   17.75605,
   17.66912,
   17.65214,
   17.74937,
   18.14781,
   18.42736,
   18.79065,
   19.68002,
   19.83513,
   19.89486,
   19.77889,
   19.48935,
   19.04933,
   18.46047,
   17.71146,
   16.84823,
   14.98217,
   13.21149,
   12.42067,
   11.6996,
   11.04445,
   10.44813,
   9.401618,
   8.510608,
   7.752645,
   7.118545,
   6.587864,
   6.142051,
   5.440181,
   4.907178,
   4.475759,
   4.108486,
   3.786067,
   3.498438,
   3.239657,
   3.005557,
   2.792861,
   2.598872,
   2.421347,
   2.258406,
   2.108455,
   1.970125,
   1.842226,
   1.723715,
   1.613684,
   1.511335,
   1.415976,
   1.327002,
   1.243887,
   1.166174,
   1.093458,
   1.025383,
   0.9616298,
   0.9019104,
   0.8459633,
   0.7935485,
   0.7444443,
   0.6984447,
   0.6553575,
   0.6150028,
   0.5772115,
   0.5418249,
   0.5418249,
   0.5418249,
   0};
   TGraph *graph = new TGraph(114,modelTot_Norm_B_plus_M__fx37,modelTot_Norm_B_plus_M__fy37);
   graph->SetName("modelTot_Norm_B_plus_M_");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Charm_fx38[101] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4889,
   4892,
   4898,
   4904,
   4907,
   4910,
   4913,
   4916,
   4919,
   4922,
   4928,
   4931,
   4934,
   4937,
   4940,
   4943,
   4946,
   4952,
   4955,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4982,
   4985,
   4988,
   4991,
   4994,
   5000,
   5012,
   5018,
   5024,
   5036,
   5042,
   5048,
   5054,
   5060,
   5072,
   5078,
   5084,
   5090,
   5096,
   5120,
   5126,
   5132,
   5144,
   5156,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Charm_fy38[101] = {
   0,
   25.71309,
   25.71309,
   25.55464,
   25.33325,
   25.04919,
   24.70389,
   23.86318,
   22.94772,
   22.52795,
   22.17003,
   21.89597,
   21.72446,
   21.65329,
   21.67044,
   21.85848,
   21.9446,
   21.96547,
   21.88078,
   21.66817,
   21.33031,
   20.88722,
   19.84347,
   19.34233,
   18.91188,
   18.58443,
   18.36675,
   18.25399,
   18.22989,
   18.32963,
   18.42012,
   18.40218,
   18.32686,
   18.19112,
   17.99476,
   17.46119,
   16.18973,
   15.64006,
   15.14693,
   14.10841,
   13.62705,
   13.28814,
   13.13065,
   13.12192,
   13.27193,
   13.302,
   13.24318,
   13.06545,
   12.74852,
   10.79802,
   10.383,
   10.02659,
   9.442004,
   8.963588,
   8.536308,
   7.761864,
   7.128052,
   6.609217,
   6.153974,
   5.743471,
   5.367393,
   5.017843,
   4.691783,
   4.388654,
   4.107323,
   3.845803,
   3.602161,
   3.374983,
   3.163225,
   2.965902,
   2.781942,
   2.610216,
   2.44964,
   2.299267,
   2.158308,
   2.02611,
   1.902115,
   1.785824,
   1.676774,
   1.57452,
   1.478638,
   1.388721,
   1.304385,
   1.225269,
   1.151034,
   1.081369,
   1.01598,
   0.9545996,
   0.8969749,
   0.8428727,
   0.7920755,
   0.7443803,
   0.6995976,
   0.6575501,
   0.6180722,
   0.5810087,
   0.5462141,
   0.5135519,
   0.5135519,
   0.5135519,
   0};
   graph = new TGraph(101,Charm_fx38,Charm_fy38);
   graph->SetName("Charm");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Prc_fx39[100] = {
   4856,
   4856,
   4880,
   4886,
   4892,
   4904,
   4907,
   4910,
   4913,
   4916,
   4919,
   4922,
   4928,
   4931,
   4934,
   4937,
   4940,
   4943,
   4946,
   4952,
   4955,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4982,
   4985,
   4988,
   4991,
   4994,
   4997,
   5000,
   5012,
   5024,
   5036,
   5042,
   5045,
   5048,
   5051,
   5054,
   5060,
   5072,
   5078,
   5084,
   5090,
   5096,
   5120,
   5126,
   5132,
   5144,
   5156,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Prc_fy39[100] = {
   0,
   21.31916,
   21.31916,
   21.02041,
   20.61357,
   19.54171,
   19.30328,
   19.11997,
   19.01033,
   18.98998,
   19.05578,
   19.19529,
   19.58461,
   19.75198,
   19.84352,
   19.82077,
   19.66387,
   19.37808,
   18.98587,
   18.04966,
   17.60891,
   17.24501,
   16.99122,
   16.85409,
   16.82832,
   16.89686,
   17.19299,
   17.48307,
   17.56161,
   17.57847,
   17.5293,
   17.41249,
   17.23788,
   17.01538,
   15.92271,
   14.95752,
   13.93864,
   13.45656,
   13.26315,
   13.11377,
   13.0108,
   12.95091,
   12.93641,
   13.076,
   13.10203,
   13.04019,
   12.86056,
   12.54289,
   10.60145,
   10.19156,
   9.841323,
   9.271776,
   8.811182,
   8.403432,
   7.668764,
   7.069687,
   6.576552,
   6.137677,
   5.73623,
   5.364529,
   5.016834,
   4.691467,
   4.388566,
   4.107301,
   3.845798,
   3.60216,
   3.374983,
   3.163225,
   2.965902,
   2.781942,
   2.610216,
   2.44964,
   2.299267,
   2.158308,
   2.02611,
   1.902115,
   1.785824,
   1.676774,
   1.57452,
   1.478638,
   1.388721,
   1.304385,
   1.225269,
   1.151034,
   1.081369,
   1.01598,
   0.9545996,
   0.8969749,
   0.8428727,
   0.7920755,
   0.7443803,
   0.6995976,
   0.6575501,
   0.6180722,
   0.5810087,
   0.5462141,
   0.5135519,
   0.5135519,
   0.5135519,
   0};
   graph = new TGraph(100,Prc_fx39,Prc_fy39);
   graph->SetName("Prc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx40[61] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Comb_fy40[61] = {
   0,
   15.92634,
   15.92634,
   14.9545,
   14.04211,
   13.18552,
   12.38133,
   11.62631,
   10.91746,
   10.25194,
   9.627092,
   9.040431,
   8.489616,
   7.97245,
   7.486873,
   7.030951,
   6.602867,
   6.200918,
   5.823505,
   5.469125,
   5.136369,
   4.823915,
   4.53052,
   4.255019,
   3.996318,
   3.753389,
   3.525269,
   3.311052,
   3.109889,
   2.920982,
   2.743583,
   2.576988,
   2.420538,
   2.273613,
   2.135633,
   2.00605,
   1.884352,
   1.770059,
   1.662718,
   1.561905,
   1.467223,
   1.378297,
   1.294777,
   1.216333,
   1.142655,
   1.073453,
   1.008455,
   0.9474048,
   0.8900612,
   0.8361989,
   0.7856058,
   0.7380831,
   0.6934439,
   0.6515126,
   0.6121246,
   0.5751251,
   0.5403688,
   0.5077194,
   0.5077194,
   0.5077194,
   0};
   graph = new TGraph(61,Comb_fx40,Comb_fy40);
   graph->SetName("Comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx41[91] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5060,
   5072,
   5084,
   5096,
   5108,
   5120,
   5144,
   5168,
   5180,
   5192,
   5216,
   5222,
   5225,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5264,
   5276,
   5282,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5420,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Signal_fy41[91] = {
   0,
   2.273726,
   2.273726,
   2.491065,
   2.732296,
   2.99995,
   3.298444,
   3.636097,
   4.027958,
   4.498679,
   4.774529,
   5.085547,
   5.441819,
   5.860048,
   6.361824,
   6.958027,
   8.30737,
   9.611503,
   10.29262,
   11.02879,
   12.55197,
   12.84493,
   12.96068,
   13.03646,
   13.06512,
   13.04724,
   12.98462,
   12.88013,
   12.73756,
   12.55879,
   12.34415,
   12.08519,
   11.7846,
   11.44831,
   10.69426,
   9.038375,
   8.226985,
   7.468023,
   6.774061,
   6.147876,
   5.585754,
   5.080736,
   4.625127,
   4.21202,
   3.835922,
   3.492765,
   3.180673,
   2.900724,
   2.650308,
   2.426762,
   2.05047,
   1.753397,
   1.518956,
   1.332858,
   1.183397,
   1.061376,
   0.8735987,
   0.7335022,
   0.622842,
   0.5325364,
   0.4577143,
   0.3953413,
   0.3432208,
   0.2996045,
   0.2630385,
   0.2322961,
   0.2063408,
   0.1843012,
   0.1654519,
   0.1491953,
   0.135046,
   0.122614,
   0.1115904,
   0.1017328,
   0.09285288,
   0.08480527,
   0.07747779,
   0.07078364,
   0.06465495,
   0.05903769,
   0.0538878,
   0.04916821,
   0.04484673,
   0.04089457,
   0.03728527,
   0.03399406,
   0.03099747,
   0.0282731,
   0.0282731,
   0.0282731,
   0};
   graph = new TGraph(91,Signal_fx41,Signal_fy41);
   graph->SetName("Signal");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx42[114] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4889,
   4892,
   4898,
   4904,
   4907,
   4910,
   4913,
   4916,
   4919,
   4922,
   4928,
   4931,
   4934,
   4937,
   4940,
   4943,
   4946,
   4952,
   4955,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4982,
   4985,
   4988,
   4991,
   4994,
   5000,
   5012,
   5018,
   5024,
   5036,
   5042,
   5048,
   5054,
   5060,
   5072,
   5078,
   5084,
   5090,
   5096,
   5120,
   5126,
   5132,
   5144,
   5168,
   5180,
   5192,
   5216,
   5222,
   5228,
   5234,
   5240,
   5246,
   5252,
   5258,
   5264,
   5276,
   5288,
   5294,
   5300,
   5306,
   5312,
   5324,
   5336,
   5348,
   5360,
   5372,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t ModelTot_fy42[114] = {
   0,
   27.98682,
   27.98682,
   27.85429,
   27.65918,
   27.40174,
   27.08342,
   26.29775,
   25.43879,
   25.04782,
   24.71909,
   24.47458,
   24.33302,
   24.29218,
   24.34007,
   24.59078,
   24.70884,
   24.76208,
   24.71017,
   24.53078,
   24.22657,
   23.81758,
   22.84342,
   22.37779,
   21.98333,
   21.69236,
   21.51169,
   21.43647,
   21.45046,
   21.62808,
   21.79886,
   21.82202,
   21.78849,
   21.69524,
   21.54209,
   21.09729,
   20.01369,
   19.56381,
   19.17489,
   18.35989,
   17.99888,
   17.78682,
   17.76331,
   17.89645,
   18.35748,
   18.55916,
   18.685,
   18.70731,
   18.60857,
   17.75605,
   17.66912,
   17.65214,
   17.74937,
   18.14781,
   18.42736,
   18.79065,
   19.68002,
   19.83513,
   19.89486,
   19.77889,
   19.48935,
   19.04933,
   18.46047,
   17.71146,
   16.84823,
   14.98217,
   13.21149,
   12.42067,
   11.6996,
   11.04445,
   10.44813,
   9.401618,
   8.510608,
   7.752645,
   7.118545,
   6.587864,
   6.142051,
   5.440181,
   4.907178,
   4.475759,
   4.108486,
   3.786067,
   3.498438,
   3.239657,
   3.005557,
   2.792861,
   2.598872,
   2.421347,
   2.258406,
   2.108455,
   1.970125,
   1.842226,
   1.723715,
   1.613684,
   1.511335,
   1.415976,
   1.327002,
   1.243887,
   1.166174,
   1.093458,
   1.025383,
   0.9616298,
   0.9019104,
   0.8459633,
   0.7935485,
   0.7444443,
   0.6984447,
   0.6553575,
   0.6150028,
   0.5772115,
   0.5418249,
   0.5418249,
   0.5418249,
   0};
   graph = new TGraph(114,ModelTot_fx42,ModelTot_fy42);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataKeeRun1Trig1PhotAll_fx3014[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t h_dataKeeRun1Trig1PhotAll_fy3014[55] = {
   25,
   21,
   31,
   18,
   28,
   22,
   17,
   14,
   23,
   16,
   17,
   20,
   19,
   15,
   20,
   17,
   16,
   12,
   14,
   10,
   5,
   3,
   6,
   3,
   3,
   2,
   7,
   3,
   1,
   5,
   1,
   3,
   3,
   1,
   1,
   3,
   1,
   0,
   1,
   2,
   1,
   2,
   1,
   2,
   1,
   1,
   1,
   2,
   0,
   0,
   0,
   1,
   2,
   0,
   2};
   Double_t h_dataKeeRun1Trig1PhotAll_felx3014[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig1PhotAll_fely3014[55] = {
   4.966335,
   4.545807,
   5.537565,
   4.202887,
   5.259711,
   4.654502,
   4.082184,
   3.6965,
   4.760717,
   3.957801,
   4.082184,
   4.434448,
   4.320219,
   3.82938,
   4.434448,
   4.082184,
   3.957801,
   3.415266,
   3.6965,
   3.108694,
   2.159691,
   1.632705,
   2.379931,
   1.632705,
   1.632705,
   1.291815,
   2.58147,
   1.632705,
   0.8272462,
   2.159691,
   0.8272462,
   1.632705,
   1.632705,
   0.8272462,
   0.8272462,
   1.632705,
   0.8272462,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   1.291815,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   0,
   0,
   0,
   0.8272462,
   1.291815,
   0,
   1.291815};
   Double_t h_dataKeeRun1Trig1PhotAll_fehx3014[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig1PhotAll_fehy3014[55] = {
   6.066589,
   5.655182,
   6.627601,
   5.321007,
   6.354446,
   5.761366,
   5.203719,
   4.830381,
   5.865235,
   5.083066,
   5.203719,
   5.546519,
   5.435196,
   4.958738,
   5.546519,
   5.203719,
   5.083066,
   4.559819,
   4.830381,
   4.26695,
   3.382473,
   2.918186,
   3.583642,
   2.918186,
   2.918186,
   2.63786,
   3.770281,
   2.918186,
   2.299527,
   3.382473,
   2.299527,
   2.918186,
   2.918186,
   2.299527,
   2.299527,
   2.918186,
   2.299527,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   2.63786,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   1.147874,
   2.63786};
   grae = new TGraphAsymmErrors(55,h_dataKeeRun1Trig1PhotAll_fx3014,h_dataKeeRun1Trig1PhotAll_fy3014,h_dataKeeRun1Trig1PhotAll_felx3014,h_dataKeeRun1Trig1PhotAll_fehx3014,h_dataKeeRun1Trig1PhotAll_fely3014,h_dataKeeRun1Trig1PhotAll_fehy3014);
   grae->SetName("h_dataKeeRun1Trig1PhotAll");
   grae->SetTitle("Histogram of dataKeeRun1Trig1PhotAll_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_b298540__14 = new TH1D("frame_b298540__14","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_b298540__14->SetBinContent(1,39.50898);
   frame_b298540__14->SetMaximum(39.50898);
   frame_b298540__14->SetEntries(1);
   frame_b298540__14->SetDirectory(0);
   frame_b298540__14->SetStats(0);
   frame_b298540__14->SetLineWidth(2);
   frame_b298540__14->SetMarkerStyle(20);
   frame_b298540__14->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_b298540__14->GetXaxis()->SetNdivisions(505);
   frame_b298540__14->GetXaxis()->SetLabelFont(132);
   frame_b298540__14->GetXaxis()->SetLabelOffset(0.01);
   frame_b298540__14->GetXaxis()->SetLabelSize(0.06);
   frame_b298540__14->GetXaxis()->SetTitleSize(0.072);
   frame_b298540__14->GetXaxis()->SetTitleOffset(0.95);
   frame_b298540__14->GetXaxis()->SetTitleFont(132);
   frame_b298540__14->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_b298540__14->GetYaxis()->SetLabelFont(132);
   frame_b298540__14->GetYaxis()->SetLabelOffset(0.01);
   frame_b298540__14->GetYaxis()->SetLabelSize(0.06);
   frame_b298540__14->GetYaxis()->SetTitleSize(0.072);
   frame_b298540__14->GetYaxis()->SetTitleOffset(0.95);
   frame_b298540__14->GetYaxis()->SetTitleFont(132);
   frame_b298540__14->GetZaxis()->SetLabelFont(132);
   frame_b298540__14->GetZaxis()->SetLabelSize(0.06);
   frame_b298540__14->GetZaxis()->SetTitleSize(0.072);
   frame_b298540__14->GetZaxis()->SetTitleOffset(1.2);
   frame_b298540__14->GetZaxis()->SetTitleFont(132);
   frame_b298540__14->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.55,
                              0.62 - gStyle->GetPadTopMargin(),
                              0.9,
                              0.9 - gStyle->GetPadTopMargin());
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data 5 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}e^{#plus}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Charm","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Prc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.54,
                                 0.9- gStyle->GetPadTopMargin(),
                                 0.79,
                                 0.98 - gStyle->GetPadTopMargin(),"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/Fig6f.C <==
void Fig6f()
{
    TColor* col1 = gROOT->GetColor(92);
    col1->SetRGB(0.992, 0.6823, 0.3804);
    TColor* col2 = gROOT->GetColor(93);
    col2->SetRGB(0.6706, 0.8510, 0.9137);
    TColor* col3 = gROOT->GetColor(94);
    col3->SetRGB(0.8431, 0.098, 0.1098);
    TColor* col4 = gROOT->GetColor(95);
    col4->SetRGB(0.1725, 0.4824, 0.7137);

//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 18 17:46:16 2021) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.0625);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_b2bdb10__15 = new TH1D("frame_b2bdb10__15","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_b2bdb10__15->SetBinContent(1,40.65154);
   frame_b2bdb10__15->SetMaximum(40.65154);
   frame_b2bdb10__15->SetEntries(1);
   frame_b2bdb10__15->SetDirectory(0);
   frame_b2bdb10__15->SetStats(0);
   frame_b2bdb10__15->SetLineWidth(2);
   frame_b2bdb10__15->SetMarkerStyle(20);
   frame_b2bdb10__15->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_b2bdb10__15->GetXaxis()->SetNdivisions(505);
   frame_b2bdb10__15->GetXaxis()->SetLabelFont(132);
   frame_b2bdb10__15->GetXaxis()->SetLabelOffset(0.01);
   frame_b2bdb10__15->GetXaxis()->SetLabelSize(0.06);
   frame_b2bdb10__15->GetXaxis()->SetTitleSize(0.072);
   frame_b2bdb10__15->GetXaxis()->SetTitleOffset(0.95);
   frame_b2bdb10__15->GetXaxis()->SetTitleFont(132);
   frame_b2bdb10__15->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_b2bdb10__15->GetYaxis()->SetLabelFont(132);
   frame_b2bdb10__15->GetYaxis()->SetLabelOffset(0.01);
   frame_b2bdb10__15->GetYaxis()->SetLabelSize(0.06);
   frame_b2bdb10__15->GetYaxis()->SetTitleSize(0.072);
   frame_b2bdb10__15->GetYaxis()->SetTitleOffset(0.95);
   frame_b2bdb10__15->GetYaxis()->SetTitleFont(132);
   frame_b2bdb10__15->GetZaxis()->SetLabelFont(132);
   frame_b2bdb10__15->GetZaxis()->SetLabelSize(0.06);
   frame_b2bdb10__15->GetZaxis()->SetTitleSize(0.072);
   frame_b2bdb10__15->GetZaxis()->SetTitleOffset(1.2);
   frame_b2bdb10__15->GetZaxis()->SetTitleFont(132);
   frame_b2bdb10__15->Draw("FUNC");
   
   Double_t Data_fx3015[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t Data_fy3015[55] = {
   28,
   32,
   15,
   21,
   29,
   16,
   23,
   18,
   13,
   12,
   22,
   16,
   19,
   24,
   24,
   16,
   21,
   10,
   6,
   6,
   5,
   4,
   5,
   2,
   2,
   3,
   1,
   1,
   4,
   1,
   3,
   2,
   1,
   3,
   0,
   0,
   2,
   2,
   2,
   1,
   0,
   2,
   0,
   0,
   0,
   0,
   1,
   0,
   2,
   0,
   0,
   0,
   1,
   0,
   1};
   Double_t Data_felx3015[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fely3015[55] = {
   5.259711,
   5.627135,
   3.82938,
   4.545807,
   5.353932,
   3.957801,
   4.760717,
   4.202887,
   3.558662,
   3.415266,
   4.654502,
   3.957801,
   4.320219,
   4.864612,
   4.864612,
   3.957801,
   4.545807,
   3.108694,
   2.379931,
   2.379931,
   2.159691,
   1.914339,
   2.159691,
   1.291815,
   1.291815,
   1.632705,
   0.8272462,
   0.8272462,
   1.914339,
   0.8272462,
   1.632705,
   1.291815,
   0.8272462,
   1.632705,
   0,
   0,
   1.291815,
   1.291815,
   1.291815,
   0.8272462,
   0,
   1.291815,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   1.291815,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462};
   Double_t Data_fehx3015[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fehy3015[55] = {
   6.354446,
   6.715753,
   4.958738,
   5.655182,
   6.44702,
   5.083066,
   5.865235,
   5.321007,
   4.697573,
   4.559819,
   5.761366,
   5.083066,
   5.435196,
   5.966932,
   5.966932,
   5.083066,
   5.655182,
   4.26695,
   3.583642,
   3.583642,
   3.382473,
   3.162753,
   3.382473,
   2.63786,
   2.63786,
   2.918186,
   2.299527,
   2.299527,
   3.162753,
   2.299527,
   2.918186,
   2.63786,
   2.299527,
   2.918186,
   1.147874,
   1.147874,
   2.63786,
   2.63786,
   2.63786,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,Data_fx3015,Data_fy3015,Data_felx3015,Data_fehx3015,Data_fely3015,Data_fehy3015);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKeeRun3Trig1PhotAll_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_Norm_B_plus_M__fx43[114] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4898,
   4901,
   4904,
   4907,
   4910,
   4916,
   4922,
   4928,
   4934,
   4940,
   4943,
   4946,
   4949,
   4952,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4979,
   4982,
   4985,
   4988,
   4991,
   4994,
   5000,
   5006,
   5012,
   5018,
   5024,
   5030,
   5036,
   5042,
   5048,
   5054,
   5060,
   5072,
   5084,
   5090,
   5096,
   5120,
   5132,
   5144,
   5156,
   5168,
   5192,
   5216,
   5228,
   5234,
   5240,
   5246,
   5249,
   5252,
   5255,
   5258,
   5264,
   5270,
   5276,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5336,
   5348,
   5360,
   5372,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t modelTot_Norm_B_plus_M__fy43[114] = {
   0,
   28.29016,
   28.29016,
   28.06044,
   27.68776,
   26.74366,
   25.64691,
   25.09081,
   24.61988,
   24.28932,
   24.10106,
   23.98861,
   23.90468,
   23.71398,
   23.54051,
   23.44603,
   23.37711,
   23.25122,
   23.044,
   22.76,
   22.08786,
   21.80181,
   21.61436,
   21.55288,
   21.61957,
   21.98061,
   22.1509,
   22.23151,
   22.18998,
   22.02467,
   21.75653,
   21.41842,
   20.68175,
   19.99786,
   19.42502,
   19.00848,
   18.79301,
   18.77826,
   18.89484,
   19.04971,
   19.14081,
   19.09153,
   18.89935,
   18.29485,
   17.68025,
   17.4662,
   17.33937,
   17.12881,
   17.02648,
   17.07796,
   17.34036,
   17.77214,
   18.87716,
   19.97474,
   20.41733,
   20.54365,
   20.56492,
   20.4659,
   20.32481,
   20.10879,
   19.8209,
   19.46621,
   18.58494,
   17.53322,
   16.38765,
   14.08827,
   13.03098,
   12.0687,
   11.20708,
   10.44194,
   9.763931,
   9.162038,
   8.145065,
   7.321133,
   6.639706,
   6.064089,
   5.567991,
   4.749462,
   4.104575,
   3.593807,
   3.187052,
   2.857469,
   2.582908,
   2.349818,
   2.146185,
   1.961301,
   1.790785,
   1.632903,
   1.487034,
   1.352877,
   1.230103,
   1.118253,
   1.016981,
   0.9255284,
   0.8429498,
   0.7685611,
   0.701646,
   0.6412853,
   0.5866885,
   0.5371832,
   0.4921995,
   0.4512538,
   0.4139328,
   0.3798802,
   0.3487857,
   0.320376,
   0.2944086,
   0.2706667,
   0.2489554,
   0.2290987,
   0.2109374,
   0.2109374,
   0.2109374,
   0};
   TGraph *graph = new TGraph(114,modelTot_Norm_B_plus_M__fx43,modelTot_Norm_B_plus_M__fy43);
   graph->SetName("modelTot_Norm_B_plus_M_");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Charm_fx44[101] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4898,
   4901,
   4904,
   4907,
   4910,
   4913,
   4916,
   4922,
   4928,
   4934,
   4940,
   4943,
   4946,
   4949,
   4952,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4979,
   4982,
   4985,
   4988,
   4991,
   4994,
   5000,
   5006,
   5012,
   5018,
   5021,
   5024,
   5030,
   5036,
   5042,
   5048,
   5054,
   5060,
   5066,
   5072,
   5084,
   5090,
   5096,
   5120,
   5132,
   5144,
   5156,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Charm_fy44[101] = {
   0,
   25.70445,
   25.70445,
   25.44233,
   25.03668,
   24.02493,
   22.85821,
   22.26623,
   21.75882,
   21.39117,
   21.16521,
   21.04439,
   20.97546,
   20.8117,
   20.53855,
   20.27999,
   20.0977,
   19.98383,
   19.81231,
   19.55875,
   19.22769,
   18.45927,
   18.12398,
   17.88655,
   17.77433,
   17.78953,
   18.04527,
   18.16174,
   18.18774,
   18.09079,
   17.86925,
   17.54405,
   17.14804,
   16.29301,
   15.48724,
   14.78882,
   14.24283,
   14.04236,
   13.89372,
   13.74071,
   13.71373,
   13.71875,
   13.65231,
   13.43597,
   13.06495,
   12.58906,
   12.05781,
   10.97604,
   10.50937,
   10.12102,
   8.828481,
   8.176174,
   7.627405,
   7.200658,
   6.846288,
   6.196254,
   5.605773,
   5.130683,
   4.743054,
   4.387727,
   4.041415,
   3.705129,
   3.387032,
   3.094401,
   2.830646,
   2.594986,
   2.383877,
   2.193028,
   2.018812,
   1.858689,
   1.710996,
   1.574595,
   1.448638,
   1.332442,
   1.225415,
   1.127005,
   1.036659,
   0.9538099,
   0.8778759,
   0.8082757,
   0.7444475,
   0.6858651,
   0.6320488,
   0.5825684,
   0.5370413,
   0.495128,
   0.4565258,
   0.4209636,
   0.3881968,
   0.3580036,
   0.330182,
   0.3045473,
   0.2809303,
   0.2591758,
   0.2391411,
   0.220695,
   0.2037167,
   0.1880949,
   0.1880949,
   0.1880949,
   0};
   graph = new TGraph(101,Charm_fx44,Charm_fy44);
   graph->SetName("Charm");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Prc_fx45[101] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4898,
   4904,
   4916,
   4922,
   4928,
   4931,
   4934,
   4940,
   4943,
   4946,
   4949,
   4952,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4979,
   4982,
   4985,
   4988,
   4991,
   4994,
   5000,
   5006,
   5012,
   5015,
   5018,
   5021,
   5024,
   5027,
   5030,
   5036,
   5042,
   5048,
   5051,
   5054,
   5060,
   5066,
   5072,
   5084,
   5090,
   5096,
   5120,
   5132,
   5144,
   5156,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Prc_fy45[101] = {
   0,
   20.70093,
   20.70093,
   20.57511,
   20.52156,
   20.52187,
   20.46386,
   20.2622,
   19.77243,
   19.56124,
   19.42052,
   19.4088,
   19.43996,
   19.54785,
   19.54903,
   19.46542,
   19.27253,
   18.97999,
   18.24372,
   17.91125,
   17.67272,
   17.55751,
   17.56916,
   17.81891,
   17.93365,
   17.95904,
   17.86265,
   17.64286,
   17.3206,
   16.92875,
   16.08526,
   15.29475,
   14.61434,
   14.32846,
   14.08801,
   13.89765,
   13.75913,
   13.67177,
   13.62592,
   13.61752,
   13.63929,
   13.58745,
   13.50634,
   13.38334,
   13.02226,
   12.55415,
   12.02875,
   10.95408,
   10.48923,
   10.10189,
   8.809005,
   8.155557,
   7.605684,
   7.178096,
   6.823267,
   6.17362,
   5.585185,
   5.113364,
   4.729579,
   4.378031,
   4.034962,
   3.701157,
   3.38477,
   3.09321,
   2.830066,
   2.594725,
   2.383769,
   2.192987,
   2.018797,
   1.858685,
   1.710995,
   1.574594,
   1.448638,
   1.332442,
   1.225415,
   1.127005,
   1.036659,
   0.9538099,
   0.8778759,
   0.8082757,
   0.7444475,
   0.6858651,
   0.6320488,
   0.5825684,
   0.5370413,
   0.495128,
   0.4565258,
   0.4209636,
   0.3881968,
   0.3580036,
   0.330182,
   0.3045473,
   0.2809303,
   0.2591758,
   0.2391411,
   0.220695,
   0.2037167,
   0.1880949,
   0.1880949,
   0.1880949,
   0};
   graph = new TGraph(101,Prc_fx45,Prc_fy45);
   graph->SetName("Prc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx46[61] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Comb_fy46[61] = {
   0,
   16.39477,
   16.39477,
   15.09649,
   13.90161,
   12.80186,
   11.7896,
   10.85785,
   10.00016,
   9.210617,
   8.483769,
   7.814609,
   7.198535,
   6.631309,
   6.109036,
   5.628133,
   5.185305,
   4.777519,
   4.401986,
   4.056141,
   3.737622,
   3.444259,
   3.174054,
   2.925166,
   2.695906,
   2.484716,
   2.290164,
   2.110932,
   1.945805,
   1.793669,
   1.653494,
   1.524335,
   1.405322,
   1.295653,
   1.194589,
   1.101453,
   1.015618,
   0.9365094,
   0.8635965,
   0.7963915,
   0.734445,
   0.6773433,
   0.6247053,
   0.5761801,
   0.5314446,
   0.4902012,
   0.4521757,
   0.4171157,
   0.3847886,
   0.3549802,
   0.3274932,
   0.3021458,
   0.2787706,
   0.2572132,
   0.2373315,
   0.2189946,
   0.2020818,
   0.1864819,
   0.1864819,
   0.1864819,
   0};
   graph = new TGraph(61,Comb_fx46,Comb_fy46);
   graph->SetName("Comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx47[92] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5060,
   5072,
   5084,
   5096,
   5120,
   5132,
   5144,
   5156,
   5168,
   5180,
   5192,
   5204,
   5216,
   5222,
   5228,
   5234,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5267,
   5270,
   5276,
   5282,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5360,
   5372,
   5384,
   5396,
   5408,
   5420,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Signal_fy47[92] = {
   0,
   2.585705,
   2.585705,
   2.861061,
   3.175425,
   3.532312,
   3.935335,
   4.388739,
   4.899285,
   5.488501,
   5.834404,
   6.237039,
   6.704208,
   7.218351,
   8.30033,
   8.850307,
   9.450554,
   10.1397,
   10.92585,
   11.78659,
   12.68091,
   13.55891,
   14.36896,
   14.73415,
   15.06369,
   15.30479,
   15.43424,
   15.45576,
   15.43787,
   15.34634,
   15.1789,
   14.93873,
   14.63102,
   14.26265,
   13.84188,
   13.37793,
   12.8805,
   11.82402,
   10.74473,
   9.700546,
   8.730469,
   7.855002,
   7.07977,
   6.400523,
   5.807816,
   5.290491,
   4.837726,
   4.439935,
   4.088948,
   3.777852,
   3.252674,
   2.826874,
   2.473591,
   2.174712,
   1.918816,
   1.698714,
   1.509589,
   1.20993,
   0.994024,
   0.8386575,
   0.7242182,
   0.6388218,
   0.5715903,
   0.5126634,
   0.4583426,
   0.4074877,
   0.3600296,
   0.3162176,
   0.2762931,
   0.2403768,
   0.2087055,
   0.1810809,
   0.1570847,
   0.1365123,
   0.1190777,
   0.104244,
   0.09156056,
   0.08065739,
   0.07123591,
   0.06305699,
   0.05592919,
   0.04969824,
   0.0442384,
   0.03944566,
   0.03523278,
   0.0315256,
   0.0282604,
   0.02538203,
   0.02284251,
   0.02284251,
   0.02284251,
   0};
   graph = new TGraph(92,Signal_fx47,Signal_fy47);
   graph->SetName("Signal");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx48[114] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4898,
   4901,
   4904,
   4907,
   4910,
   4916,
   4922,
   4928,
   4934,
   4940,
   4943,
   4946,
   4949,
   4952,
   4958,
   4961,
   4964,
   4967,
   4970,
   4976,
   4979,
   4982,
   4985,
   4988,
   4991,
   4994,
   5000,
   5006,
   5012,
   5018,
   5024,
   5030,
   5036,
   5042,
   5048,
   5054,
   5060,
   5072,
   5084,
   5090,
   5096,
   5120,
   5132,
   5144,
   5156,
   5168,
   5192,
   5216,
   5228,
   5234,
   5240,
   5246,
   5249,
   5252,
   5255,
   5258,
   5264,
   5270,
   5276,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5336,
   5348,
   5360,
   5372,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t ModelTot_fy48[114] = {
   0,
   28.29016,
   28.29016,
   28.06044,
   27.68776,
   26.74366,
   25.64691,
   25.09081,
   24.61988,
   24.28932,
   24.10106,
   23.98861,
   23.90468,
   23.71398,
   23.54051,
   23.44603,
   23.37711,
   23.25122,
   23.044,
   22.76,
   22.08786,
   21.80181,
   21.61436,
   21.55288,
   21.61957,
   21.98061,
   22.1509,
   22.23151,
   22.18998,
   22.02467,
   21.75653,
   21.41842,
   20.68175,
   19.99786,
   19.42502,
   19.00848,
   18.79301,
   18.77826,
   18.89484,
   19.04971,
   19.14081,
   19.09153,
   18.89935,
   18.29485,
   17.68025,
   17.4662,
   17.33937,
   17.12881,
   17.02648,
   17.07796,
   17.34036,
   17.77214,
   18.87716,
   19.97474,
   20.41733,
   20.54365,
   20.56492,
   20.4659,
   20.32481,
   20.10879,
   19.8209,
   19.46621,
   18.58494,
   17.53322,
   16.38765,
   14.08827,
   13.03098,
   12.0687,
   11.20708,
   10.44194,
   9.763931,
   9.162038,
   8.145065,
   7.321133,
   6.639706,
   6.064089,
   5.567991,
   4.749462,
   4.104575,
   3.593807,
   3.187052,
   2.857469,
   2.582908,
   2.349818,
   2.146185,
   1.961301,
   1.790785,
   1.632903,
   1.487034,
   1.352877,
   1.230103,
   1.118253,
   1.016981,
   0.9255284,
   0.8429498,
   0.7685611,
   0.701646,
   0.6412853,
   0.5866885,
   0.5371832,
   0.4921995,
   0.4512538,
   0.4139328,
   0.3798802,
   0.3487857,
   0.320376,
   0.2944086,
   0.2706667,
   0.2489554,
   0.2290987,
   0.2109374,
   0.2109374,
   0.2109374,
   0};
   graph = new TGraph(114,ModelTot_fx48,ModelTot_fy48);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataKeeRun3Trig1PhotAll_fx3016[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t h_dataKeeRun3Trig1PhotAll_fy3016[55] = {
   28,
   32,
   15,
   21,
   29,
   16,
   23,
   18,
   13,
   12,
   22,
   16,
   19,
   24,
   24,
   16,
   21,
   10,
   6,
   6,
   5,
   4,
   5,
   2,
   2,
   3,
   1,
   1,
   4,
   1,
   3,
   2,
   1,
   3,
   0,
   0,
   2,
   2,
   2,
   1,
   0,
   2,
   0,
   0,
   0,
   0,
   1,
   0,
   2,
   0,
   0,
   0,
   1,
   0,
   1};
   Double_t h_dataKeeRun3Trig1PhotAll_felx3016[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun3Trig1PhotAll_fely3016[55] = {
   5.259711,
   5.627135,
   3.82938,
   4.545807,
   5.353932,
   3.957801,
   4.760717,
   4.202887,
   3.558662,
   3.415266,
   4.654502,
   3.957801,
   4.320219,
   4.864612,
   4.864612,
   3.957801,
   4.545807,
   3.108694,
   2.379931,
   2.379931,
   2.159691,
   1.914339,
   2.159691,
   1.291815,
   1.291815,
   1.632705,
   0.8272462,
   0.8272462,
   1.914339,
   0.8272462,
   1.632705,
   1.291815,
   0.8272462,
   1.632705,
   0,
   0,
   1.291815,
   1.291815,
   1.291815,
   0.8272462,
   0,
   1.291815,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   1.291815,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462};
   Double_t h_dataKeeRun3Trig1PhotAll_fehx3016[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun3Trig1PhotAll_fehy3016[55] = {
   6.354446,
   6.715753,
   4.958738,
   5.655182,
   6.44702,
   5.083066,
   5.865235,
   5.321007,
   4.697573,
   4.559819,
   5.761366,
   5.083066,
   5.435196,
   5.966932,
   5.966932,
   5.083066,
   5.655182,
   4.26695,
   3.583642,
   3.583642,
   3.382473,
   3.162753,
   3.382473,
   2.63786,
   2.63786,
   2.918186,
   2.299527,
   2.299527,
   3.162753,
   2.299527,
   2.918186,
   2.63786,
   2.299527,
   2.918186,
   1.147874,
   1.147874,
   2.63786,
   2.63786,
   2.63786,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527};
   grae = new TGraphAsymmErrors(55,h_dataKeeRun3Trig1PhotAll_fx3016,h_dataKeeRun3Trig1PhotAll_fy3016,h_dataKeeRun3Trig1PhotAll_felx3016,h_dataKeeRun3Trig1PhotAll_fehx3016,h_dataKeeRun3Trig1PhotAll_fely3016,h_dataKeeRun3Trig1PhotAll_fehy3016);
   grae->SetName("h_dataKeeRun3Trig1PhotAll");
   grae->SetTitle("Histogram of dataKeeRun3Trig1PhotAll_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_b2bdb10__16 = new TH1D("frame_b2bdb10__16","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_b2bdb10__16->SetBinContent(1,40.65154);
   frame_b2bdb10__16->SetMaximum(40.65154);
   frame_b2bdb10__16->SetEntries(1);
   frame_b2bdb10__16->SetDirectory(0);
   frame_b2bdb10__16->SetStats(0);
   frame_b2bdb10__16->SetLineWidth(2);
   frame_b2bdb10__16->SetMarkerStyle(20);
   frame_b2bdb10__16->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_b2bdb10__16->GetXaxis()->SetNdivisions(505);
   frame_b2bdb10__16->GetXaxis()->SetLabelFont(132);
   frame_b2bdb10__16->GetXaxis()->SetLabelOffset(0.01);
   frame_b2bdb10__16->GetXaxis()->SetLabelSize(0.06);
   frame_b2bdb10__16->GetXaxis()->SetTitleSize(0.072);
   frame_b2bdb10__16->GetXaxis()->SetTitleOffset(0.95);
   frame_b2bdb10__16->GetXaxis()->SetTitleFont(132);
   frame_b2bdb10__16->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_b2bdb10__16->GetYaxis()->SetLabelFont(132);
   frame_b2bdb10__16->GetYaxis()->SetLabelOffset(0.01);
   frame_b2bdb10__16->GetYaxis()->SetLabelSize(0.06);
   frame_b2bdb10__16->GetYaxis()->SetTitleSize(0.072);
   frame_b2bdb10__16->GetYaxis()->SetTitleOffset(0.95);
   frame_b2bdb10__16->GetYaxis()->SetTitleFont(132);
   frame_b2bdb10__16->GetZaxis()->SetLabelFont(132);
   frame_b2bdb10__16->GetZaxis()->SetLabelSize(0.06);
   frame_b2bdb10__16->GetZaxis()->SetTitleSize(0.072);
   frame_b2bdb10__16->GetZaxis()->SetTitleOffset(1.2);
   frame_b2bdb10__16->GetZaxis()->SetTitleFont(132);
   frame_b2bdb10__16->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.55,
                              0.62 - gStyle->GetPadTopMargin(),
                              0.9,
                              0.9 - gStyle->GetPadTopMargin());
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data 4 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}e^{#plus}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Charm","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Prc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.54,
                                 0.9- gStyle->GetPadTopMargin(),
                                 0.79,
                                 0.98 - gStyle->GetPadTopMargin(),"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/Fig6g.C <==
void Fig6g()
{
    TColor* col1 = gROOT->GetColor(92);
    col1->SetRGB(0.992, 0.6823, 0.3804);
    TColor* col2 = gROOT->GetColor(93);
    col2->SetRGB(0.6706, 0.8510, 0.9137);
    TColor* col3 = gROOT->GetColor(94);
    col3->SetRGB(0.8431, 0.098, 0.1098);
    TColor* col4 = gROOT->GetColor(95);
    col4->SetRGB(0.1725, 0.4824, 0.7137);

//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 18 17:46:17 2021) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.0625);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_aa18f10__17 = new TH1D("frame_aa18f10__17","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_aa18f10__17->SetBinContent(1,37.21937);
   frame_aa18f10__17->SetMaximum(37.21937);
   frame_aa18f10__17->SetEntries(1);
   frame_aa18f10__17->SetDirectory(0);
   frame_aa18f10__17->SetStats(0);
   frame_aa18f10__17->SetLineWidth(2);
   frame_aa18f10__17->SetMarkerStyle(20);
   frame_aa18f10__17->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_aa18f10__17->GetXaxis()->SetNdivisions(505);
   frame_aa18f10__17->GetXaxis()->SetLabelFont(132);
   frame_aa18f10__17->GetXaxis()->SetLabelOffset(0.01);
   frame_aa18f10__17->GetXaxis()->SetLabelSize(0.06);
   frame_aa18f10__17->GetXaxis()->SetTitleSize(0.072);
   frame_aa18f10__17->GetXaxis()->SetTitleOffset(0.95);
   frame_aa18f10__17->GetXaxis()->SetTitleFont(132);
   frame_aa18f10__17->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_aa18f10__17->GetYaxis()->SetLabelFont(132);
   frame_aa18f10__17->GetYaxis()->SetLabelOffset(0.01);
   frame_aa18f10__17->GetYaxis()->SetLabelSize(0.06);
   frame_aa18f10__17->GetYaxis()->SetTitleSize(0.072);
   frame_aa18f10__17->GetYaxis()->SetTitleOffset(0.95);
   frame_aa18f10__17->GetYaxis()->SetTitleFont(132);
   frame_aa18f10__17->GetZaxis()->SetLabelFont(132);
   frame_aa18f10__17->GetZaxis()->SetLabelSize(0.06);
   frame_aa18f10__17->GetZaxis()->SetTitleSize(0.072);
   frame_aa18f10__17->GetZaxis()->SetTitleOffset(1.2);
   frame_aa18f10__17->GetZaxis()->SetTitleFont(132);
   frame_aa18f10__17->Draw("FUNC");
   
   Double_t Data_fx3017[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t Data_fy3017[55] = {
   24,
   16,
   29,
   25,
   16,
   13,
   22,
   13,
   20,
   22,
   19,
   18,
   17,
   17,
   18,
   27,
   13,
   8,
   8,
   8,
   2,
   2,
   2,
   0,
   4,
   3,
   1,
   0,
   2,
   2,
   1,
   1,
   1,
   0,
   5,
   1,
   0,
   3,
   1,
   1,
   0,
   2,
   0,
   0,
   1,
   2,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   0};
   Double_t Data_felx3017[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fely3017[55] = {
   4.864612,
   3.957801,
   5.353932,
   4.966335,
   3.957801,
   3.558662,
   4.654502,
   3.558662,
   4.434448,
   4.654502,
   4.320219,
   4.202887,
   4.082184,
   4.082184,
   4.202887,
   5.163771,
   3.558662,
   2.768386,
   2.768386,
   2.768386,
   1.291815,
   1.291815,
   1.291815,
   0,
   1.914339,
   1.632705,
   0.8272462,
   0,
   1.291815,
   1.291815,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   2.159691,
   0.8272462,
   0,
   1.632705,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0,
   0,
   0.8272462,
   1.291815,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0};
   Double_t Data_fehx3017[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fehy3017[55] = {
   5.966932,
   5.083066,
   6.44702,
   6.066589,
   5.083066,
   4.697573,
   5.761366,
   4.697573,
   5.546519,
   5.761366,
   5.435196,
   5.321007,
   5.203719,
   5.203719,
   5.321007,
   6.260244,
   4.697573,
   3.945142,
   3.945142,
   3.945142,
   2.63786,
   2.63786,
   2.63786,
   1.147874,
   3.162753,
   2.918186,
   2.299527,
   1.147874,
   2.63786,
   2.63786,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   3.382473,
   2.299527,
   1.147874,
   2.918186,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,Data_fx3017,Data_fy3017,Data_felx3017,Data_fehx3017,Data_fely3017,Data_fehy3017);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKeeRun1Trig2PhotAll_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_Norm_B_plus_M__fx49[119] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4889,
   4892,
   4895,
   4898,
   4904,
   4907,
   4910,
   4913,
   4916,
   4919,
   4922,
   4928,
   4931,
   4934,
   4937,
   4940,
   4943,
   4946,
   4952,
   4958,
   4964,
   4970,
   4973,
   4976,
   4979,
   4982,
   4988,
   5000,
   5012,
   5018,
   5021,
   5024,
   5036,
   5039,
   5042,
   5045,
   5048,
   5060,
   5066,
   5072,
   5096,
   5108,
   5120,
   5126,
   5132,
   5144,
   5156,
   5168,
   5180,
   5192,
   5216,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5264,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5348,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t modelTot_Norm_B_plus_M__fy49[119] = {
   0,
   27.61093,
   27.61093,
   27.43894,
   27.20312,
   26.89627,
   26.50763,
   26.02836,
   25.46462,
   24.16897,
   23.51979,
   22.93789,
   22.46918,
   22.15254,
   21.98923,
   21.9588,
   22.11608,
   22.19157,
   22.20596,
   22.13281,
   21.96447,
   21.70878,
   21.37967,
   20.5809,
   19.74768,
   19.00791,
   18.42611,
   18.2131,
   18.05842,
   17.96314,
   17.92431,
   17.96652,
   18.207,
   18.31875,
   18.41041,
   18.52439,
   18.69744,
   19.61185,
   19.70661,
   19.68914,
   19.55824,
   19.32776,
   18.03852,
   17.5289,
   17.20633,
   16.60075,
   16.19164,
   15.84996,
   15.75399,
   15.71708,
   15.79304,
   16.00217,
   16.33286,
   16.83974,
   17.55239,
   19.31179,
   20.09352,
   20.25092,
   20.35131,
   20.38046,
   20.33826,
   20.22665,
   20.04787,
   19.79396,
   19.46839,
   19.07896,
   18.63446,
   17.61775,
   13.0566,
   12.01676,
   11.0668,
   10.20741,
   9.433869,
   8.739288,
   8.116226,
   7.557568,
   7.056869,
   6.20708,
   5.527299,
   4.983139,
   4.543794,
   4.182831,
   3.880555,
   3.395576,
   3.012668,
   2.699604,
   2.436015,
   2.209381,
   2.01149,
   1.836516,
   1.680247,
   1.53966,
   1.412596,
   1.297494,
   1.193173,
   1.098683,
   1.013193,
   0.9359848,
   0.8665829,
   0.8041281,
   0.747782,
   0.6968003,
   0.6505275,
   0.6083918,
   0.5698996,
   0.5346276,
   0.5022145,
   0.4723523,
   0.4447774,
   0.4192638,
   0.3956163,
   0.3736651,
   0.3532621,
   0.3342769,
   0.3165947,
   0.3001134,
   0.3001134,
   0.3001134,
   0};
   TGraph *graph = new TGraph(119,modelTot_Norm_B_plus_M__fx49,modelTot_Norm_B_plus_M__fy49);
   graph->SetName("modelTot_Norm_B_plus_M_");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Charm_fx50[100] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4889,
   4892,
   4895,
   4898,
   4904,
   4907,
   4910,
   4913,
   4916,
   4919,
   4922,
   4928,
   4931,
   4934,
   4937,
   4940,
   4943,
   4946,
   4952,
   4958,
   4964,
   4970,
   4973,
   4976,
   4979,
   4982,
   4988,
   5000,
   5012,
   5018,
   5021,
   5024,
   5030,
   5033,
   5036,
   5039,
   5042,
   5045,
   5048,
   5060,
   5066,
   5072,
   5096,
   5120,
   5132,
   5144,
   5168,
   5180,
   5192,
   5204,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Charm_fy50[100] = {
   0,
   25.63064,
   25.63064,
   25.42896,
   25.16288,
   24.8252,
   24.40512,
   23.8938,
   23.29739,
   21.93446,
   21.25066,
   20.63345,
   20.12874,
   19.77538,
   19.57464,
   19.50604,
   19.58471,
   19.61974,
   19.59287,
   19.47766,
   19.26644,
   18.96705,
   18.59339,
   17.70296,
   16.77461,
   15.93616,
   15.2521,
   14.98661,
   14.77854,
   14.62897,
   14.53494,
   14.46406,
   14.46764,
   14.32858,
   14.28976,
   14.33725,
   14.44299,
   14.78742,
   14.96109,
   15.07989,
   15.10319,
   15.01341,
   14.80933,
   14.50477,
   12.90958,
   12.24048,
   11.75326,
   10.41061,
   8.626482,
   7.840369,
   7.205709,
   6.133942,
   5.643926,
   5.213514,
   4.856086,
   4.564597,
   4.111778,
   3.745211,
   3.424428,
   3.138121,
   2.878536,
   2.643074,
   2.43214,
   2.244901,
   2.078577,
   1.929815,
   1.795714,
   1.673987,
   1.562768,
   1.460476,
   1.3658,
   1.27773,
   1.19555,
   1.118787,
   1.047138,
   0.9803877,
   0.9183465,
   0.8608108,
   0.8075431,
   0.7582704,
   0.7126934,
   0.6705015,
   0.6313886,
   0.5950654,
   0.5612683,
   0.5297635,
   0.500347,
   0.4728428,
   0.447099,
   0.4229837,
   0.4003812,
   0.3791887,
   0.3593134,
   0.3406714,
   0.3231854,
   0.3067843,
   0.2914026,
   0.2914026,
   0.2914026,
   0};
   graph = new TGraph(100,Charm_fx50,Charm_fy50);
   graph->SetName("Charm");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Prc_fx51[96] = {
   4856,
   4856,
   4880,
   4892,
   4904,
   4907,
   4910,
   4913,
   4916,
   4928,
   4931,
   4934,
   4937,
   4940,
   4952,
   4958,
   4964,
   4970,
   4976,
   4982,
   4988,
   5000,
   5006,
   5012,
   5018,
   5021,
   5024,
   5030,
   5033,
   5036,
   5039,
   5042,
   5045,
   5048,
   5060,
   5063,
   5066,
   5069,
   5072,
   5078,
   5084,
   5090,
   5096,
   5120,
   5126,
   5132,
   5144,
   5168,
   5180,
   5192,
   5204,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Prc_fy51[96] = {
   0,
   19.65349,
   19.65349,
   18.94024,
   18.05895,
   17.87307,
   17.74358,
   17.68662,
   17.70966,
   18.08847,
   18.06899,
   17.95876,
   17.76334,
   17.50457,
   16.31761,
   15.81538,
   15.37414,
   14.96891,
   14.64608,
   14.46424,
   14.40722,
   14.38928,
   14.32605,
   14.21552,
   14.16085,
   14.20146,
   14.30126,
   14.63727,
   14.80863,
   14.9265,
   14.95031,
   14.86241,
   14.66153,
   14.36145,
   12.79396,
   12.44532,
   12.14219,
   11.88578,
   11.67272,
   11.33513,
   11.04857,
   10.74434,
   10.38546,
   8.622118,
   8.21059,
   7.838911,
   7.205289,
   6.133919,
   5.643922,
   5.213513,
   4.856086,
   4.564597,
   4.111778,
   3.745211,
   3.424428,
   3.138121,
   2.878536,
   2.643074,
   2.43214,
   2.244901,
   2.078577,
   1.929815,
   1.795714,
   1.673987,
   1.562768,
   1.460476,
   1.3658,
   1.27773,
   1.19555,
   1.118787,
   1.047138,
   0.9803877,
   0.9183465,
   0.8608108,
   0.8075431,
   0.7582704,
   0.7126934,
   0.6705015,
   0.6313886,
   0.5950654,
   0.5612683,
   0.5297635,
   0.500347,
   0.4728428,
   0.447099,
   0.4229837,
   0.4003812,
   0.3791887,
   0.3593134,
   0.3406714,
   0.3231854,
   0.3067843,
   0.2914026,
   0.2914026,
   0.2914026,
   0};
   graph = new TGraph(96,Prc_fx51,Prc_fy51);
   graph->SetName("Prc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx52[63] = {
   4856,
   4856,
   4880,
   4892,
   4904,
   4916,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Comb_fy52[63] = {
   0,
   14.09565,
   14.09565,
   13.43637,
   12.81051,
   12.21631,
   11.65208,
   10.60735,
   9.664687,
   8.813656,
   8.044922,
   7.350121,
   6.721759,
   6.15312,
   5.638187,
   5.171565,
   4.748418,
   4.364411,
   4.015654,
   3.69866,
   3.410299,
   3.147762,
   2.908528,
   2.690334,
   2.491146,
   2.309137,
   2.142667,
   1.99026,
   1.850588,
   1.722457,
   1.604795,
   1.496633,
   1.397099,
   1.30541,
   1.220858,
   1.142803,
   1.07067,
   1.003939,
   0.9421401,
   0.8848481,
   0.8316789,
   0.7822848,
   0.7363508,
   0.6935914,
   0.6537477,
   0.6165845,
   0.5818885,
   0.5494655,
   0.5191388,
   0.4907477,
   0.4641456,
   0.4391987,
   0.4157849,
   0.3937926,
   0.3731197,
   0.3536726,
   0.3353658,
   0.3181204,
   0.3018643,
   0.286531,
   0.286531,
   0.286531,
   0};
   graph = new TGraph(63,Comb_fx52,Comb_fy52);
   graph->SetName("Comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx53[91] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5084,
   5096,
   5108,
   5120,
   5132,
   5144,
   5156,
   5168,
   5174,
   5180,
   5192,
   5204,
   5216,
   5222,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Signal_fy53[91] = {
   0,
   1.980298,
   1.980298,
   2.234503,
   2.531366,
   2.87794,
   3.279883,
   3.739352,
   4.254455,
   4.822988,
   5.453078,
   5.801922,
   6.190145,
   6.658416,
   7.223473,
   7.876709,
   8.587331,
   9.346545,
   10.19892,
   10.6776,
   11.19581,
   12.33887,
   13.56073,
   14.7472,
   15.28719,
   15.77138,
   15.98382,
   16.13749,
   16.21835,
   16.22648,
   16.16398,
   16.03321,
   15.82629,
   15.54681,
   15.20262,
   14.80257,
   14.35604,
   13.87254,
   9.632169,
   8.666781,
   7.789258,
   7.000454,
   6.295749,
   5.668367,
   5.110944,
   4.616406,
   4.178333,
   3.791011,
   3.449308,
   3.148517,
   2.884226,
   2.448602,
   2.111654,
   1.84713,
   1.635654,
   1.316999,
   1.082852,
   0.9038893,
   0.7620282,
   0.6466125,
   0.551014,
   0.4707157,
   0.4025173,
   0.3441108,
   0.2938092,
   0.2503558,
   0.2127858,
   0.1803366,
   0.152382,
   0.1284417,
   0.1083125,
   0.09143469,
   0.07728049,
   0.06541176,
   0.05546209,
   0.04712347,
   0.04013611,
   0.03428063,
   0.02937178,
   0.0252533,
   0.0217937,
   0.01888259,
   0.0164276,
   0.01435165,
   0.01259068,
   0.01109156,
   0.009810352,
   0.008710813,
   0.008710813,
   0.008710813,
   0};
   graph = new TGraph(91,Signal_fx53,Signal_fy53);
   graph->SetName("Signal");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx54[119] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4889,
   4892,
   4895,
   4898,
   4904,
   4907,
   4910,
   4913,
   4916,
   4919,
   4922,
   4928,
   4931,
   4934,
   4937,
   4940,
   4943,
   4946,
   4952,
   4958,
   4964,
   4970,
   4973,
   4976,
   4979,
   4982,
   4988,
   5000,
   5012,
   5018,
   5021,
   5024,
   5036,
   5039,
   5042,
   5045,
   5048,
   5060,
   5066,
   5072,
   5096,
   5108,
   5120,
   5126,
   5132,
   5144,
   5156,
   5168,
   5180,
   5192,
   5216,
   5228,
   5231,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5264,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5348,
   5360,
   5372,
   5384,
   5396,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t ModelTot_fy54[119] = {
   0,
   27.61093,
   27.61093,
   27.43894,
   27.20312,
   26.89627,
   26.50763,
   26.02836,
   25.46462,
   24.16897,
   23.51979,
   22.93789,
   22.46918,
   22.15254,
   21.98923,
   21.9588,
   22.11608,
   22.19157,
   22.20596,
   22.13281,
   21.96447,
   21.70878,
   21.37967,
   20.5809,
   19.74768,
   19.00791,
   18.42611,
   18.2131,
   18.05842,
   17.96314,
   17.92431,
   17.96652,
   18.207,
   18.31875,
   18.41041,
   18.52439,
   18.69744,
   19.61185,
   19.70661,
   19.68914,
   19.55824,
   19.32776,
   18.03852,
   17.5289,
   17.20633,
   16.60075,
   16.19164,
   15.84996,
   15.75399,
   15.71708,
   15.79304,
   16.00217,
   16.33286,
   16.83974,
   17.55239,
   19.31179,
   20.09352,
   20.25092,
   20.35131,
   20.38046,
   20.33826,
   20.22665,
   20.04787,
   19.79396,
   19.46839,
   19.07896,
   18.63446,
   17.61775,
   13.0566,
   12.01676,
   11.0668,
   10.20741,
   9.433869,
   8.739288,
   8.116226,
   7.557568,
   7.056869,
   6.20708,
   5.527299,
   4.983139,
   4.543794,
   4.182831,
   3.880555,
   3.395576,
   3.012668,
   2.699604,
   2.436015,
   2.209381,
   2.01149,
   1.836516,
   1.680247,
   1.53966,
   1.412596,
   1.297494,
   1.193173,
   1.098683,
   1.013193,
   0.9359848,
   0.8665829,
   0.8041281,
   0.747782,
   0.6968003,
   0.6505275,
   0.6083918,
   0.5698996,
   0.5346276,
   0.5022145,
   0.4723523,
   0.4447774,
   0.4192638,
   0.3956163,
   0.3736651,
   0.3532621,
   0.3342769,
   0.3165947,
   0.3001134,
   0.3001134,
   0.3001134,
   0};
   graph = new TGraph(119,ModelTot_fx54,ModelTot_fy54);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataKeeRun1Trig2PhotAll_fx3018[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t h_dataKeeRun1Trig2PhotAll_fy3018[55] = {
   24,
   16,
   29,
   25,
   16,
   13,
   22,
   13,
   20,
   22,
   19,
   18,
   17,
   17,
   18,
   27,
   13,
   8,
   8,
   8,
   2,
   2,
   2,
   0,
   4,
   3,
   1,
   0,
   2,
   2,
   1,
   1,
   1,
   0,
   5,
   1,
   0,
   3,
   1,
   1,
   0,
   2,
   0,
   0,
   1,
   2,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   0};
   Double_t h_dataKeeRun1Trig2PhotAll_felx3018[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig2PhotAll_fely3018[55] = {
   4.864612,
   3.957801,
   5.353932,
   4.966335,
   3.957801,
   3.558662,
   4.654502,
   3.558662,
   4.434448,
   4.654502,
   4.320219,
   4.202887,
   4.082184,
   4.082184,
   4.202887,
   5.163771,
   3.558662,
   2.768386,
   2.768386,
   2.768386,
   1.291815,
   1.291815,
   1.291815,
   0,
   1.914339,
   1.632705,
   0.8272462,
   0,
   1.291815,
   1.291815,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   2.159691,
   0.8272462,
   0,
   1.632705,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0,
   0,
   0.8272462,
   1.291815,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0};
   Double_t h_dataKeeRun1Trig2PhotAll_fehx3018[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun1Trig2PhotAll_fehy3018[55] = {
   5.966932,
   5.083066,
   6.44702,
   6.066589,
   5.083066,
   4.697573,
   5.761366,
   4.697573,
   5.546519,
   5.761366,
   5.435196,
   5.321007,
   5.203719,
   5.203719,
   5.321007,
   6.260244,
   4.697573,
   3.945142,
   3.945142,
   3.945142,
   2.63786,
   2.63786,
   2.63786,
   1.147874,
   3.162753,
   2.918186,
   2.299527,
   1.147874,
   2.63786,
   2.63786,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   3.382473,
   2.299527,
   1.147874,
   2.918186,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(55,h_dataKeeRun1Trig2PhotAll_fx3018,h_dataKeeRun1Trig2PhotAll_fy3018,h_dataKeeRun1Trig2PhotAll_felx3018,h_dataKeeRun1Trig2PhotAll_fehx3018,h_dataKeeRun1Trig2PhotAll_fely3018,h_dataKeeRun1Trig2PhotAll_fehy3018);
   grae->SetName("h_dataKeeRun1Trig2PhotAll");
   grae->SetTitle("Histogram of dataKeeRun1Trig2PhotAll_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_aa18f10__18 = new TH1D("frame_aa18f10__18","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_aa18f10__18->SetBinContent(1,37.21937);
   frame_aa18f10__18->SetMaximum(37.21937);
   frame_aa18f10__18->SetEntries(1);
   frame_aa18f10__18->SetDirectory(0);
   frame_aa18f10__18->SetStats(0);
   frame_aa18f10__18->SetLineWidth(2);
   frame_aa18f10__18->SetMarkerStyle(20);
   frame_aa18f10__18->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_aa18f10__18->GetXaxis()->SetNdivisions(505);
   frame_aa18f10__18->GetXaxis()->SetLabelFont(132);
   frame_aa18f10__18->GetXaxis()->SetLabelOffset(0.01);
   frame_aa18f10__18->GetXaxis()->SetLabelSize(0.06);
   frame_aa18f10__18->GetXaxis()->SetTitleSize(0.072);
   frame_aa18f10__18->GetXaxis()->SetTitleOffset(0.95);
   frame_aa18f10__18->GetXaxis()->SetTitleFont(132);
   frame_aa18f10__18->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_aa18f10__18->GetYaxis()->SetLabelFont(132);
   frame_aa18f10__18->GetYaxis()->SetLabelOffset(0.01);
   frame_aa18f10__18->GetYaxis()->SetLabelSize(0.06);
   frame_aa18f10__18->GetYaxis()->SetTitleSize(0.072);
   frame_aa18f10__18->GetYaxis()->SetTitleOffset(0.95);
   frame_aa18f10__18->GetYaxis()->SetTitleFont(132);
   frame_aa18f10__18->GetZaxis()->SetLabelFont(132);
   frame_aa18f10__18->GetZaxis()->SetLabelSize(0.06);
   frame_aa18f10__18->GetZaxis()->SetTitleSize(0.072);
   frame_aa18f10__18->GetZaxis()->SetTitleOffset(1.2);
   frame_aa18f10__18->GetZaxis()->SetTitleFont(132);
   frame_aa18f10__18->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.55,
                              0.62 - gStyle->GetPadTopMargin(),
                              0.9,
                              0.9 - gStyle->GetPadTopMargin());
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data 5 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}e^{#plus}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Charm","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Prc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.54,
                                 0.9- gStyle->GetPadTopMargin(),
                                 0.79,
                                 0.98 - gStyle->GetPadTopMargin(),"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/Fig6h.C <==
void Fig6h()
{
    TColor* col1 = gROOT->GetColor(92);
    col1->SetRGB(0.992, 0.6823, 0.3804);
    TColor* col2 = gROOT->GetColor(93);
    col2->SetRGB(0.6706, 0.8510, 0.9137);
    TColor* col3 = gROOT->GetColor(94);
    col3->SetRGB(0.8431, 0.098, 0.1098);
    TColor* col4 = gROOT->GetColor(95);
    col4->SetRGB(0.1725, 0.4824, 0.7137);

//=========Macro generated from canvas: cFit/cFit
//=========  (Thu Mar 18 17:46:17 2021) by ROOT version6.08/06
   TCanvas *cFit = new TCanvas("cFit", "cFit",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cFit->SetHighLightColor(2);
   cFit->Range(0,0,1,1);
   cFit->SetFillColor(0);
   cFit->SetBorderMode(0);
   cFit->SetBorderSize(2);
   cFit->SetLeftMargin(0.14);
   cFit->SetRightMargin(0.05);
   cFit->SetTopMargin(0.0625);
   cFit->SetBottomMargin(0.16);
   cFit->SetFrameLineWidth(2);
   cFit->SetFrameBorderMode(0);
   
   TH1D *frame_b9d0be0__19 = new TH1D("frame_b9d0be0__19","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_b9d0be0__19->SetBinContent(1,34.92326);
   frame_b9d0be0__19->SetMaximum(34.92326);
   frame_b9d0be0__19->SetEntries(1);
   frame_b9d0be0__19->SetDirectory(0);
   frame_b9d0be0__19->SetStats(0);
   frame_b9d0be0__19->SetLineWidth(2);
   frame_b9d0be0__19->SetMarkerStyle(20);
   frame_b9d0be0__19->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_b9d0be0__19->GetXaxis()->SetNdivisions(505);
   frame_b9d0be0__19->GetXaxis()->SetLabelFont(132);
   frame_b9d0be0__19->GetXaxis()->SetLabelOffset(0.01);
   frame_b9d0be0__19->GetXaxis()->SetLabelSize(0.06);
   frame_b9d0be0__19->GetXaxis()->SetTitleSize(0.072);
   frame_b9d0be0__19->GetXaxis()->SetTitleOffset(0.95);
   frame_b9d0be0__19->GetXaxis()->SetTitleFont(132);
   frame_b9d0be0__19->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_b9d0be0__19->GetYaxis()->SetLabelFont(132);
   frame_b9d0be0__19->GetYaxis()->SetLabelOffset(0.01);
   frame_b9d0be0__19->GetYaxis()->SetLabelSize(0.06);
   frame_b9d0be0__19->GetYaxis()->SetTitleSize(0.072);
   frame_b9d0be0__19->GetYaxis()->SetTitleOffset(0.95);
   frame_b9d0be0__19->GetYaxis()->SetTitleFont(132);
   frame_b9d0be0__19->GetZaxis()->SetLabelFont(132);
   frame_b9d0be0__19->GetZaxis()->SetLabelSize(0.06);
   frame_b9d0be0__19->GetZaxis()->SetTitleSize(0.072);
   frame_b9d0be0__19->GetZaxis()->SetTitleOffset(1.2);
   frame_b9d0be0__19->GetZaxis()->SetTitleFont(132);
   frame_b9d0be0__19->Draw("FUNC");
   
   Double_t Data_fx3019[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t Data_fy3019[55] = {
   27,
   21,
   19,
   13,
   18,
   20,
   19,
   20,
   17,
   10,
   15,
   13,
   15,
   17,
   15,
   13,
   17,
   13,
   5,
   5,
   8,
   6,
   4,
   7,
   1,
   1,
   3,
   2,
   0,
   1,
   3,
   2,
   1,
   2,
   0,
   2,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   2,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0};
   Double_t Data_felx3019[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fely3019[55] = {
   5.163771,
   4.545807,
   4.320219,
   3.558662,
   4.202887,
   4.434448,
   4.320219,
   4.434448,
   4.082184,
   3.108694,
   3.82938,
   3.558662,
   3.82938,
   4.082184,
   3.82938,
   3.558662,
   4.082184,
   3.558662,
   2.159691,
   2.159691,
   2.768386,
   2.379931,
   1.914339,
   2.58147,
   0.8272462,
   0.8272462,
   1.632705,
   1.291815,
   0,
   0.8272462,
   1.632705,
   1.291815,
   0.8272462,
   1.291815,
   0,
   1.291815,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0};
   Double_t Data_fehx3019[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t Data_fehy3019[55] = {
   6.260244,
   5.655182,
   5.435196,
   4.697573,
   5.321007,
   5.546519,
   5.435196,
   5.546519,
   5.203719,
   4.26695,
   4.958738,
   4.697573,
   4.958738,
   5.203719,
   4.958738,
   4.697573,
   5.203719,
   4.697573,
   3.382473,
   3.382473,
   3.945142,
   3.583642,
   3.162753,
   3.770281,
   2.299527,
   2.299527,
   2.918186,
   2.63786,
   1.147874,
   2.299527,
   2.918186,
   2.63786,
   2.299527,
   2.63786,
   1.147874,
   2.63786,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,Data_fx3019,Data_fy3019,Data_felx3019,Data_fehx3019,Data_fely3019,Data_fehy3019);
   grae->SetName("Data");
   grae->SetTitle("Histogram of dataKeeRun3Trig2PhotAll_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_Norm_B_plus_M__fx55[132] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4895,
   4898,
   4901,
   4904,
   4910,
   4916,
   4922,
   4928,
   4931,
   4934,
   4940,
   4946,
   4949,
   4952,
   4955,
   4958,
   4964,
   4970,
   4973,
   4976,
   4979,
   4982,
   4985,
   4988,
   4991,
   4994,
   5000,
   5003,
   5006,
   5009,
   5012,
   5015,
   5018,
   5021,
   5024,
   5030,
   5033,
   5036,
   5039,
   5042,
   5045,
   5048,
   5060,
   5072,
   5096,
   5108,
   5120,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5180,
   5192,
   5204,
   5216,
   5222,
   5228,
   5234,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5270,
   5276,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5420,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t modelTot_Norm_B_plus_M__fy55[132] = {
   0,
   19.9488,
   19.9488,
   19.95049,
   20.03919,
   20.32232,
   20.42133,
   20.4463,
   20.38631,
   20.24649,
   19.81875,
   19.33414,
   18.87288,
   18.48019,
   18.33346,
   18.22967,
   18.14044,
   18.09947,
   18.03987,
   17.93092,
   17.76937,
   17.56425,
   17.10719,
   16.73632,
   16.61879,
   16.55064,
   16.53141,
   16.563,
   16.64704,
   16.78677,
   16.98298,
   17.22945,
   17.77707,
   18.02141,
   18.21156,
   18.33438,
   18.38029,
   18.3384,
   18.20428,
   17.98155,
   17.68374,
   16.97458,
   16.63308,
   16.33648,
   16.10074,
   15.92707,
   15.81112,
   15.74395,
   15.65057,
   15.42044,
   14.9222,
   14.67402,
   14.53517,
   14.5307,
   14.59701,
   14.71784,
   14.89621,
   15.13349,
   15.43144,
   15.78982,
   16.62007,
   17.54007,
   18.48754,
   19.37981,
   19.76521,
   20.07196,
   20.28423,
   20.38176,
   20.35178,
   20.25684,
   20.09857,
   19.88277,
   19.61274,
   19.2919,
   18.92447,
   18.51526,
   17.593,
   16.57014,
   14.40004,
   13.32914,
   12.30549,
   11.34616,
   10.45973,
   9.647961,
   8.907835,
   8.233867,
   7.619789,
   7.059828,
   6.549198,
   6.084193,
   5.661918,
   4.936061,
   4.353003,
   3.892186,
   3.531116,
   3.247758,
   3.025647,
   2.694747,
   2.441468,
   2.223394,
   2.024248,
   1.838606,
   1.665047,
   1.503472,
   1.354126,
   1.217233,
   1.092837,
   0.9807323,
   0.8804512,
   0.7913005,
   0.7124169,
   0.6428343,
   0.5815478,
   0.5275671,
   0.4801829,
   0.4388891,
   0.4024094,
   0.3701554,
   0.3414191,
   0.3155479,
   0.2920871,
   0.2706993,
   0.2511233,
   0.2331505,
   0.2166104,
   0.2013608,
   0.1872811,
   0.1742676,
   0.1622298,
   0.1622298,
   0.1622298,
   0};
   TGraph *graph = new TGraph(132,modelTot_Norm_B_plus_M__fx55,modelTot_Norm_B_plus_M__fy55);
   graph->SetName("modelTot_Norm_B_plus_M_");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t Charm_fx56[107] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4895,
   4898,
   4901,
   4904,
   4910,
   4916,
   4922,
   4928,
   4931,
   4934,
   4940,
   4946,
   4949,
   4952,
   4955,
   4958,
   4964,
   4967,
   4970,
   4973,
   4976,
   4979,
   4982,
   4985,
   4988,
   4991,
   4994,
   5000,
   5003,
   5006,
   5009,
   5012,
   5015,
   5018,
   5021,
   5024,
   5030,
   5033,
   5036,
   5039,
   5042,
   5045,
   5048,
   5060,
   5066,
   5072,
   5084,
   5096,
   5108,
   5120,
   5132,
   5144,
   5156,
   5168,
   5180,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Charm_fy56[107] = {
   0,
   17.49042,
   17.49042,
   17.46021,
   17.51655,
   17.73348,
   17.79866,
   17.78929,
   17.69445,
   17.51924,
   17.01914,
   16.45996,
   15.92183,
   15.4499,
   15.26263,
   15.11765,
   14.94413,
   14.81616,
   14.71201,
   14.55779,
   14.35024,
   14.09836,
   13.54544,
   13.29127,
   13.07548,
   12.90713,
   12.78728,
   12.71546,
   12.69353,
   12.72309,
   12.80736,
   12.94712,
   13.13609,
   13.56549,
   13.74903,
   13.87723,
   13.93688,
   13.91838,
   13.8108,
   13.60968,
   13.31863,
   12.95119,
   12.09871,
   11.68343,
   11.31156,
   10.99902,
   10.74699,
   10.55104,
   10.40219,
   9.964086,
   9.680505,
   9.357321,
   8.712612,
   7.989774,
   7.235476,
   6.530369,
   5.885848,
   5.340455,
   4.906803,
   4.570326,
   4.309884,
   4.095521,
   3.717652,
   3.38145,
   3.08679,
   2.815457,
   2.567258,
   2.349973,
   2.160831,
   1.991697,
   1.836998,
   1.69467,
   1.564063,
   1.44445,
   1.334792,
   1.23401,
   1.141178,
   1.055561,
   0.976572,
   0.9037274,
   0.8365995,
   0.7747824,
   0.7178735,
   0.6654705,
   0.6171793,
   0.5726274,
   0.531473,
   0.4934108,
   0.4581725,
   0.4255222,
   0.3952523,
   0.3671775,
   0.3411309,
   0.3169607,
   0.2945282,
   0.2737058,
   0.2543762,
   0.2364312,
   0.2197711,
   0.204304,
   0.189945,
   0.1766154,
   0.1642428,
   0.15276,
   0.15276,
   0.15276,
   0};
   graph = new TGraph(107,Charm_fx56,Charm_fy56);
   graph->SetName("Charm");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Prc_fx57[105] = {
   4856,
   4856,
   4880,
   4881.5,
   4883,
   4886,
   4892,
   4895,
   4898,
   4901,
   4904,
   4928,
   4931,
   4934,
   4940,
   4946,
   4949,
   4952,
   4955,
   4958,
   4964,
   4967,
   4970,
   4973,
   4976,
   4979,
   4982,
   4985,
   4988,
   4991,
   4994,
   5000,
   5003,
   5006,
   5009,
   5012,
   5015,
   5018,
   5021,
   5024,
   5030,
   5033,
   5036,
   5039,
   5042,
   5045,
   5048,
   5060,
   5066,
   5072,
   5084,
   5096,
   5108,
   5120,
   5132,
   5144,
   5156,
   5168,
   5180,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Prc_fy57[105] = {
   0,
   14.26806,
   14.26806,
   14.24359,
   14.24909,
   14.33785,
   14.68097,
   14.8384,
   14.93806,
   14.96708,
   14.9286,
   14.07178,
   14.01266,
   13.98517,
   14.01215,
   14.0406,
   13.99914,
   13.89848,
   13.73628,
   13.52235,
   13.02598,
   12.79224,
   12.59249,
   12.43642,
   12.32577,
   12.2606,
   12.24318,
   12.27562,
   12.36156,
   12.5021,
   12.69126,
   13.12035,
   13.30378,
   13.4321,
   13.4922,
   13.47456,
   13.3683,
   13.16897,
   12.8802,
   12.5155,
   11.66989,
   11.25866,
   10.89122,
   10.58345,
   10.3365,
   10.14592,
   10.00269,
   9.589309,
   9.319222,
   9.010201,
   8.395658,
   7.705117,
   6.984578,
   6.31365,
   5.702458,
   5.188293,
   4.782773,
   4.470735,
   4.230862,
   4.033371,
   3.679887,
   3.358964,
   3.073812,
   2.808336,
   2.563608,
   2.348246,
   2.160082,
   1.9914,
   1.836891,
   1.694634,
   1.564052,
   1.444447,
   1.334792,
   1.234009,
   1.141178,
   1.055561,
   0.976572,
   0.9037274,
   0.8365995,
   0.7747824,
   0.7178735,
   0.6654705,
   0.6171793,
   0.5726274,
   0.531473,
   0.4934108,
   0.4581725,
   0.4255222,
   0.3952523,
   0.3671775,
   0.3411309,
   0.3169607,
   0.2945282,
   0.2737058,
   0.2543762,
   0.2364312,
   0.2197711,
   0.204304,
   0.189945,
   0.1766154,
   0.1642428,
   0.15276,
   0.15276,
   0.15276,
   0};
   graph = new TGraph(105,Prc_fx57,Prc_fy57);
   graph->SetName("Prc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Comb_fx58[61] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5096,
   5120,
   5144,
   5168,
   5192,
   5216,
   5240,
   5264,
   5288,
   5312,
   5336,
   5360,
   5384,
   5408,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Comb_fy58[61] = {
   0,
   8.851877,
   8.851877,
   8.210867,
   7.61666,
   7.065812,
   6.555131,
   6.081664,
   5.642679,
   5.235642,
   4.85821,
   4.508212,
   4.183636,
   3.882622,
   3.603444,
   3.344506,
   3.104329,
   2.88154,
   2.674872,
   2.483148,
   2.305279,
   2.140255,
   1.98714,
   1.845069,
   1.713238,
   1.590902,
   1.477373,
   1.372012,
   1.274224,
   1.183463,
   1.099218,
   1.021019,
   0.9484269,
   0.8810372,
   0.8184739,
   0.7603885,
   0.7064579,
   0.6563825,
   0.6098844,
   0.566706,
   0.5266085,
   0.4893701,
   0.4547853,
   0.4226637,
   0.3928282,
   0.3651149,
   0.3393717,
   0.3154574,
   0.293241,
   0.272601,
   0.2534246,
   0.2356073,
   0.219052,
   0.2036686,
   0.1893735,
   0.1760891,
   0.1637434,
   0.1522696,
   0.1522696,
   0.1522696,
   0};
   graph = new TGraph(61,Comb_fx58,Comb_fy58);
   graph->SetName("Comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t Signal_fx59[95] = {
   4856,
   4856,
   4880,
   4904,
   4928,
   4952,
   4976,
   5000,
   5024,
   5048,
   5072,
   5084,
   5096,
   5108,
   5120,
   5132,
   5144,
   5156,
   5162,
   5168,
   5180,
   5192,
   5204,
   5210,
   5216,
   5222,
   5228,
   5234,
   5237,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5270,
   5276,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5366,
   5372,
   5384,
   5396,
   5408,
   5420,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t Signal_fy59[95] = {
   0,
   2.458381,
   2.458381,
   2.727245,
   3.030288,
   3.373127,
   3.763357,
   4.211582,
   4.732546,
   5.341764,
   6.063116,
   6.476459,
   6.932425,
   7.438545,
   8.004803,
   8.644854,
   9.377389,
   10.22669,
   10.70383,
   11.2195,
   12.31018,
   13.44455,
   14.58591,
   15.14197,
   15.66215,
   16.13597,
   16.52831,
   16.82318,
   16.93195,
   17.00031,
   17.00908,
   16.95224,
   16.83146,
   16.65261,
   16.41904,
   16.13422,
   15.80241,
   15.42847,
   14.57579,
   13.62136,
   11.58459,
   10.57831,
   9.617676,
   8.71958,
   7.892474,
   7.138005,
   6.45317,
   5.832494,
   5.269815,
   4.759465,
   4.296802,
   3.87826,
   3.501087,
   3.162998,
   2.86185,
   2.361305,
   1.979453,
   1.694118,
   1.483421,
   1.330977,
   1.130684,
   0.9970175,
   0.8886021,
   0.7902386,
   0.6974285,
   0.6094864,
   0.5269001,
   0.4503983,
   0.3806335,
   0.318055,
   0.2628588,
   0.2149808,
   0.1741212,
   0.1397895,
   0.1113613,
   0.08813697,
   0.0693946,
   0.05466062,
   0.0436368,
   0.03523196,
   0.02902452,
   0.02445839,
   0.02101967,
   0.01838128,
   0.01632314,
   0.01469212,
   0.01337936,
   0.01230634,
   0.01141582,
   0.0106657,
   0.01002479,
   0.009469839,
   0.009469839,
   0.009469839,
   0};
   graph = new TGraph(95,Signal_fx59,Signal_fy59);
   graph->SetName("Signal");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t ModelTot_fx60[132] = {
   4856,
   4856,
   4880,
   4883,
   4886,
   4892,
   4895,
   4898,
   4901,
   4904,
   4910,
   4916,
   4922,
   4928,
   4931,
   4934,
   4940,
   4946,
   4949,
   4952,
   4955,
   4958,
   4964,
   4970,
   4973,
   4976,
   4979,
   4982,
   4985,
   4988,
   4991,
   4994,
   5000,
   5003,
   5006,
   5009,
   5012,
   5015,
   5018,
   5021,
   5024,
   5030,
   5033,
   5036,
   5039,
   5042,
   5045,
   5048,
   5060,
   5072,
   5096,
   5108,
   5120,
   5132,
   5138,
   5144,
   5150,
   5156,
   5162,
   5168,
   5180,
   5192,
   5204,
   5216,
   5222,
   5228,
   5234,
   5240,
   5243,
   5246,
   5249,
   5252,
   5255,
   5258,
   5261,
   5264,
   5270,
   5276,
   5288,
   5294,
   5300,
   5306,
   5312,
   5318,
   5324,
   5330,
   5336,
   5342,
   5348,
   5354,
   5360,
   5372,
   5384,
   5396,
   5408,
   5420,
   5432,
   5456,
   5480,
   5504,
   5528,
   5552,
   5576,
   5600,
   5624,
   5648,
   5672,
   5696,
   5720,
   5744,
   5768,
   5792,
   5816,
   5840,
   5864,
   5888,
   5912,
   5936,
   5960,
   5984,
   6008,
   6032,
   6056,
   6080,
   6104,
   6128,
   6152,
   6176,
   6200,
   6200,
   6224,
   6224};
   Double_t ModelTot_fy60[132] = {
   0,
   19.9488,
   19.9488,
   19.95049,
   20.03919,
   20.32232,
   20.42133,
   20.4463,
   20.38631,
   20.24649,
   19.81875,
   19.33414,
   18.87288,
   18.48019,
   18.33346,
   18.22967,
   18.14044,
   18.09947,
   18.03987,
   17.93092,
   17.76937,
   17.56425,
   17.10719,
   16.73632,
   16.61879,
   16.55064,
   16.53141,
   16.563,
   16.64704,
   16.78677,
   16.98298,
   17.22945,
   17.77707,
   18.02141,
   18.21156,
   18.33438,
   18.38029,
   18.3384,
   18.20428,
   17.98155,
   17.68374,
   16.97458,
   16.63308,
   16.33648,
   16.10074,
   15.92707,
   15.81112,
   15.74395,
   15.65057,
   15.42044,
   14.9222,
   14.67402,
   14.53517,
   14.5307,
   14.59701,
   14.71784,
   14.89621,
   15.13349,
   15.43144,
   15.78982,
   16.62007,
   17.54007,
   18.48754,
   19.37981,
   19.76521,
   20.07196,
   20.28423,
   20.38176,
   20.35178,
   20.25684,
   20.09857,
   19.88277,
   19.61274,
   19.2919,
   18.92447,
   18.51526,
   17.593,
   16.57014,
   14.40004,
   13.32914,
   12.30549,
   11.34616,
   10.45973,
   9.647961,
   8.907835,
   8.233867,
   7.619789,
   7.059828,
   6.549198,
   6.084193,
   5.661918,
   4.936061,
   4.353003,
   3.892186,
   3.531116,
   3.247758,
   3.025647,
   2.694747,
   2.441468,
   2.223394,
   2.024248,
   1.838606,
   1.665047,
   1.503472,
   1.354126,
   1.217233,
   1.092837,
   0.9807323,
   0.8804512,
   0.7913005,
   0.7124169,
   0.6428343,
   0.5815478,
   0.5275671,
   0.4801829,
   0.4388891,
   0.4024094,
   0.3701554,
   0.3414191,
   0.3155479,
   0.2920871,
   0.2706993,
   0.2511233,
   0.2331505,
   0.2166104,
   0.2013608,
   0.1872811,
   0.1742676,
   0.1622298,
   0.1622298,
   0.1622298,
   0};
   graph = new TGraph(132,ModelTot_fx60,ModelTot_fy60);
   graph->SetName("ModelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataKeeRun3Trig2PhotAll_fx3020[55] = {
   4892,
   4916,
   4940,
   4964,
   4988,
   5012,
   5036,
   5060,
   5084,
   5108,
   5132,
   5156,
   5180,
   5204,
   5228,
   5252,
   5276,
   5300,
   5324,
   5348,
   5372,
   5396,
   5420,
   5444,
   5468,
   5492,
   5516,
   5540,
   5564,
   5588,
   5612,
   5636,
   5660,
   5684,
   5708,
   5732,
   5756,
   5780,
   5804,
   5828,
   5852,
   5876,
   5900,
   5924,
   5948,
   5972,
   5996,
   6020,
   6044,
   6068,
   6092,
   6116,
   6140,
   6164,
   6188};
   Double_t h_dataKeeRun3Trig2PhotAll_fy3020[55] = {
   27,
   21,
   19,
   13,
   18,
   20,
   19,
   20,
   17,
   10,
   15,
   13,
   15,
   17,
   15,
   13,
   17,
   13,
   5,
   5,
   8,
   6,
   4,
   7,
   1,
   1,
   3,
   2,
   0,
   1,
   3,
   2,
   1,
   2,
   0,
   2,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   2,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0};
   Double_t h_dataKeeRun3Trig2PhotAll_felx3020[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun3Trig2PhotAll_fely3020[55] = {
   5.163771,
   4.545807,
   4.320219,
   3.558662,
   4.202887,
   4.434448,
   4.320219,
   4.434448,
   4.082184,
   3.108694,
   3.82938,
   3.558662,
   3.82938,
   4.082184,
   3.82938,
   3.558662,
   4.082184,
   3.558662,
   2.159691,
   2.159691,
   2.768386,
   2.379931,
   1.914339,
   2.58147,
   0.8272462,
   0.8272462,
   1.632705,
   1.291815,
   0,
   0.8272462,
   1.632705,
   1.291815,
   0.8272462,
   1.291815,
   0,
   1.291815,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0};
   Double_t h_dataKeeRun3Trig2PhotAll_fehx3020[55] = {
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12};
   Double_t h_dataKeeRun3Trig2PhotAll_fehy3020[55] = {
   6.260244,
   5.655182,
   5.435196,
   4.697573,
   5.321007,
   5.546519,
   5.435196,
   5.546519,
   5.203719,
   4.26695,
   4.958738,
   4.697573,
   4.958738,
   5.203719,
   4.958738,
   4.697573,
   5.203719,
   4.697573,
   3.382473,
   3.382473,
   3.945142,
   3.583642,
   3.162753,
   3.770281,
   2.299527,
   2.299527,
   2.918186,
   2.63786,
   1.147874,
   2.299527,
   2.918186,
   2.63786,
   2.299527,
   2.63786,
   1.147874,
   2.63786,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(55,h_dataKeeRun3Trig2PhotAll_fx3020,h_dataKeeRun3Trig2PhotAll_fy3020,h_dataKeeRun3Trig2PhotAll_felx3020,h_dataKeeRun3Trig2PhotAll_fehx3020,h_dataKeeRun3Trig2PhotAll_fely3020,h_dataKeeRun3Trig2PhotAll_fehy3020);
   grae->SetName("h_dataKeeRun3Trig2PhotAll");
   grae->SetTitle("Histogram of dataKeeRun3Trig2PhotAll_plot__B_plus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_b9d0be0__20 = new TH1D("frame_b9d0be0__20","A RooPlot of \"#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",55,4880,6200);
   frame_b9d0be0__20->SetBinContent(1,34.92326);
   frame_b9d0be0__20->SetMaximum(34.92326);
   frame_b9d0be0__20->SetEntries(1);
   frame_b9d0be0__20->SetDirectory(0);
   frame_b9d0be0__20->SetStats(0);
   frame_b9d0be0__20->SetLineWidth(2);
   frame_b9d0be0__20->SetMarkerStyle(20);
   frame_b9d0be0__20->GetXaxis()->SetTitle("#it{m(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_b9d0be0__20->GetXaxis()->SetNdivisions(505);
   frame_b9d0be0__20->GetXaxis()->SetLabelFont(132);
   frame_b9d0be0__20->GetXaxis()->SetLabelOffset(0.01);
   frame_b9d0be0__20->GetXaxis()->SetLabelSize(0.06);
   frame_b9d0be0__20->GetXaxis()->SetTitleSize(0.072);
   frame_b9d0be0__20->GetXaxis()->SetTitleOffset(0.95);
   frame_b9d0be0__20->GetXaxis()->SetTitleFont(132);
   frame_b9d0be0__20->GetYaxis()->SetTitle("Candidates / (24 MeV/#it{c}^{2})");
   frame_b9d0be0__20->GetYaxis()->SetLabelFont(132);
   frame_b9d0be0__20->GetYaxis()->SetLabelOffset(0.01);
   frame_b9d0be0__20->GetYaxis()->SetLabelSize(0.06);
   frame_b9d0be0__20->GetYaxis()->SetTitleSize(0.072);
   frame_b9d0be0__20->GetYaxis()->SetTitleOffset(0.95);
   frame_b9d0be0__20->GetYaxis()->SetTitleFont(132);
   frame_b9d0be0__20->GetZaxis()->SetLabelFont(132);
   frame_b9d0be0__20->GetZaxis()->SetLabelSize(0.06);
   frame_b9d0be0__20->GetZaxis()->SetTitleSize(0.072);
   frame_b9d0be0__20->GetZaxis()->SetTitleOffset(1.2);
   frame_b9d0be0__20->GetZaxis()->SetTitleFont(132);
   frame_b9d0be0__20->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.55,
                              0.62 - gStyle->GetPadTopMargin(),
                              0.9,
                              0.9 - gStyle->GetPadTopMargin());
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data","Data 4 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ModelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Signal","#it{B^{#plus}#rightarrow K^{+}e^{#plus}e^{#minus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Charm","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Prc","Part. Reco.","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Comb","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.54,
                                 0.9- gStyle->GetPadTopMargin(),
                                 0.79,
                                 0.98 - gStyle->GetPadTopMargin(),"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   cFit->Modified();
   cFit->cd();
   cFit->SetSelected(cFit);
}


==> figures/Fig7a.C <==
void Fig7aLogy()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 17:36:48 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(5107.407,-0.2823156,5625.926,5.85072);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_84aa740__11 = new TH1D("frame_84aa740__11","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}#mu^{#plus}#mu^{#minus}}) [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_84aa740__11->SetBinContent(1,209267.4);
   frame_84aa740__11->SetMinimum(5);
   frame_84aa740__11->SetMaximum(350000);
   frame_84aa740__11->SetEntries(2);
   frame_84aa740__11->SetDirectory(0);
   frame_84aa740__11->SetStats(0);
   frame_84aa740__11->SetLineWidth(2);
   frame_84aa740__11->SetMarkerStyle(20);
   frame_84aa740__11->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}#mu^{#plus}#mu^{#minus}}) [MeV/#it{c}^{2}]");
   frame_84aa740__11->GetXaxis()->SetNdivisions(505);
   frame_84aa740__11->GetXaxis()->SetLabelFont(132);
   frame_84aa740__11->GetXaxis()->SetLabelOffset(0.01);
   frame_84aa740__11->GetXaxis()->SetLabelSize(0.06);
   frame_84aa740__11->GetXaxis()->SetTitleSize(0.072);
   frame_84aa740__11->GetXaxis()->SetTitleOffset(0.95);
   frame_84aa740__11->GetXaxis()->SetTitleFont(132);
   frame_84aa740__11->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_84aa740__11->GetYaxis()->SetLabelFont(132);
   frame_84aa740__11->GetYaxis()->SetLabelOffset(0.01);
   frame_84aa740__11->GetYaxis()->SetLabelSize(0.06);
   frame_84aa740__11->GetYaxis()->SetTitleSize(0.072);
   frame_84aa740__11->GetYaxis()->SetTitleOffset(0.95);
   frame_84aa740__11->GetYaxis()->SetTitleFont(132);
   frame_84aa740__11->GetZaxis()->SetLabelFont(132);
   frame_84aa740__11->GetZaxis()->SetLabelSize(0.06);
   frame_84aa740__11->GetZaxis()->SetTitleSize(0.072);
   frame_84aa740__11->GetZaxis()->SetTitleOffset(1.2);
   frame_84aa740__11->GetZaxis()->SetTitleFont(132);
   frame_84aa740__11->Draw("FUNC");
   
   Double_t h_dataTrig0_fx3011[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t h_dataTrig0_fy3011[105] = {
   405,
   426,
   443,
   494,
   520,
   545,
   598,
   674,
   667,
   786,
   895,
   1079,
   1252,
   1564,
   1993,
   2642,
   3719,
   5545,
   9144,
   16077,
   30023,
   55181,
   96312,
   148363,
   190284,
   194171,
   158032,
   104198,
   60351,
   32410,
   17195,
   9702,
   5737,
   3881,
   2785,
   2084,
   1760,
   1351,
   1095,
   854,
   707,
   567,
   468,
   436,
   354,
   259,
   230,
   188,
   175,
   161,
   136,
   127,
   106,
   91,
   72,
   94,
   85,
   86,
   83,
   73,
   71,
   61,
   63,
   63,
   59,
   53,
   44,
   49,
   53,
   40,
   44,
   38,
   37,
   41,
   32,
   42,
   32,
   31,
   39,
   28,
   37,
   38,
   27,
   32,
   32,
   19,
   32,
   18,
   30,
   34,
   23,
   26,
   24,
   29,
   24,
   32,
   32,
   40,
   26,
   33,
   20,
   22,
   31,
   35,
   36};
   Double_t h_dataTrig0_felx3011[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fely3011[105] = {
   19.63082,
   20.14582,
   20.5535,
   21.73173,
   22.30899,
   22.85059,
   23.95915,
   25.46632,
   25.33118,
   27.54015,
   29.42073,
   32.35194,
   34.88714,
   39.0506,
   44.14583,
   50.90282,
   60.48565,
   73.96644,
   95.12557,
   126.2961,
   172.7722,
   234.4069,
   309.8421,
   384.6795,
   435.7158,
   440.1487,
   397.0327,
   322.2975,
   245.1649,
   179.5285,
   130.6307,
   98,
   75.24464,
   61.79968,
   52.27547,
   45.15359,
   41.45533,
   36.25935,
   32.59456,
   28.72756,
   26.09417,
   23.31701,
   21.13909,
   20.3866,
   18.32153,
   15.60124,
   14.67399,
   13.22042,
   12.7382,
   12.19843,
   11.17262,
   10.78051,
   9.807764,
   9.521834,
   8.465529,
   9.678086,
   9.201374,
   9.255555,
   9.092044,
   8.524388,
   8.406258,
   7.788779,
   7.916129,
   7.916129,
   7.659312,
   7.257065,
   6.60794,
   6.976026,
   7.257065,
   6.298,
   6.60794,
   6.137163,
   6.055143,
   6.376898,
   5.627135,
   6.454831,
   5.627135,
   5.537565,
   6.218102,
   5.259711,
   6.055143,
   6.137163,
   5.163771,
   5.627135,
   5.627135,
   4.320219,
   5.627135,
   4.202887,
   5.446522,
   5.802128,
   4.760717,
   5.066015,
   4.864612,
   5.353932,
   4.864612,
   5.627135,
   5.627135,
   6.298,
   5.066015,
   5.715302,
   4.434448,
   4.654502,
   5.537565,
   5.887675,
   5.971996};
   Double_t h_dataTrig0_fehx3011[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fehy3011[105] = {
   20.63082,
   21.14582,
   21.5535,
   22.73173,
   23.30899,
   23.85059,
   24.95915,
   26.46632,
   26.33118,
   28.54015,
   30.42073,
   33.35194,
   35.88714,
   40.0506,
   45.14583,
   51.90282,
   61.48565,
   74.96644,
   96.12557,
   127.2961,
   173.7722,
   235.4069,
   310.8421,
   385.6795,
   436.7158,
   441.1487,
   398.0327,
   323.2975,
   246.1649,
   180.5285,
   131.6307,
   99,
   76.24464,
   62.79968,
   53.27547,
   46.15359,
   42.45533,
   37.25935,
   33.59456,
   29.72756,
   27.09417,
   24.31701,
   22.13909,
   21.3866,
   19.32153,
   16.60124,
   15.67399,
   14.22042,
   13.7382,
   13.19843,
   12.17262,
   11.78051,
   10.80776,
   10.57436,
   9.524592,
   10.72977,
   10.25573,
   10.30959,
   10.14705,
   9.583044,
   9.465736,
   8.852952,
   8.979274,
   8.979274,
   8.724565,
   8.325916,
   7.68351,
   8.047634,
   8.325916,
   7.377261,
   7.68351,
   7.218484,
   7.137555,
   7.455185,
   6.715753,
   7.53218,
   6.715753,
   6.627601,
   7.298372,
   6.354446,
   7.137555,
   7.218484,
   6.260244,
   6.715753,
   6.715753,
   5.435196,
   6.715753,
   5.321007,
   6.538046,
   6.888101,
   5.865235,
   6.164324,
   5.966932,
   6.44702,
   5.966932,
   6.715753,
   6.715753,
   7.377261,
   6.164324,
   6.802567,
   5.546519,
   5.761366,
   6.627601,
   6.97241,
   7.055545};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(105,h_dataTrig0_fx3011,h_dataTrig0_fy3011,h_dataTrig0_felx3011,h_dataTrig0_fehx3011,h_dataTrig0_fely3011,h_dataTrig0_fehy3011);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataTrig03011 = new TH1F("Graph_h_dataTrig03011","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",105,5138,5642);
   Graph_h_dataTrig03011->SetMinimum(12.4174);
   Graph_h_dataTrig03011->SetMaximum(214072);
   Graph_h_dataTrig03011->SetDirectory(0);
   Graph_h_dataTrig03011->SetStats(0);
   Graph_h_dataTrig03011->SetLineWidth(2);
   Graph_h_dataTrig03011->SetMarkerStyle(20);
   Graph_h_dataTrig03011->GetXaxis()->SetNdivisions(505);
   Graph_h_dataTrig03011->GetXaxis()->SetLabelFont(132);
   Graph_h_dataTrig03011->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03011->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03011->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03011->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03011->GetXaxis()->SetTitleFont(132);
   Graph_h_dataTrig03011->GetYaxis()->SetLabelFont(132);
   Graph_h_dataTrig03011->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03011->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03011->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03011->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03011->GetYaxis()->SetTitleFont(132);
   Graph_h_dataTrig03011->GetZaxis()->SetLabelFont(132);
   Graph_h_dataTrig03011->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03011->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03011->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataTrig03011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataTrig03011);
   
   grae->Draw("p");
   
   Double_t model_total_fx23[156] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5254,
   5256,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5274,
   5275,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5284.5,
   5285,
   5286,
   5287,
   5288,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5306,
   5308,
   5310,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t model_total_fy23[156] = {
   0,
   369.7084,
   369.7084,
   388.8488,
   411.3446,
   437.8908,
   469.3787,
   506.9662,
   552.1802,
   607.0678,
   674.4255,
   758.1563,
   863.8422,
   999.6982,
   1178.226,
   1419.229,
   1755.635,
   2245.601,
   3000.055,
   4253.286,
   6575.624,
   8570.866,
   11584.8,
   15890.1,
   18626.71,
   21837.89,
   25596.42,
   29981.15,
   35075.22,
   40963.05,
   47725.79,
   55435,
   64144.21,
   73878.45,
   84621.96,
   96304.84,
   108789.9,
   121861.8,
   148483.2,
   161193.6,
   172845.9,
   178111.4,
   182917.2,
   187202.4,
   190910.4,
   193990.7,
   196400,
   198103.5,
   199075.9,
   199302.2,
   198778.1,
   197509.9,
   195514.8,
   192820.1,
   189462.5,
   185487.1,
   180946.3,
   175898.1,
   170405.1,
   158347.1,
   145302.8,
   131783,
   105068.6,
   92549.98,
   80896.82,
   70237.49,
   60632.31,
   52087.29,
   44568.09,
   38012.67,
   32342.07,
   27468.85,
   23303.35,
   19758.5,
   16752.55,
   14210.95,
   12091.95,
   8959.112,
   6861.03,
   5404.373,
   4362.143,
   3021.449,
   2232.392,
   1726.397,
   1373.474,
   1108.11,
   898.8598,
   735.4287,
   608.1278,
   508.0735,
   429.1059,
   366.5952,
   316.8811,
   277.0323,
   244.7352,
   218.2106,
   196.1246,
   177.4941,
   161.5978,
   147.9022,
   136.0054,
   125.5985,
   116.4385,
   108.3309,
   101.1179,
   94.67026,
   88.88076,
   83.66025,
   78.93402,
   74.63909,
   70.72213,
   67.13777,
   63.84723,
   60.81722,
   58.01902,
   55.42783,
   53.02206,
   50.78294,
   48.69401,
   46.74087,
   44.91082,
   43.19265,
   41.57644,
   40.0534,
   38.61568,
   37.25627,
   35.96894,
   34.74804,
   33.58855,
   32.4859,
   31.43599,
   30.4351,
   29.47985,
   28.56719,
   27.69431,
   26.85866,
   26.05793,
   25.28997,
   24.55283,
   23.84471,
   23.16395,
   22.50903,
   21.87853,
   21.27116,
   20.68569,
   20.12101,
   19.57607,
   19.04991,
   18.54161,
   18.05034,
   17.57531,
   17.11577,
   16.67103,
   16.67103,
   16.67103,
   0};
   TGraph *graph = new TGraph(156,model_total_fx23,model_total_fy23);
   graph->SetName("model_total");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_total23 = new TH1F("Graph_model_total23","Projection of model",156,5133.2,5646.8);
   Graph_model_total23->SetMinimum(219.2325);
   Graph_model_total23->SetMaximum(219232.5);
   Graph_model_total23->SetDirectory(0);
   Graph_model_total23->SetStats(0);
   Graph_model_total23->SetLineWidth(2);
   Graph_model_total23->SetMarkerStyle(20);
   Graph_model_total23->GetXaxis()->SetNdivisions(505);
   Graph_model_total23->GetXaxis()->SetLabelFont(132);
   Graph_model_total23->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_total23->GetXaxis()->SetLabelSize(0.06);
   Graph_model_total23->GetXaxis()->SetTitleSize(0.072);
   Graph_model_total23->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_total23->GetXaxis()->SetTitleFont(132);
   Graph_model_total23->GetYaxis()->SetLabelFont(132);
   Graph_model_total23->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_total23->GetYaxis()->SetLabelSize(0.06);
   Graph_model_total23->GetYaxis()->SetTitleSize(0.072);
   Graph_model_total23->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_total23->GetYaxis()->SetTitleFont(132);
   Graph_model_total23->GetZaxis()->SetLabelFont(132);
   Graph_model_total23->GetZaxis()->SetLabelSize(0.06);
   Graph_model_total23->GetZaxis()->SetTitleSize(0.072);
   Graph_model_total23->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_total23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_total23);
   
   graph->Draw("l");
   
   Double_t sigCB_B0Pi_fx24[139] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5260,
   5264,
   5268,
   5272,
   5276,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5308,
   5310,
   5312,
   5314,
   5315,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5331,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t sigCB_B0Pi_fy24[139] = {
   0,
   132.0433,
   132.0433,
   129.1607,
   126.3477,
   123.6034,
   120.9269,
   118.3174,
   115.7742,
   113.2969,
   110.8852,
   108.5391,
   106.2587,
   104.0447,
   101.8978,
   99.81965,
   97.81229,
   95.87881,
   94.02372,
   92.254,
   90.58127,
   89.02655,
   87.63003,
   86.46993,
   85.69598,
   85.5827,
   86.60372,
   89.51762,
   92.01811,
   95.44045,
   99.98356,
   105.867,
   113.3279,
   122.6185,
   134.0081,
   147.797,
   164.3567,
   183.6622,
   204.9751,
   227.9155,
   276.4737,
   300.6633,
   323.6807,
   344.6351,
   354.0637,
   362.654,
   370.3092,
   376.9409,
   382.4707,
   386.8316,
   389.9691,
   391.8428,
   392.4264,
   391.7091,
   389.6951,
   386.4037,
   381.8693,
   376.1402,
   369.2781,
   361.3567,
   352.4603,
   342.6825,
   321.0491,
   298.21,
   275.9707,
   255.1473,
   235.7702,
   217.8674,
   201.452,
   186.5146,
   173.0202,
   160.9089,
   150.0988,
   140.4908,
   131.9752,
   124.4365,
   111.834,
   101.8337,
   93.73593,
   87.015,
   81.30105,
   76.34391,
   71.97611,
   68.08336,
   64.58445,
   61.41865,
   58.53849,
   55.90557,
   53.48816,
   51.25967,
   49.1976,
   47.28283,
   45.49899,
   43.83203,
   42.2698,
   40.80181,
   39.41892,
   38.11313,
   36.87747,
   35.70579,
   34.59267,
   33.53331,
   32.52345,
   31.55931,
   30.63748,
   29.75494,
   28.90897,
   28.0971,
   27.31711,
   26.567,
   25.84494,
   25.14928,
   24.47849,
   23.83119,
   23.2061,
   22.60207,
   22.01801,
   21.45293,
   20.90592,
   20.37611,
   19.86273,
   19.36504,
   18.88235,
   18.41402,
   17.95946,
   17.5181,
   17.08942,
   16.67292,
   16.26813,
   15.87463,
   15.49198,
   15.11981,
   14.75774,
   14.40541,
   14.0625,
   13.72868,
   13.72868,
   13.72868,
   0};
   graph = new TGraph(139,sigCB_B0Pi_fx24,sigCB_B0Pi_fy24);
   graph->SetName("sigCB_B0Pi");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sigCB_B0Pi24 = new TH1F("Graph_sigCB_B0Pi24","Projection of model",139,5133.2,5646.8);
   Graph_sigCB_B0Pi24->SetMinimum(0.4316691);
   Graph_sigCB_B0Pi24->SetMaximum(431.6691);
   Graph_sigCB_B0Pi24->SetDirectory(0);
   Graph_sigCB_B0Pi24->SetStats(0);
   Graph_sigCB_B0Pi24->SetLineWidth(2);
   Graph_sigCB_B0Pi24->SetMarkerStyle(20);
   Graph_sigCB_B0Pi24->GetXaxis()->SetNdivisions(505);
   Graph_sigCB_B0Pi24->GetXaxis()->SetLabelFont(132);
   Graph_sigCB_B0Pi24->GetXaxis()->SetLabelOffset(0.01);
   Graph_sigCB_B0Pi24->GetXaxis()->SetLabelSize(0.06);
   Graph_sigCB_B0Pi24->GetXaxis()->SetTitleSize(0.072);
   Graph_sigCB_B0Pi24->GetXaxis()->SetTitleOffset(0.95);
   Graph_sigCB_B0Pi24->GetXaxis()->SetTitleFont(132);
   Graph_sigCB_B0Pi24->GetYaxis()->SetLabelFont(132);
   Graph_sigCB_B0Pi24->GetYaxis()->SetLabelOffset(0.01);
   Graph_sigCB_B0Pi24->GetYaxis()->SetLabelSize(0.06);
   Graph_sigCB_B0Pi24->GetYaxis()->SetTitleSize(0.072);
   Graph_sigCB_B0Pi24->GetYaxis()->SetTitleOffset(0.95);
   Graph_sigCB_B0Pi24->GetYaxis()->SetTitleFont(132);
   Graph_sigCB_B0Pi24->GetZaxis()->SetLabelFont(132);
   Graph_sigCB_B0Pi24->GetZaxis()->SetLabelSize(0.06);
   Graph_sigCB_B0Pi24->GetZaxis()->SetTitleSize(0.072);
   Graph_sigCB_B0Pi24->GetZaxis()->SetTitleOffset(1.2);
   Graph_sigCB_B0Pi24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sigCB_B0Pi24);
   
   graph->Draw("f");
   
   Double_t expo_fx25[111] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5260,
   5264,
   5268,
   5272,
   5276,
   5280,
   5284,
   5288,
   5292,
   5296,
   5300,
   5304,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t expo_fy25[111] = {
   0,
   131.0067,
   131.0067,
   128.0748,
   125.2084,
   122.4062,
   119.6667,
   116.9885,
   114.3703,
   111.8106,
   109.3083,
   106.8619,
   104.4703,
   102.1322,
   99.84646,
   97.61186,
   95.42727,
   93.29158,
   91.20368,
   89.16251,
   87.16702,
   85.21619,
   83.30903,
   81.44454,
   79.62178,
   77.83982,
   76.09774,
   74.39464,
   72.72967,
   71.10195,
   69.51067,
   67.95499,
   66.43414,
   64.94732,
   63.49377,
   62.07276,
   60.68355,
   59.32543,
   57.99771,
   56.6997,
   55.43074,
   54.19019,
   52.97739,
   51.79174,
   50.63262,
   49.49945,
   48.39163,
   47.30861,
   46.24983,
   45.21474,
   44.20282,
   43.21355,
   42.24641,
   41.30093,
   40.3766,
   39.47296,
   38.58954,
   37.72589,
   36.88157,
   36.05615,
   35.2492,
   34.46032,
   33.68908,
   32.93511,
   32.19801,
   31.47741,
   30.77293,
   30.08423,
   29.41093,
   28.75271,
   28.10921,
   27.48012,
   26.8651,
   26.26385,
   25.67606,
   25.10142,
   24.53965,
   23.99044,
   23.45353,
   22.92863,
   22.41548,
   21.91381,
   21.42338,
   20.94391,
   20.47518,
   20.01694,
   19.56896,
   19.131,
   18.70284,
   18.28426,
   17.87506,
   17.47501,
   17.08391,
   16.70157,
   16.32778,
   15.96236,
   15.60512,
   15.25587,
   14.91444,
   14.58065,
   14.25433,
   13.93532,
   13.62344,
   13.31854,
   13.02047,
   12.72907,
   12.44419,
   12.16568,
   12.16568,
   12.16568,
   0};
   graph = new TGraph(111,expo_fx25,expo_fy25);
   graph->SetName("expo");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_expo25 = new TH1F("Graph_expo25","Projection of model",111,5133.2,5646.8);
   Graph_expo25->SetMinimum(0.1441074);
   Graph_expo25->SetMaximum(144.1074);
   Graph_expo25->SetDirectory(0);
   Graph_expo25->SetStats(0);
   Graph_expo25->SetLineWidth(2);
   Graph_expo25->SetMarkerStyle(20);
   Graph_expo25->GetXaxis()->SetNdivisions(505);
   Graph_expo25->GetXaxis()->SetLabelFont(132);
   Graph_expo25->GetXaxis()->SetLabelOffset(0.01);
   Graph_expo25->GetXaxis()->SetLabelSize(0.06);
   Graph_expo25->GetXaxis()->SetTitleSize(0.072);
   Graph_expo25->GetXaxis()->SetTitleOffset(0.95);
   Graph_expo25->GetXaxis()->SetTitleFont(132);
   Graph_expo25->GetYaxis()->SetLabelFont(132);
   Graph_expo25->GetYaxis()->SetLabelOffset(0.01);
   Graph_expo25->GetYaxis()->SetLabelSize(0.06);
   Graph_expo25->GetYaxis()->SetTitleSize(0.072);
   Graph_expo25->GetYaxis()->SetTitleOffset(0.95);
   Graph_expo25->GetYaxis()->SetTitleFont(132);
   Graph_expo25->GetZaxis()->SetLabelFont(132);
   Graph_expo25->GetZaxis()->SetLabelSize(0.06);
   Graph_expo25->GetZaxis()->SetTitleSize(0.072);
   Graph_expo25->GetZaxis()->SetTitleOffset(1.2);
   Graph_expo25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_expo25);
   
   graph->Draw("f");
   
   Double_t sigCB_B0_fx26[156] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5254,
   5256,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5274,
   5275,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5284.5,
   5285,
   5286,
   5287,
   5288,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5306,
   5308,
   5310,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t sigCB_B0_fy26[156] = {
   0,
   238.7017,
   238.7017,
   260.7741,
   286.1362,
   315.4846,
   349.712,
   389.9777,
   437.8099,
   495.2571,
   565.1173,
   651.2944,
   759.3719,
   897.566,
   1078.38,
   1321.618,
   1660.208,
   2152.309,
   2908.851,
   4164.124,
   6488.457,
   8484.68,
   11499.58,
   15805.84,
   18542.93,
   21754.58,
   25513.58,
   29898.78,
   34993.31,
   40881.61,
   47644.81,
   55354.48,
   64064.14,
   73798.83,
   84542.79,
   96226.11,
   108711.6,
   121784,
   148406.2,
   161117.1,
   172769.8,
   178035.5,
   182841.6,
   187127,
   190835.2,
   193915.7,
   196325.2,
   198028.9,
   199001.5,
   199228.1,
   198704.1,
   197436.1,
   195441.3,
   192746.8,
   189389.4,
   185414.2,
   180873.6,
   175825.6,
   170332.8,
   158275.1,
   145231.3,
   131711.9,
   104998.3,
   92480.08,
   80827.31,
   70168.37,
   60563.58,
   52018.95,
   44500.14,
   37945.1,
   32274.88,
   27402.04,
   23236.92,
   19692.44,
   16686.86,
   14145.63,
   12027.01,
   8894.896,
   6797.536,
   5341.594,
   4300.071,
   2960.766,
   2173.067,
   1668.399,
   1316.775,
   1052.68,
   844.6696,
   682.4513,
   556.336,
   457.4409,
   379.6065,
   318.2036,
   269.5725,
   230.7824,
   199.5205,
   174.0078,
   152.911,
   135.2477,
   120.2969,
   107.5256,
   96.53247,
   87.00898,
   78.71258,
   71.4493,
   65.0618,
   59.42106,
   54.42044,
   49.97117,
   45.99891,
   42.44108,
   39.24472,
   36.36484,
   33.76301,
   31.40628,
   29.26632,
   27.31862,
   25.54195,
   23.91783,
   22.43016,
   21.06481,
   19.80939,
   18.653,
   17.586,
   16.59987,
   15.68705,
   14.84079,
   14.05512,
   13.32467,
   12.64463,
   12.01072,
   11.41905,
   10.86614,
   10.34886,
   9.864348,
   9.410042,
   8.983606,
   8.582921,
   8.206059,
   7.851262,
   7.516928,
   7.201591,
   6.903912,
   6.622662,
   6.356715,
   6.105037,
   5.866676,
   5.640756,
   5.426469,
   5.223071,
   5.029873,
   4.846239,
   4.671579,
   4.505348,
   4.505348,
   4.505348,
   0};
   graph = new TGraph(156,sigCB_B0_fx26,sigCB_B0_fy26);
   graph->SetName("sigCB_B0");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sigCB_B026 = new TH1F("Graph_sigCB_B026","Projection of model",156,5133.2,5646.8);
   Graph_sigCB_B026->SetMinimum(219.1509);
   Graph_sigCB_B026->SetMaximum(219150.9);
   Graph_sigCB_B026->SetDirectory(0);
   Graph_sigCB_B026->SetStats(0);
   Graph_sigCB_B026->SetLineWidth(2);
   Graph_sigCB_B026->SetMarkerStyle(20);
   Graph_sigCB_B026->GetXaxis()->SetNdivisions(505);
   Graph_sigCB_B026->GetXaxis()->SetLabelFont(132);
   Graph_sigCB_B026->GetXaxis()->SetLabelOffset(0.01);
   Graph_sigCB_B026->GetXaxis()->SetLabelSize(0.06);
   Graph_sigCB_B026->GetXaxis()->SetTitleSize(0.072);
   Graph_sigCB_B026->GetXaxis()->SetTitleOffset(0.95);
   Graph_sigCB_B026->GetXaxis()->SetTitleFont(132);
   Graph_sigCB_B026->GetYaxis()->SetLabelFont(132);
   Graph_sigCB_B026->GetYaxis()->SetLabelOffset(0.01);
   Graph_sigCB_B026->GetYaxis()->SetLabelSize(0.06);
   Graph_sigCB_B026->GetYaxis()->SetTitleSize(0.072);
   Graph_sigCB_B026->GetYaxis()->SetTitleOffset(0.95);
   Graph_sigCB_B026->GetYaxis()->SetTitleFont(132);
   Graph_sigCB_B026->GetZaxis()->SetLabelFont(132);
   Graph_sigCB_B026->GetZaxis()->SetLabelSize(0.06);
   Graph_sigCB_B026->GetZaxis()->SetTitleSize(0.072);
   Graph_sigCB_B026->GetZaxis()->SetTitleOffset(1.2);
   Graph_sigCB_B026->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sigCB_B026);
   
   graph->Draw("l");
   
   Double_t data_fx3012[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t data_fy3012[105] = {
   405,
   426,
   443,
   494,
   520,
   545,
   598,
   674,
   667,
   786,
   895,
   1079,
   1252,
   1564,
   1993,
   2642,
   3719,
   5545,
   9144,
   16077,
   30023,
   55181,
   96312,
   148363,
   190284,
   194171,
   158032,
   104198,
   60351,
   32410,
   17195,
   9702,
   5737,
   3881,
   2785,
   2084,
   1760,
   1351,
   1095,
   854,
   707,
   567,
   468,
   436,
   354,
   259,
   230,
   188,
   175,
   161,
   136,
   127,
   106,
   91,
   72,
   94,
   85,
   86,
   83,
   73,
   71,
   61,
   63,
   63,
   59,
   53,
   44,
   49,
   53,
   40,
   44,
   38,
   37,
   41,
   32,
   42,
   32,
   31,
   39,
   28,
   37,
   38,
   27,
   32,
   32,
   19,
   32,
   18,
   30,
   34,
   23,
   26,
   24,
   29,
   24,
   32,
   32,
   40,
   26,
   33,
   20,
   22,
   31,
   35,
   36};
   Double_t data_felx3012[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fely3012[105] = {
   19.63082,
   20.14582,
   20.5535,
   21.73173,
   22.30899,
   22.85059,
   23.95915,
   25.46632,
   25.33118,
   27.54015,
   29.42073,
   32.35194,
   34.88714,
   39.0506,
   44.14583,
   50.90282,
   60.48565,
   73.96644,
   95.12557,
   126.2961,
   172.7722,
   234.4069,
   309.8421,
   384.6795,
   435.7158,
   440.1487,
   397.0327,
   322.2975,
   245.1649,
   179.5285,
   130.6307,
   98,
   75.24464,
   61.79968,
   52.27547,
   45.15359,
   41.45533,
   36.25935,
   32.59456,
   28.72756,
   26.09417,
   23.31701,
   21.13909,
   20.3866,
   18.32153,
   15.60124,
   14.67399,
   13.22042,
   12.7382,
   12.19843,
   11.17262,
   10.78051,
   9.807764,
   9.521834,
   8.465529,
   9.678086,
   9.201374,
   9.255555,
   9.092044,
   8.524388,
   8.406258,
   7.788779,
   7.916129,
   7.916129,
   7.659312,
   7.257065,
   6.60794,
   6.976026,
   7.257065,
   6.298,
   6.60794,
   6.137163,
   6.055143,
   6.376898,
   5.627135,
   6.454831,
   5.627135,
   5.537565,
   6.218102,
   5.259711,
   6.055143,
   6.137163,
   5.163771,
   5.627135,
   5.627135,
   4.320219,
   5.627135,
   4.202887,
   5.446522,
   5.802128,
   4.760717,
   5.066015,
   4.864612,
   5.353932,
   4.864612,
   5.627135,
   5.627135,
   6.298,
   5.066015,
   5.715302,
   4.434448,
   4.654502,
   5.537565,
   5.887675,
   5.971996};
   Double_t data_fehx3012[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fehy3012[105] = {
   20.63082,
   21.14582,
   21.5535,
   22.73173,
   23.30899,
   23.85059,
   24.95915,
   26.46632,
   26.33118,
   28.54015,
   30.42073,
   33.35194,
   35.88714,
   40.0506,
   45.14583,
   51.90282,
   61.48565,
   74.96644,
   96.12557,
   127.2961,
   173.7722,
   235.4069,
   310.8421,
   385.6795,
   436.7158,
   441.1487,
   398.0327,
   323.2975,
   246.1649,
   180.5285,
   131.6307,
   99,
   76.24464,
   62.79968,
   53.27547,
   46.15359,
   42.45533,
   37.25935,
   33.59456,
   29.72756,
   27.09417,
   24.31701,
   22.13909,
   21.3866,
   19.32153,
   16.60124,
   15.67399,
   14.22042,
   13.7382,
   13.19843,
   12.17262,
   11.78051,
   10.80776,
   10.57436,
   9.524592,
   10.72977,
   10.25573,
   10.30959,
   10.14705,
   9.583044,
   9.465736,
   8.852952,
   8.979274,
   8.979274,
   8.724565,
   8.325916,
   7.68351,
   8.047634,
   8.325916,
   7.377261,
   7.68351,
   7.218484,
   7.137555,
   7.455185,
   6.715753,
   7.53218,
   6.715753,
   6.627601,
   7.298372,
   6.354446,
   7.137555,
   7.218484,
   6.260244,
   6.715753,
   6.715753,
   5.435196,
   6.715753,
   5.321007,
   6.538046,
   6.888101,
   5.865235,
   6.164324,
   5.966932,
   6.44702,
   5.966932,
   6.715753,
   6.715753,
   7.377261,
   6.164324,
   6.802567,
   5.546519,
   5.761366,
   6.627601,
   6.97241,
   7.055545};
   grae = new TGraphAsymmErrors(105,data_fx3012,data_fy3012,data_felx3012,data_fehx3012,data_fely3012,data_fehy3012);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3012 = new TH1F("Graph_data3012","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",105,5138,5642);
   Graph_data3012->SetMinimum(12.4174);
   Graph_data3012->SetMaximum(214072);
   Graph_data3012->SetDirectory(0);
   Graph_data3012->SetStats(0);
   Graph_data3012->SetLineWidth(2);
   Graph_data3012->SetMarkerStyle(20);
   Graph_data3012->GetXaxis()->SetNdivisions(505);
   Graph_data3012->GetXaxis()->SetLabelFont(132);
   Graph_data3012->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3012->GetXaxis()->SetLabelSize(0.06);
   Graph_data3012->GetXaxis()->SetTitleSize(0.072);
   Graph_data3012->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3012->GetXaxis()->SetTitleFont(132);
   Graph_data3012->GetYaxis()->SetLabelFont(132);
   Graph_data3012->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3012->GetYaxis()->SetLabelSize(0.06);
   Graph_data3012->GetYaxis()->SetTitleSize(0.072);
   Graph_data3012->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3012->GetYaxis()->SetTitleFont(132);
   Graph_data3012->GetZaxis()->SetLabelFont(132);
   Graph_data3012->GetZaxis()->SetLabelSize(0.06);
   Graph_data3012->GetZaxis()->SetTitleSize(0.072);
   Graph_data3012->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3012);
   
   grae->Draw("p");
   
   TH1D *frame_84aa740__12 = new TH1D("frame_84aa740__12","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}#mu^{#plus}#mu^{#minus}}) [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_84aa740__12->SetBinContent(1,209267.4);
   frame_84aa740__12->SetMinimum(5);
   frame_84aa740__12->SetMaximum(350000);
   frame_84aa740__12->SetEntries(2);
   frame_84aa740__12->SetDirectory(0);
   frame_84aa740__12->SetStats(0);
   frame_84aa740__12->SetLineWidth(2);
   frame_84aa740__12->SetMarkerStyle(20);
   frame_84aa740__12->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}#mu^{#plus}#mu^{#minus}}) [MeV/#it{c}^{2}]");
   frame_84aa740__12->GetXaxis()->SetNdivisions(505);
   frame_84aa740__12->GetXaxis()->SetLabelFont(132);
   frame_84aa740__12->GetXaxis()->SetLabelOffset(0.01);
   frame_84aa740__12->GetXaxis()->SetLabelSize(0.06);
   frame_84aa740__12->GetXaxis()->SetTitleSize(0.072);
   frame_84aa740__12->GetXaxis()->SetTitleOffset(0.95);
   frame_84aa740__12->GetXaxis()->SetTitleFont(132);
   frame_84aa740__12->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_84aa740__12->GetYaxis()->SetLabelFont(132);
   frame_84aa740__12->GetYaxis()->SetLabelOffset(0.01);
   frame_84aa740__12->GetYaxis()->SetLabelSize(0.06);
   frame_84aa740__12->GetYaxis()->SetTitleSize(0.072);
   frame_84aa740__12->GetYaxis()->SetTitleOffset(0.95);
   frame_84aa740__12->GetYaxis()->SetTitleFont(132);
   frame_84aa740__12->GetZaxis()->SetLabelFont(132);
   frame_84aa740__12->GetZaxis()->SetLabelSize(0.06);
   frame_84aa740__12->GetZaxis()->SetTitleSize(0.072);
   frame_84aa740__12->GetZaxis()->SetTitleOffset(1.2);
   frame_84aa740__12->GetZaxis()->SetTitleFont(132);
   frame_84aa740__12->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.597,0.6,0.79,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 5 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_total","Total fit","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sigCB_B0","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(#mu^{#plus}#mu^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sigCB_B0Pi","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(#mu^{#plus}#mu^{#minus})#pi^{#plus}}","f");
   entry->SetFillColor(93);
   entry->SetFillStyle(1001);
   entry->SetLineColor(93);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("expo","Combinatorial","f");
   entry->SetFillColor(92);
   entry->SetFillStyle(1001);
   entry->SetLineColor(92);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.597,0.865,0.79,0.945,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig7b.C <==
void Fig7bLogy()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 17:36:49 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(5107.407,-0.2823156,5625.926,5.85072);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_84494b0__15 = new TH1D("frame_84494b0__15","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}#mu^{#plus}#mu^{#minus}}) [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_84494b0__15->SetBinContent(1,207876.2);
   frame_84494b0__15->SetMinimum(5);
   frame_84494b0__15->SetMaximum(350000);
   frame_84494b0__15->SetEntries(2);
   frame_84494b0__15->SetDirectory(0);
   frame_84494b0__15->SetStats(0);
   frame_84494b0__15->SetLineWidth(2);
   frame_84494b0__15->SetMarkerStyle(20);
   frame_84494b0__15->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}#mu^{#plus}#mu^{#minus}}) [MeV/#it{c}^{2}]");
   frame_84494b0__15->GetXaxis()->SetNdivisions(505);
   frame_84494b0__15->GetXaxis()->SetLabelFont(132);
   frame_84494b0__15->GetXaxis()->SetLabelOffset(0.01);
   frame_84494b0__15->GetXaxis()->SetLabelSize(0.06);
   frame_84494b0__15->GetXaxis()->SetTitleSize(0.072);
   frame_84494b0__15->GetXaxis()->SetTitleOffset(0.95);
   frame_84494b0__15->GetXaxis()->SetTitleFont(132);
   frame_84494b0__15->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_84494b0__15->GetYaxis()->SetLabelFont(132);
   frame_84494b0__15->GetYaxis()->SetLabelOffset(0.01);
   frame_84494b0__15->GetYaxis()->SetLabelSize(0.06);
   frame_84494b0__15->GetYaxis()->SetTitleSize(0.072);
   frame_84494b0__15->GetYaxis()->SetTitleOffset(0.95);
   frame_84494b0__15->GetYaxis()->SetTitleFont(132);
   frame_84494b0__15->GetZaxis()->SetLabelFont(132);
   frame_84494b0__15->GetZaxis()->SetLabelSize(0.06);
   frame_84494b0__15->GetZaxis()->SetTitleSize(0.072);
   frame_84494b0__15->GetZaxis()->SetTitleOffset(1.2);
   frame_84494b0__15->GetZaxis()->SetTitleFont(132);
   frame_84494b0__15->Draw("FUNC");
   
   Double_t h_dataTrig0_fx3015[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t h_dataTrig0_fy3015[105] = {
   491,
   479,
   489,
   468,
   530,
   566,
   558,
   642,
   706,
   837,
   930,
   1073,
   1255,
   1634,
   2053,
   2681,
   3736,
   5682,
   9321,
   16282,
   30928,
   57513,
   100611,
   153651,
   191518,
   189424,
   146280,
   92851,
   51485,
   27205,
   14453,
   8172,
   5101,
   3525,
   2692,
   2120,
   1651,
   1364,
   1117,
   959,
   804,
   614,
   500,
   416,
   315,
   274,
   256,
   236,
   191,
   170,
   158,
   137,
   113,
   113,
   117,
   89,
   98,
   98,
   77,
   79,
   68,
   70,
   59,
   66,
   72,
   54,
   67,
   61,
   57,
   55,
   72,
   45,
   40,
   47,
   58,
   45,
   44,
   37,
   41,
   39,
   39,
   45,
   48,
   28,
   30,
   33,
   36,
   39,
   27,
   31,
   24,
   25,
   30,
   37,
   35,
   30,
   39,
   31,
   35,
   26,
   39,
   22,
   25,
   25,
   25};
   Double_t h_dataTrig0_felx3015[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fely3015[105] = {
   21.66416,
   21.39178,
   21.619,
   21.13909,
   22.52716,
   23.29601,
   23.12731,
   24.84265,
   26.07536,
   28.43527,
   30,
   32.26049,
   34.92951,
   39.92586,
   44.8128,
   51.28079,
   60.62487,
   74.8807,
   96.04662,
   127.1019,
   175.3643,
   239.3192,
   316.6928,
   391.4837,
   437.128,
   434.729,
   381.966,
   304.215,
   226.4036,
   164.4401,
   119.7217,
   89.9005,
   70.92304,
   58.87382,
   51.3869,
   45.54617,
   40.13558,
   36.43576,
   32.92529,
   30.47176,
   27.8593,
   24.28407,
   21.86627,
   19.90221,
   17.25528,
   16.0605,
   15.50781,
   14.87043,
   13.32932,
   12.54799,
   12.07975,
   11.21537,
   10.1419,
   10.1419,
   10.3282,
   9.416226,
   9.882579,
   9.882579,
   8.755868,
   8.869343,
   8.225883,
   8.346566,
   7.659312,
   8.103403,
   8.465529,
   7.32564,
   8.164873,
   7.788779,
   7.527619,
   7.39358,
   8.465529,
   6.683179,
   6.298,
   6.831172,
   7.593751,
   6.683179,
   6.60794,
   6.055143,
   6.376898,
   6.218102,
   6.218102,
   6.683179,
   6.903979,
   5.259711,
   5.446522,
   5.715302,
   5.971996,
   6.218102,
   5.163771,
   5.537565,
   4.864612,
   4.966335,
   5.446522,
   6.055143,
   5.887675,
   5.446522,
   6.218102,
   5.537565,
   5.887675,
   5.066015,
   6.218102,
   4.654502,
   4.966335,
   4.966335,
   4.966335};
   Double_t h_dataTrig0_fehx3015[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fehy3015[105] = {
   22.66416,
   22.39178,
   22.619,
   22.13909,
   23.52716,
   24.29601,
   24.12731,
   25.84265,
   27.07536,
   29.43527,
   31,
   33.26049,
   35.92951,
   40.92586,
   45.8128,
   52.28079,
   61.62487,
   75.8807,
   97.04662,
   128.1019,
   176.3643,
   240.3192,
   317.6928,
   392.4837,
   438.128,
   435.729,
   382.966,
   305.215,
   227.4036,
   165.4401,
   120.7217,
   90.9005,
   71.92304,
   59.87382,
   52.3869,
   46.54617,
   41.13558,
   37.43576,
   33.92529,
   31.47176,
   28.8593,
   25.28407,
   22.86627,
   20.90221,
   18.25528,
   17.0605,
   16.50781,
   15.87043,
   14.32932,
   13.54799,
   13.07975,
   12.21537,
   11.1419,
   11.1419,
   11.3282,
   10.46934,
   10.93319,
   10.93319,
   9.812979,
   9.925725,
   9.28666,
   9.406468,
   8.724565,
   9.165094,
   9.524592,
   8.39385,
   9.226102,
   8.852952,
   8.594007,
   8.461166,
   9.524592,
   7.757905,
   7.377261,
   7.904289,
   8.659564,
   7.757905,
   7.68351,
   7.137555,
   7.455185,
   7.298372,
   7.298372,
   7.757905,
   7.97633,
   6.354446,
   6.538046,
   6.802567,
   7.055545,
   7.298372,
   6.260244,
   6.627601,
   5.966932,
   6.066589,
   6.538046,
   7.137555,
   6.97241,
   6.538046,
   7.298372,
   6.627601,
   6.97241,
   6.164324,
   7.298372,
   5.761366,
   6.066589,
   6.066589,
   6.066589};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(105,h_dataTrig0_fx3015,h_dataTrig0_fy3015,h_dataTrig0_felx3015,h_dataTrig0_fehx3015,h_dataTrig0_fely3015,h_dataTrig0_fehy3015);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataTrig03015 = new TH1F("Graph_h_dataTrig03015","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",105,5138,5642);
   Graph_h_dataTrig03015->SetMinimum(15.61095);
   Graph_h_dataTrig03015->SetMaximum(211150);
   Graph_h_dataTrig03015->SetDirectory(0);
   Graph_h_dataTrig03015->SetStats(0);
   Graph_h_dataTrig03015->SetLineWidth(2);
   Graph_h_dataTrig03015->SetMarkerStyle(20);
   Graph_h_dataTrig03015->GetXaxis()->SetNdivisions(505);
   Graph_h_dataTrig03015->GetXaxis()->SetLabelFont(132);
   Graph_h_dataTrig03015->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03015->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03015->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03015->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03015->GetXaxis()->SetTitleFont(132);
   Graph_h_dataTrig03015->GetYaxis()->SetLabelFont(132);
   Graph_h_dataTrig03015->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03015->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03015->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03015->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03015->GetYaxis()->SetTitleFont(132);
   Graph_h_dataTrig03015->GetZaxis()->SetLabelFont(132);
   Graph_h_dataTrig03015->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03015->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03015->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataTrig03015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataTrig03015);
   
   grae->Draw("p");
   
   Double_t model_total_fx31[155] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5274,
   5275,
   5275.5,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5285,
   5286,
   5288,
   5289,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5304,
   5306,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t model_total_fy31[155] = {
   0,
   410.0155,
   410.0155,
   425.9494,
   445.4311,
   469.2782,
   498.5247,
   534.478,
   578.7974,
   633.6049,
   701.6522,
   786.5872,
   893.3975,
   1029.187,
   1204.599,
   1436.554,
   1753.891,
   2209.988,
   2914.435,
   4126.528,
   5115.722,
   6603.908,
   8836.397,
   11997.07,
   16408.28,
   19225.05,
   22540.79,
   26433.81,
   30988.97,
   36295.54,
   42443.62,
   49518.82,
   57594.68,
   66722.73,
   76920.19,
   88155.67,
   100333.9,
   113281.4,
   126735.3,
   153644.9,
   166136.7,
   171903,
   177255.1,
   182124,
   186443.7,
   190153.6,
   193199.6,
   195535.7,
   197125.9,
   197944.4,
   197977.3,
   197222.5,
   195689.9,
   193401.4,
   190390,
   186698.7,
   182379.6,
   177492.1,
   172101.7,
   160091.9,
   146924.2,
   119307.4,
   105792.2,
   92944.92,
   80998.55,
   70096.13,
   60304.07,
   51627.99,
   44028.78,
   37437.2,
   31766.04,
   26919.7,
   22801.22,
   19317.12,
   16380.24,
   13911.33,
   10105.08,
   7524.391,
   5850.432,
   3914.561,
   2889.123,
   2270.04,
   1845.314,
   1518.348,
   1245.898,
   1012.984,
   826.7329,
   679.7513,
   563.6932,
   472.2437,
   400.2635,
   343.4807,
   298.4013,
   262.2566,
   232.9222,
   208.8062,
   188.7289,
   171.8159,
   157.4133,
   145.0255,
   134.2726,
   124.8598,
   116.5559,
   109.1786,
   102.5824,
   96.65041,
   91.28793,
   86.41729,
   81.97432,
   77.90552,
   74.1659,
   70.71732,
   67.52725,
   64.56774,
   61.81467,
   59.24712,
   56.84684,
   54.59788,
   52.48622,
   50.4995,
   48.6268,
   46.85842,
   45.18575,
   43.6011,
   42.09759,
   40.66904,
   39.3099,
   38.01518,
   36.78036,
   35.60133,
   34.4744,
   33.39616,
   32.36356,
   31.37376,
   30.42419,
   29.51248,
   28.63647,
   27.79415,
   26.98369,
   26.20336,
   25.4516,
   24.72695,
   24.02804,
   23.3536,
   22.70248,
   22.07355,
   21.46581,
   20.87828,
   20.31008,
   19.76034,
   19.22829,
   18.71318,
   18.71318,
   18.71318,
   0};
   TGraph *graph = new TGraph(155,model_total_fx31,model_total_fy31);
   graph->SetName("model_total");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_total31 = new TH1F("Graph_model_total31","Projection of model",155,5133.2,5646.8);
   Graph_model_total31->SetMinimum(217.775);
   Graph_model_total31->SetMaximum(217775);
   Graph_model_total31->SetDirectory(0);
   Graph_model_total31->SetStats(0);
   Graph_model_total31->SetLineWidth(2);
   Graph_model_total31->SetMarkerStyle(20);
   Graph_model_total31->GetXaxis()->SetNdivisions(505);
   Graph_model_total31->GetXaxis()->SetLabelFont(132);
   Graph_model_total31->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_total31->GetXaxis()->SetLabelSize(0.06);
   Graph_model_total31->GetXaxis()->SetTitleSize(0.072);
   Graph_model_total31->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_total31->GetXaxis()->SetTitleFont(132);
   Graph_model_total31->GetYaxis()->SetLabelFont(132);
   Graph_model_total31->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_total31->GetYaxis()->SetLabelSize(0.06);
   Graph_model_total31->GetYaxis()->SetTitleSize(0.072);
   Graph_model_total31->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_total31->GetYaxis()->SetTitleFont(132);
   Graph_model_total31->GetZaxis()->SetLabelFont(132);
   Graph_model_total31->GetZaxis()->SetLabelSize(0.06);
   Graph_model_total31->GetZaxis()->SetTitleSize(0.072);
   Graph_model_total31->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_total31->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_total31);
   
   graph->Draw("l");
   
   Double_t sigCB_B0Pi_fx32[140] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5260,
   5264,
   5268,
   5272,
   5276,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5299,
   5300,
   5302,
   5304,
   5308,
   5310,
   5312,
   5313,
   5314,
   5315,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5331,
   5332,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t sigCB_B0Pi_fy32[140] = {
   0,
   185.8505,
   185.8505,
   181.4652,
   177.1937,
   173.0343,
   168.985,
   165.0444,
   161.211,
   157.4837,
   153.8617,
   150.3444,
   146.9318,
   143.624,
   140.422,
   137.3274,
   134.3427,
   131.4714,
   128.719,
   126.0936,
   123.6086,
   121.2882,
   119.1809,
   117.3865,
   116.111,
   115.7596,
   117.0782,
   121.3268,
   125.1241,
   130.4337,
   137.6064,
   147.0265,
   159.098,
   174.2273,
   192.8044,
   215.1877,
   241.7025,
   256.6079,
   272.6703,
   307.7301,
   345.4391,
   424.5969,
   463.3959,
   499.6497,
   516.3268,
   531.7791,
   545.8225,
   558.2853,
   569.011,
   577.8617,
   584.7211,
   589.4965,
   592.1211,
   592.5551,
   590.787,
   586.8332,
   580.7384,
   572.5741,
   562.4371,
   550.4478,
   536.7475,
   521.4956,
   504.8663,
   487.0452,
   409.4488,
   373.7211,
   341.3019,
   311.9899,
   285.6066,
   261.9767,
   240.9171,
   222.2326,
   205.717,
   191.1569,
   178.3381,
   167.0514,
   157.0985,
   140.4795,
   127.2415,
   116.4527,
   107.4542,
   99.79601,
   93.17315,
   87.37473,
   82.24928,
   77.68322,
   73.58817,
   69.89345,
   66.54155,
   63.48512,
   60.68484,
   58.10786,
   55.72655,
   53.51758,
   51.46115,
   49.54033,
   47.74064,
   46.04961,
   44.45645,
   42.95182,
   41.52754,
   40.17649,
   38.89241,
   37.66976,
   36.50368,
   35.38983,
   34.32434,
   33.30378,
   32.32505,
   31.38539,
   30.48228,
   29.61347,
   28.7769,
   27.97071,
   27.19319,
   26.44279,
   25.71807,
   25.01774,
   24.34057,
   23.68546,
   23.05137,
   22.43734,
   21.84248,
   21.26596,
   20.707,
   20.16489,
   19.63894,
   19.1285,
   18.63299,
   18.15184,
   17.68451,
   17.23049,
   16.78932,
   16.36054,
   15.94372,
   15.53844,
   15.14433,
   15.14433,
   15.14433,
   0};
   graph = new TGraph(140,sigCB_B0Pi_fx32,sigCB_B0Pi_fy32);
   graph->SetName("sigCB_B0Pi");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sigCB_B0Pi32 = new TH1F("Graph_sigCB_B0Pi32","Projection of model",140,5133.2,5646.8);
   Graph_sigCB_B0Pi32->SetMinimum(0.6518106);
   Graph_sigCB_B0Pi32->SetMaximum(651.8106);
   Graph_sigCB_B0Pi32->SetDirectory(0);
   Graph_sigCB_B0Pi32->SetStats(0);
   Graph_sigCB_B0Pi32->SetLineWidth(2);
   Graph_sigCB_B0Pi32->SetMarkerStyle(20);
   Graph_sigCB_B0Pi32->GetXaxis()->SetNdivisions(505);
   Graph_sigCB_B0Pi32->GetXaxis()->SetLabelFont(132);
   Graph_sigCB_B0Pi32->GetXaxis()->SetLabelOffset(0.01);
   Graph_sigCB_B0Pi32->GetXaxis()->SetLabelSize(0.06);
   Graph_sigCB_B0Pi32->GetXaxis()->SetTitleSize(0.072);
   Graph_sigCB_B0Pi32->GetXaxis()->SetTitleOffset(0.95);
   Graph_sigCB_B0Pi32->GetXaxis()->SetTitleFont(132);
   Graph_sigCB_B0Pi32->GetYaxis()->SetLabelFont(132);
   Graph_sigCB_B0Pi32->GetYaxis()->SetLabelOffset(0.01);
   Graph_sigCB_B0Pi32->GetYaxis()->SetLabelSize(0.06);
   Graph_sigCB_B0Pi32->GetYaxis()->SetTitleSize(0.072);
   Graph_sigCB_B0Pi32->GetYaxis()->SetTitleOffset(0.95);
   Graph_sigCB_B0Pi32->GetYaxis()->SetTitleFont(132);
   Graph_sigCB_B0Pi32->GetZaxis()->SetLabelFont(132);
   Graph_sigCB_B0Pi32->GetZaxis()->SetLabelSize(0.06);
   Graph_sigCB_B0Pi32->GetZaxis()->SetTitleSize(0.072);
   Graph_sigCB_B0Pi32->GetZaxis()->SetTitleOffset(1.2);
   Graph_sigCB_B0Pi32->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sigCB_B0Pi32);
   
   graph->Draw("f");
   
   Double_t expo_fx33[111] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5260,
   5264,
   5268,
   5272,
   5276,
   5280,
   5284,
   5288,
   5292,
   5296,
   5300,
   5304,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t expo_fy33[111] = {
   0,
   184.2896,
   184.2896,
   179.8301,
   175.4786,
   171.2324,
   167.089,
   163.0459,
   159.1006,
   155.2508,
   151.4942,
   147.8285,
   144.2516,
   140.7612,
   137.3553,
   134.0318,
   130.7887,
   127.6242,
   124.5362,
   121.5229,
   118.5826,
   115.7135,
   112.9137,
   110.1818,
   107.5159,
   104.9146,
   102.3762,
   99.89928,
   97.48228,
   95.12376,
   92.82233,
   90.57659,
   88.38519,
   86.24683,
   84.16022,
   82.12409,
   80.13725,
   78.19848,
   76.30663,
   74.46055,
   72.65915,
   70.90135,
   69.18607,
   67.51231,
   65.87904,
   64.2853,
   62.73013,
   61.21258,
   59.73176,
   58.28676,
   56.87674,
   55.50083,
   54.15821,
   52.84808,
   51.56965,
   50.32216,
   49.10485,
   47.91699,
   46.75787,
   45.62681,
   44.5231,
   43.44611,
   42.39517,
   41.36966,
   40.36896,
   39.39247,
   38.43961,
   37.5098,
   36.60249,
   35.71714,
   34.8532,
   34.01016,
   33.18752,
   32.38479,
   31.60147,
   30.83711,
   30.09124,
   29.36341,
   28.65319,
   27.96016,
   27.28389,
   26.62398,
   25.98004,
   25.35167,
   24.73851,
   24.14018,
   23.55632,
   22.98659,
   22.43065,
   21.88815,
   21.35877,
   20.84221,
   20.33813,
   19.84626,
   19.36628,
   18.89791,
   18.44087,
   17.99489,
   17.5597,
   17.13503,
   16.72064,
   16.31627,
   15.92168,
   15.53664,
   15.16091,
   14.79427,
   14.43649,
   14.08738,
   14.08738,
   14.08738,
   0};
   graph = new TGraph(111,expo_fx33,expo_fy33);
   graph->SetName("expo");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_expo33 = new TH1F("Graph_expo33","Projection of model",111,5133.2,5646.8);
   Graph_expo33->SetMinimum(0.2027185);
   Graph_expo33->SetMaximum(202.7185);
   Graph_expo33->SetDirectory(0);
   Graph_expo33->SetStats(0);
   Graph_expo33->SetLineWidth(2);
   Graph_expo33->SetMarkerStyle(20);
   Graph_expo33->GetXaxis()->SetNdivisions(505);
   Graph_expo33->GetXaxis()->SetLabelFont(132);
   Graph_expo33->GetXaxis()->SetLabelOffset(0.01);
   Graph_expo33->GetXaxis()->SetLabelSize(0.06);
   Graph_expo33->GetXaxis()->SetTitleSize(0.072);
   Graph_expo33->GetXaxis()->SetTitleOffset(0.95);
   Graph_expo33->GetXaxis()->SetTitleFont(132);
   Graph_expo33->GetYaxis()->SetLabelFont(132);
   Graph_expo33->GetYaxis()->SetLabelOffset(0.01);
   Graph_expo33->GetYaxis()->SetLabelSize(0.06);
   Graph_expo33->GetYaxis()->SetTitleSize(0.072);
   Graph_expo33->GetYaxis()->SetTitleOffset(0.95);
   Graph_expo33->GetYaxis()->SetTitleFont(132);
   Graph_expo33->GetZaxis()->SetLabelFont(132);
   Graph_expo33->GetZaxis()->SetLabelSize(0.06);
   Graph_expo33->GetZaxis()->SetTitleSize(0.072);
   Graph_expo33->GetZaxis()->SetTitleOffset(1.2);
   Graph_expo33->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_expo33);
   
   graph->Draw("f");
   
   Double_t sigCB_B0_fx34[155] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5274,
   5275,
   5275.5,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5285,
   5286,
   5288,
   5289,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5304,
   5306,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t sigCB_B0_fy34[155] = {
   0,
   225.7259,
   225.7259,
   246.1193,
   269.9525,
   298.0458,
   331.4357,
   371.4322,
   419.6968,
   478.354,
   550.158,
   638.7587,
   749.1459,
   888.426,
   1067.243,
   1302.522,
   1623.102,
   2082.363,
   2789.899,
   4005.005,
   4995.678,
   6485.326,
   8719.258,
   11881.36,
   16293.98,
   19111.44,
   22427.88,
   26321.59,
   30877.43,
   36184.68,
   42333.44,
   49409.31,
   57485.84,
   66614.56,
   76812.68,
   88048.81,
   100227.7,
   113175.9,
   126630.3,
   153541.2,
   166033.7,
   171800.3,
   177152.8,
   182021.9,
   186342,
   190052.2,
   193098.4,
   195434.9,
   197025.4,
   197844.2,
   197877.4,
   197122.9,
   195590.6,
   193302.5,
   190291.3,
   186600.3,
   182281.5,
   177394.3,
   172004.2,
   159995.1,
   146828,
   119212.3,
   105697.7,
   92850.95,
   80905.16,
   70003.31,
   60211.82,
   51536.29,
   43937.65,
   37346.63,
   31676.02,
   26830.23,
   22712.3,
   19228.73,
   16292.39,
   13824.02,
   10018.84,
   7439.194,
   5766.272,
   3832.437,
   2808.985,
   2191.842,
   1769.007,
   1443.887,
   1173.239,
   942.0824,
   757.5468,
   612.239,
   497.8142,
   407.9584,
   337.5333,
   282.2682,
   238.6696,
   203.9698,
   176.0455,
   153.3053,
   134.5707,
   118.9678,
   105.8436,
   94.70336,
   85.1678,
   76.94278,
   69.79802,
   63.55176,
   58.05925,
   53.20431,
   48.89277,
   45.04763,
   41.60536,
   38.51305,
   35.72629,
   33.20752,
   30.92475,
   28.8506,
   26.96147,
   25.23696,
   23.65932,
   22.2131,
   20.88475,
   19.66239,
   18.53556,
   17.49501,
   16.53256,
   15.64095,
   14.8137,
   14.04506,
   13.32986,
   12.66351,
   12.04185,
   11.46116,
   10.91807,
   10.40957,
   9.93291,
   9.485607,
   9.065411,
   8.670276,
   8.298337,
   7.947899,
   7.617409,
   7.305453,
   7.010732,
   6.732058,
   6.46834,
   6.218574,
   5.98184,
   5.757286,
   5.544129,
   5.341646,
   5.149168,
   4.966077,
   4.791799,
   4.625803,
   4.625803,
   4.625803,
   0};
   graph = new TGraph(155,sigCB_B0_fx34,sigCB_B0_fy34);
   graph->SetName("sigCB_B0");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sigCB_B034 = new TH1F("Graph_sigCB_B034","Projection of model",155,5133.2,5646.8);
   Graph_sigCB_B034->SetMinimum(217.6651);
   Graph_sigCB_B034->SetMaximum(217665.1);
   Graph_sigCB_B034->SetDirectory(0);
   Graph_sigCB_B034->SetStats(0);
   Graph_sigCB_B034->SetLineWidth(2);
   Graph_sigCB_B034->SetMarkerStyle(20);
   Graph_sigCB_B034->GetXaxis()->SetNdivisions(505);
   Graph_sigCB_B034->GetXaxis()->SetLabelFont(132);
   Graph_sigCB_B034->GetXaxis()->SetLabelOffset(0.01);
   Graph_sigCB_B034->GetXaxis()->SetLabelSize(0.06);
   Graph_sigCB_B034->GetXaxis()->SetTitleSize(0.072);
   Graph_sigCB_B034->GetXaxis()->SetTitleOffset(0.95);
   Graph_sigCB_B034->GetXaxis()->SetTitleFont(132);
   Graph_sigCB_B034->GetYaxis()->SetLabelFont(132);
   Graph_sigCB_B034->GetYaxis()->SetLabelOffset(0.01);
   Graph_sigCB_B034->GetYaxis()->SetLabelSize(0.06);
   Graph_sigCB_B034->GetYaxis()->SetTitleSize(0.072);
   Graph_sigCB_B034->GetYaxis()->SetTitleOffset(0.95);
   Graph_sigCB_B034->GetYaxis()->SetTitleFont(132);
   Graph_sigCB_B034->GetZaxis()->SetLabelFont(132);
   Graph_sigCB_B034->GetZaxis()->SetLabelSize(0.06);
   Graph_sigCB_B034->GetZaxis()->SetTitleSize(0.072);
   Graph_sigCB_B034->GetZaxis()->SetTitleOffset(1.2);
   Graph_sigCB_B034->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sigCB_B034);
   
   graph->Draw("l");
   
   Double_t data_fx3016[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t data_fy3016[105] = {
   491,
   479,
   489,
   468,
   530,
   566,
   558,
   642,
   706,
   837,
   930,
   1073,
   1255,
   1634,
   2053,
   2681,
   3736,
   5682,
   9321,
   16282,
   30928,
   57513,
   100611,
   153651,
   191518,
   189424,
   146280,
   92851,
   51485,
   27205,
   14453,
   8172,
   5101,
   3525,
   2692,
   2120,
   1651,
   1364,
   1117,
   959,
   804,
   614,
   500,
   416,
   315,
   274,
   256,
   236,
   191,
   170,
   158,
   137,
   113,
   113,
   117,
   89,
   98,
   98,
   77,
   79,
   68,
   70,
   59,
   66,
   72,
   54,
   67,
   61,
   57,
   55,
   72,
   45,
   40,
   47,
   58,
   45,
   44,
   37,
   41,
   39,
   39,
   45,
   48,
   28,
   30,
   33,
   36,
   39,
   27,
   31,
   24,
   25,
   30,
   37,
   35,
   30,
   39,
   31,
   35,
   26,
   39,
   22,
   25,
   25,
   25};
   Double_t data_felx3016[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fely3016[105] = {
   21.66416,
   21.39178,
   21.619,
   21.13909,
   22.52716,
   23.29601,
   23.12731,
   24.84265,
   26.07536,
   28.43527,
   30,
   32.26049,
   34.92951,
   39.92586,
   44.8128,
   51.28079,
   60.62487,
   74.8807,
   96.04662,
   127.1019,
   175.3643,
   239.3192,
   316.6928,
   391.4837,
   437.128,
   434.729,
   381.966,
   304.215,
   226.4036,
   164.4401,
   119.7217,
   89.9005,
   70.92304,
   58.87382,
   51.3869,
   45.54617,
   40.13558,
   36.43576,
   32.92529,
   30.47176,
   27.8593,
   24.28407,
   21.86627,
   19.90221,
   17.25528,
   16.0605,
   15.50781,
   14.87043,
   13.32932,
   12.54799,
   12.07975,
   11.21537,
   10.1419,
   10.1419,
   10.3282,
   9.416226,
   9.882579,
   9.882579,
   8.755868,
   8.869343,
   8.225883,
   8.346566,
   7.659312,
   8.103403,
   8.465529,
   7.32564,
   8.164873,
   7.788779,
   7.527619,
   7.39358,
   8.465529,
   6.683179,
   6.298,
   6.831172,
   7.593751,
   6.683179,
   6.60794,
   6.055143,
   6.376898,
   6.218102,
   6.218102,
   6.683179,
   6.903979,
   5.259711,
   5.446522,
   5.715302,
   5.971996,
   6.218102,
   5.163771,
   5.537565,
   4.864612,
   4.966335,
   5.446522,
   6.055143,
   5.887675,
   5.446522,
   6.218102,
   5.537565,
   5.887675,
   5.066015,
   6.218102,
   4.654502,
   4.966335,
   4.966335,
   4.966335};
   Double_t data_fehx3016[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fehy3016[105] = {
   22.66416,
   22.39178,
   22.619,
   22.13909,
   23.52716,
   24.29601,
   24.12731,
   25.84265,
   27.07536,
   29.43527,
   31,
   33.26049,
   35.92951,
   40.92586,
   45.8128,
   52.28079,
   61.62487,
   75.8807,
   97.04662,
   128.1019,
   176.3643,
   240.3192,
   317.6928,
   392.4837,
   438.128,
   435.729,
   382.966,
   305.215,
   227.4036,
   165.4401,
   120.7217,
   90.9005,
   71.92304,
   59.87382,
   52.3869,
   46.54617,
   41.13558,
   37.43576,
   33.92529,
   31.47176,
   28.8593,
   25.28407,
   22.86627,
   20.90221,
   18.25528,
   17.0605,
   16.50781,
   15.87043,
   14.32932,
   13.54799,
   13.07975,
   12.21537,
   11.1419,
   11.1419,
   11.3282,
   10.46934,
   10.93319,
   10.93319,
   9.812979,
   9.925725,
   9.28666,
   9.406468,
   8.724565,
   9.165094,
   9.524592,
   8.39385,
   9.226102,
   8.852952,
   8.594007,
   8.461166,
   9.524592,
   7.757905,
   7.377261,
   7.904289,
   8.659564,
   7.757905,
   7.68351,
   7.137555,
   7.455185,
   7.298372,
   7.298372,
   7.757905,
   7.97633,
   6.354446,
   6.538046,
   6.802567,
   7.055545,
   7.298372,
   6.260244,
   6.627601,
   5.966932,
   6.066589,
   6.538046,
   7.137555,
   6.97241,
   6.538046,
   7.298372,
   6.627601,
   6.97241,
   6.164324,
   7.298372,
   5.761366,
   6.066589,
   6.066589,
   6.066589};
   grae = new TGraphAsymmErrors(105,data_fx3016,data_fy3016,data_felx3016,data_fehx3016,data_fely3016,data_fehy3016);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3016 = new TH1F("Graph_data3016","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",105,5138,5642);
   Graph_data3016->SetMinimum(15.61095);
   Graph_data3016->SetMaximum(211150);
   Graph_data3016->SetDirectory(0);
   Graph_data3016->SetStats(0);
   Graph_data3016->SetLineWidth(2);
   Graph_data3016->SetMarkerStyle(20);
   Graph_data3016->GetXaxis()->SetNdivisions(505);
   Graph_data3016->GetXaxis()->SetLabelFont(132);
   Graph_data3016->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3016->GetXaxis()->SetLabelSize(0.06);
   Graph_data3016->GetXaxis()->SetTitleSize(0.072);
   Graph_data3016->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3016->GetXaxis()->SetTitleFont(132);
   Graph_data3016->GetYaxis()->SetLabelFont(132);
   Graph_data3016->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3016->GetYaxis()->SetLabelSize(0.06);
   Graph_data3016->GetYaxis()->SetTitleSize(0.072);
   Graph_data3016->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3016->GetYaxis()->SetTitleFont(132);
   Graph_data3016->GetZaxis()->SetLabelFont(132);
   Graph_data3016->GetZaxis()->SetLabelSize(0.06);
   Graph_data3016->GetZaxis()->SetTitleSize(0.072);
   Graph_data3016->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3016);
   
   grae->Draw("p");
   
   TH1D *frame_84494b0__16 = new TH1D("frame_84494b0__16","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}#mu^{#plus}#mu^{#minus}}) [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_84494b0__16->SetBinContent(1,207876.2);
   frame_84494b0__16->SetMinimum(5);
   frame_84494b0__16->SetMaximum(350000);
   frame_84494b0__16->SetEntries(2);
   frame_84494b0__16->SetDirectory(0);
   frame_84494b0__16->SetStats(0);
   frame_84494b0__16->SetLineWidth(2);
   frame_84494b0__16->SetMarkerStyle(20);
   frame_84494b0__16->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}#mu^{#plus}#mu^{#minus}}) [MeV/#it{c}^{2}]");
   frame_84494b0__16->GetXaxis()->SetNdivisions(505);
   frame_84494b0__16->GetXaxis()->SetLabelFont(132);
   frame_84494b0__16->GetXaxis()->SetLabelOffset(0.01);
   frame_84494b0__16->GetXaxis()->SetLabelSize(0.06);
   frame_84494b0__16->GetXaxis()->SetTitleSize(0.072);
   frame_84494b0__16->GetXaxis()->SetTitleOffset(0.95);
   frame_84494b0__16->GetXaxis()->SetTitleFont(132);
   frame_84494b0__16->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_84494b0__16->GetYaxis()->SetLabelFont(132);
   frame_84494b0__16->GetYaxis()->SetLabelOffset(0.01);
   frame_84494b0__16->GetYaxis()->SetLabelSize(0.06);
   frame_84494b0__16->GetYaxis()->SetTitleSize(0.072);
   frame_84494b0__16->GetYaxis()->SetTitleOffset(0.95);
   frame_84494b0__16->GetYaxis()->SetTitleFont(132);
   frame_84494b0__16->GetZaxis()->SetLabelFont(132);
   frame_84494b0__16->GetZaxis()->SetLabelSize(0.06);
   frame_84494b0__16->GetZaxis()->SetTitleSize(0.072);
   frame_84494b0__16->GetZaxis()->SetTitleOffset(1.2);
   frame_84494b0__16->GetZaxis()->SetTitleFont(132);
   frame_84494b0__16->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.597,0.6,0.79,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 4 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_total","Total fit","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sigCB_B0","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(#mu^{#plus}#mu^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sigCB_B0Pi","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(#mu^{#plus}#mu^{#minus})#pi^{#plus}}","f");
   entry->SetFillColor(93);
   entry->SetFillStyle(1001);
   entry->SetLineColor(93);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("expo","Combinatorial","f");
   entry->SetFillColor(92);
   entry->SetFillStyle(1001);
   entry->SetLineColor(92);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.597,0.865,0.79,0.945,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig7c.C <==
void Fig7cLogy()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 17:36:50 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(4976.296,0.6776762,5717.037,5.179325);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_be64f00__19 = new TH1D("frame_be64f00__19","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_be64f00__19->SetBinContent(1,71243.03);
   frame_be64f00__19->SetMinimum(25);
   frame_be64f00__19->SetMaximum(90000);
   frame_be64f00__19->SetEntries(2);
   frame_be64f00__19->SetDirectory(0);
   frame_be64f00__19->SetStats(0);
   frame_be64f00__19->SetLineWidth(2);
   frame_be64f00__19->SetMarkerStyle(20);
   frame_be64f00__19->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]");
   frame_be64f00__19->GetXaxis()->SetNdivisions(505);
   frame_be64f00__19->GetXaxis()->SetLabelFont(132);
   frame_be64f00__19->GetXaxis()->SetLabelOffset(0.01);
   frame_be64f00__19->GetXaxis()->SetLabelSize(0.06);
   frame_be64f00__19->GetXaxis()->SetTitleSize(0.072);
   frame_be64f00__19->GetXaxis()->SetTitleOffset(0.95);
   frame_be64f00__19->GetXaxis()->SetTitleFont(132);
   frame_be64f00__19->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_be64f00__19->GetYaxis()->SetLabelFont(132);
   frame_be64f00__19->GetYaxis()->SetLabelOffset(0.01);
   frame_be64f00__19->GetYaxis()->SetLabelSize(0.06);
   frame_be64f00__19->GetYaxis()->SetTitleSize(0.072);
   frame_be64f00__19->GetYaxis()->SetTitleOffset(0.95);
   frame_be64f00__19->GetYaxis()->SetTitleFont(132);
   frame_be64f00__19->GetZaxis()->SetLabelFont(132);
   frame_be64f00__19->GetZaxis()->SetLabelSize(0.06);
   frame_be64f00__19->GetZaxis()->SetTitleSize(0.072);
   frame_be64f00__19->GetZaxis()->SetTitleOffset(1.2);
   frame_be64f00__19->GetZaxis()->SetTitleFont(132);
   frame_be64f00__19->Draw("FUNC");
   
   Double_t data_fx3019[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3019[50] = {
   3980,
   4104,
   3860,
   3680,
   3114,
   2064,
   1618,
   1460,
   1613,
   1830,
   2339,
   3082,
   4600,
   7482,
   14070,
   33428,
   63234,
   48401,
   21602,
   11034,
   6826,
   4822,
   3420,
   2607,
   1958,
   1599,
   1368,
   1136,
   866,
   793,
   653,
   556,
   497,
   403,
   334,
   300,
   283,
   257,
   216,
   202,
   175,
   149,
   154,
   123,
   93,
   102,
   105,
   86,
   72,
   62};
   Double_t data_felx3019[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3019[50] = {
   62.58922,
   63.56442,
   61.63091,
   60.16506,
   55.30547,
   44.93402,
   39.72748,
   37.71322,
   39.66528,
   42.28142,
   47.86579,
   55.01802,
   67.32514,
   86,
   118.1181,
   182.3339,
   250.9642,
   219.5028,
   146.477,
   104.544,
   82.12112,
   68.94242,
   57.9829,
   50.56124,
   43.75212,
   39.49062,
   36.48986,
   33.20831,
   28.93213,
   27.66469,
   25.05876,
   23.08495,
   21.7991,
   19.58109,
   17.78251,
   16.82772,
   16.33003,
   15.53901,
   14.20544,
   13.72146,
   12.7382,
   11.71679,
   11.91974,
   10.6018,
   9.626284,
   9.611874,
   9.759142,
   9.255555,
   8.465529,
   7.852713};
   Double_t data_fehx3019[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3019[50] = {
   63.58922,
   64.56442,
   62.63091,
   61.16506,
   56.30547,
   45.93402,
   40.72748,
   38.71322,
   40.66528,
   43.28142,
   48.86579,
   56.01802,
   68.32514,
   87,
   119.1181,
   183.3339,
   251.9642,
   220.5028,
   147.477,
   105.544,
   83.12112,
   69.94242,
   58.9829,
   51.56124,
   44.75212,
   40.49062,
   37.48986,
   34.20831,
   29.93213,
   28.66469,
   26.05876,
   24.08495,
   22.7991,
   20.58109,
   18.78251,
   17.82772,
   17.33003,
   16.53901,
   15.20544,
   14.72146,
   13.7382,
   12.71679,
   12.91974,
   11.6018,
   10.67824,
   10.61187,
   10.75914,
   10.30959,
   9.524592,
   8.916365};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3019,data_fy3019,data_felx3019,data_fehx3019,data_fely3019,data_fehy3019);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3019 = new TH1F("Graph_data3019","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",100,5020,5740);
   Graph_data3019->SetMinimum(48.73256);
   Graph_data3019->SetMaximum(69829.15);
   Graph_data3019->SetDirectory(0);
   Graph_data3019->SetStats(0);
   Graph_data3019->SetLineWidth(2);
   Graph_data3019->SetMarkerStyle(20);
   Graph_data3019->GetXaxis()->SetNdivisions(505);
   Graph_data3019->GetXaxis()->SetLabelFont(132);
   Graph_data3019->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3019->GetXaxis()->SetLabelSize(0.06);
   Graph_data3019->GetXaxis()->SetTitleSize(0.072);
   Graph_data3019->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3019->GetXaxis()->SetTitleFont(132);
   Graph_data3019->GetYaxis()->SetLabelFont(132);
   Graph_data3019->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3019->GetYaxis()->SetLabelSize(0.06);
   Graph_data3019->GetYaxis()->SetTitleSize(0.072);
   Graph_data3019->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3019->GetYaxis()->SetTitleFont(132);
   Graph_data3019->GetZaxis()->SetLabelFont(132);
   Graph_data3019->GetZaxis()->SetLabelSize(0.06);
   Graph_data3019->GetZaxis()->SetTitleSize(0.072);
   Graph_data3019->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3019);
   
   grae->Draw("p");
   
   Double_t modelTot_fx40[108] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5122,
   5128,
   5140,
   5146,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5270.5,
   5272,
   5273.5,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5286.25,
   5287,
   5288.5,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy40[108] = {
   0,
   4086.398,
   4086.398,
   4015.741,
   3968.017,
   3834.818,
   3733.431,
   3465.579,
   2537.711,
   2073.679,
   1742.607,
   1475.745,
   1524.966,
   1753.794,
   2162.081,
   2818.863,
   3874.83,
   4637.199,
   5639.049,
   7024.423,
   7961.628,
   9171.181,
   10793.54,
   11819.52,
   13027.98,
   14451.89,
   16125.54,
   18082.55,
   20353.38,
   22962.4,
   25924.74,
   29243.26,
   32906.12,
   36885.31,
   41136.64,
   45601.53,
   50210.8,
   54844.09,
   59274.41,
   61244.77,
   63002.43,
   64523.04,
   65778.01,
   66749.58,
   67424.41,
   67793.11,
   67850.5,
   67595.73,
   67032.27,
   66167.88,
   65014.38,
   63587.43,
   61906.55,
   60010.47,
   57964.32,
   53593.9,
   49063.39,
   40154.85,
   35984.45,
   32104.76,
   28565.87,
   25395.89,
   22602.53,
   20176.15,
   18093.7,
   16322.87,
   14826.32,
   13565.09,
   12501.25,
   11599.92,
   10166.39,
   9073.488,
   8196.836,
   6826.209,
   5764.617,
   4909.159,
   4210.478,
   3155.262,
   2419.052,
   1894.738,
   1512.73,
   1227.46,
   1009.604,
   840.1527,
   706.3663,
   599.3876,
   512.8754,
   442.1912,
   383.8881,
   335.374,
   294.6807,
   260.2992,
   231.0609,
   206.0504,
   184.5429,
   165.958,
   149.8259,
   135.7634,
   123.4555,
   112.6414,
   103.1042,
   94.66294,
   87.16628,
   80.48756,
   74.52089,
   74.52089,
   74.52089,
   0};
   TGraph *graph = new TGraph(108,modelTot_fx40,modelTot_fy40);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelTot40 = new TH1F("Graph_modelTot40","Projection of modelTot",108,5005.6,5754.4);
   Graph_modelTot40->SetMinimum(74.63556);
   Graph_modelTot40->SetMaximum(74635.56);
   Graph_modelTot40->SetDirectory(0);
   Graph_modelTot40->SetStats(0);
   Graph_modelTot40->SetLineWidth(2);
   Graph_modelTot40->SetMarkerStyle(20);
   Graph_modelTot40->GetXaxis()->SetNdivisions(505);
   Graph_modelTot40->GetXaxis()->SetLabelFont(132);
   Graph_modelTot40->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelTot40->GetXaxis()->SetLabelSize(0.06);
   Graph_modelTot40->GetXaxis()->SetTitleSize(0.072);
   Graph_modelTot40->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelTot40->GetXaxis()->SetTitleFont(132);
   Graph_modelTot40->GetYaxis()->SetLabelFont(132);
   Graph_modelTot40->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelTot40->GetYaxis()->SetLabelSize(0.06);
   Graph_modelTot40->GetYaxis()->SetTitleSize(0.072);
   Graph_modelTot40->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelTot40->GetYaxis()->SetTitleFont(132);
   Graph_modelTot40->GetZaxis()->SetLabelFont(132);
   Graph_modelTot40->GetZaxis()->SetLabelSize(0.06);
   Graph_modelTot40->GetZaxis()->SetTitleSize(0.072);
   Graph_modelTot40->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelTot40->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_modelTot40);
   
   graph->Draw("l");
   
   Double_t Piee_fx41[85] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5092,
   5098,
   5101,
   5104,
   5110,
   5113,
   5116,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5126.5,
   5128,
   5129.5,
   5131,
   5134,
   5137,
   5140,
   5143,
   5146,
   5147.5,
   5149,
   5150.5,
   5152,
   5153.5,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5326,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t Piee_fy41[85] = {
   0,
   3866.004,
   3866.004,
   3830.821,
   3805.754,
   3756.748,
   3731.598,
   3707.437,
   3661.079,
   3539.564,
   3499.304,
   3467.633,
   3418.082,
   3379.649,
   3330.277,
   3269.637,
   3197.867,
   3115.1,
   3021.709,
   2918.202,
   2805.082,
   2553.559,
   2278.1,
   1994.821,
   1720.913,
   1470.362,
   1356.922,
   1252.36,
   1156.684,
   1069.778,
   991.2912,
   920.7173,
   800.908,
   705.4882,
   629.253,
   567.961,
   518.0887,
   441.4781,
   384.1973,
   338.9971,
   270.9485,
   219.8076,
   180.8565,
   153.3309,
   134.3839,
   121.8031,
   116.4763,
   122.1414,
   142.8074,
   177.5055,
   202.6014,
   202.8251,
   193.2736,
   157.3311,
   118.817,
   88.55418,
   69.12762,
   57.32859,
   49.38016,
   43.15904,
   37.86919,
   33.27509,
   29.29096,
   25.84844,
   22.87267,
   20.28851,
   18.03029,
   16.04676,
   14.30081,
   12.7659,
   11.42188,
   10.25176,
   9.239663,
   8.369955,
   7.6271,
   6.99579,
   6.46141,
   6.010403,
   5.630648,
   5.311798,
   5.045567,
   4.825938,
   4.825938,
   4.825938,
   0};
   graph = new TGraph(85,Piee_fx41,Piee_fy41);
   graph->SetName("Piee");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Piee41 = new TH1F("Graph_Piee41","Projection of modelTot",100,5005.6,5754.4);
   Graph_Piee41->SetMinimum(4.252604);
   Graph_Piee41->SetMaximum(4252.604);
   Graph_Piee41->SetDirectory(0);
   Graph_Piee41->SetStats(0);
   Graph_Piee41->SetLineWidth(2);
   Graph_Piee41->SetMarkerStyle(20);
   Graph_Piee41->GetXaxis()->SetNdivisions(505);
   Graph_Piee41->GetXaxis()->SetLabelFont(132);
   Graph_Piee41->GetXaxis()->SetLabelOffset(0.01);
   Graph_Piee41->GetXaxis()->SetLabelSize(0.06);
   Graph_Piee41->GetXaxis()->SetTitleSize(0.072);
   Graph_Piee41->GetXaxis()->SetTitleOffset(0.95);
   Graph_Piee41->GetXaxis()->SetTitleFont(132);
   Graph_Piee41->GetYaxis()->SetLabelFont(132);
   Graph_Piee41->GetYaxis()->SetLabelOffset(0.01);
   Graph_Piee41->GetYaxis()->SetLabelSize(0.06);
   Graph_Piee41->GetYaxis()->SetTitleSize(0.072);
   Graph_Piee41->GetYaxis()->SetTitleOffset(0.95);
   Graph_Piee41->GetYaxis()->SetTitleFont(132);
   Graph_Piee41->GetZaxis()->SetLabelFont(132);
   Graph_Piee41->GetZaxis()->SetLabelSize(0.06);
   Graph_Piee41->GetZaxis()->SetTitleSize(0.072);
   Graph_Piee41->GetZaxis()->SetTitleOffset(1.2);
   Graph_Piee41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Piee41);
   
   graph->Draw("f");
   
   Double_t RarePrc_fx42[84] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5092,
   5098,
   5101,
   5104,
   5110,
   5113,
   5116,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5126.5,
   5128,
   5129.5,
   5131,
   5134,
   5137,
   5140,
   5143,
   5146,
   5147.5,
   5149,
   5150.5,
   5152,
   5153.5,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t RarePrc_fy42[84] = {
   0,
   3865.428,
   3865.428,
   3830.223,
   3805.132,
   3756.077,
   3730.873,
   3706.682,
   3660.293,
   3538.712,
   3498.417,
   3466.708,
   3417.117,
   3378.664,
   3329.27,
   3268.609,
   3196.816,
   3114.027,
   3020.612,
   2917.081,
   2803.936,
   2552.361,
   2276.847,
   1993.511,
   1719.541,
   1468.926,
   1355.452,
   1250.855,
   1155.144,
   1068.2,
   989.6756,
   919.0625,
   799.1715,
   703.6648,
   627.3373,
   565.9471,
   515.9703,
   439.1298,
   381.5874,
   336.0886,
   267.3047,
   215.1829,
   174.8953,
   145.4751,
   123.6107,
   105.9064,
   90.58589,
   77.01071,
   65.13446,
   55.11729,
   46.98797,
   40.55395,
   35.50959,
   31.53191,
   28.30821,
   25.55753,
   23.06751,
   20.71943,
   18.48227,
   16.38182,
   14.46148,
   12.75136,
   11.25472,
   9.951508,
   8.810792,
   7.803075,
   6.906841,
   6.109563,
   5.405108,
   4.790366,
   4.262595,
   3.817916,
   3.450821,
   3.154353,
   2.920504,
   2.740882,
   2.607261,
   2.512097,
   2.448985,
   2.413042,
   2.401205,
   2.401205,
   2.401205,
   0};
   graph = new TGraph(84,RarePrc_fx42,RarePrc_fy42);
   graph->SetName("RarePrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_RarePrc42 = new TH1F("Graph_RarePrc42","Projection of modelTot",100,5005.6,5754.4);
   Graph_RarePrc42->SetMinimum(4.251971);
   Graph_RarePrc42->SetMaximum(4251.971);
   Graph_RarePrc42->SetDirectory(0);
   Graph_RarePrc42->SetStats(0);
   Graph_RarePrc42->SetLineWidth(2);
   Graph_RarePrc42->SetMarkerStyle(20);
   Graph_RarePrc42->GetXaxis()->SetNdivisions(505);
   Graph_RarePrc42->GetXaxis()->SetLabelFont(132);
   Graph_RarePrc42->GetXaxis()->SetLabelOffset(0.01);
   Graph_RarePrc42->GetXaxis()->SetLabelSize(0.06);
   Graph_RarePrc42->GetXaxis()->SetTitleSize(0.072);
   Graph_RarePrc42->GetXaxis()->SetTitleOffset(0.95);
   Graph_RarePrc42->GetXaxis()->SetTitleFont(132);
   Graph_RarePrc42->GetYaxis()->SetLabelFont(132);
   Graph_RarePrc42->GetYaxis()->SetLabelOffset(0.01);
   Graph_RarePrc42->GetYaxis()->SetLabelSize(0.06);
   Graph_RarePrc42->GetYaxis()->SetTitleSize(0.072);
   Graph_RarePrc42->GetYaxis()->SetTitleOffset(0.95);
   Graph_RarePrc42->GetYaxis()->SetTitleFont(132);
   Graph_RarePrc42->GetZaxis()->SetLabelFont(132);
   Graph_RarePrc42->GetZaxis()->SetLabelSize(0.06);
   Graph_RarePrc42->GetZaxis()->SetTitleSize(0.072);
   Graph_RarePrc42->GetZaxis()->SetTitleOffset(1.2);
   Graph_RarePrc42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_RarePrc42);
   
   graph->Draw("f");
   
   Double_t comb_fx43[75] = {
   5068,
   5068,
   5080,
   5081.5,
   5083,
   5084.5,
   5086,
   5087.5,
   5089,
   5090.5,
   5092,
   5095,
   5098,
   5101,
   5104,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t comb_fy43[75] = {
   0,
   355.3615,
   355.3615,
   335.9713,
   317.64,
   300.3096,
   283.9256,
   268.4361,
   253.7923,
   239.948,
   226.8596,
   202.7871,
   181.2709,
   162.0394,
   144.8498,
   129.485,
   115.7513,
   103.4754,
   92.50239,
   82.69388,
   73.92622,
   66.08887,
   59.08304,
   47.22217,
   37.74399,
   30.16953,
   24.11616,
   19.27821,
   15.41147,
   9.85045,
   6.297151,
   4.026321,
   2.574834,
   1.646898,
   1.053564,
   0.6741117,
   0.4313996,
   0.2761242,
   0.176769,
   0.1131839,
   0.07248369,
   0.04642721,
   0.02974277,
   0.01905754,
   0.01221318,
   0.007828289,
   0.005018581,
   0.003217887,
   0.00206365,
   0.001323661,
   0.000849165,
   0.0005448565,
   0.0003496603,
   0.0002244318,
   0.0001440774,
   9.250824e-05,
   5.940698e-05,
   3.815633e-05,
   2.451135e-05,
   1.574849e-05,
   1.012002e-05,
   6.504196e-06,
   4.180954e-06,
   2.687979e-06,
   1.728402e-06,
   1.111555e-06,
   7.149645e-07,
   4.599432e-07,
   2.959304e-07,
   1.90432e-07,
   1.225617e-07,
   7.8892e-08,
   7.8892e-08,
   7.8892e-08,
   0};
   graph = new TGraph(75,comb_fx43,comb_fy43);
   graph->SetName("comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb43 = new TH1F("Graph_comb43","Projection of modelTot",100,5005.6,5754.4);
   Graph_comb43->SetMinimum(0.3908977);
   Graph_comb43->SetMaximum(390.8977);
   Graph_comb43->SetDirectory(0);
   Graph_comb43->SetStats(0);
   Graph_comb43->SetLineWidth(2);
   Graph_comb43->SetMarkerStyle(20);
   Graph_comb43->GetXaxis()->SetNdivisions(505);
   Graph_comb43->GetXaxis()->SetLabelFont(132);
   Graph_comb43->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb43->GetXaxis()->SetLabelSize(0.06);
   Graph_comb43->GetXaxis()->SetTitleSize(0.072);
   Graph_comb43->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb43->GetXaxis()->SetTitleFont(132);
   Graph_comb43->GetYaxis()->SetLabelFont(132);
   Graph_comb43->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb43->GetYaxis()->SetLabelSize(0.06);
   Graph_comb43->GetYaxis()->SetTitleSize(0.072);
   Graph_comb43->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb43->GetYaxis()->SetTitleFont(132);
   Graph_comb43->GetZaxis()->SetLabelFont(132);
   Graph_comb43->GetZaxis()->SetLabelSize(0.06);
   Graph_comb43->GetZaxis()->SetTitleSize(0.072);
   Graph_comb43->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb43->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb43);
   
   graph->Draw("f");
   
   Double_t sig_fx44[106] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5270.5,
   5272,
   5273.5,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5286.25,
   5287,
   5288.5,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy44[106] = {
   0,
   220.3936,
   220.3936,
   258.993,
   306.9382,
   367.1852,
   443.87,
   542.8892,
   672.8289,
   846.4916,
   1083.488,
   1414.797,
   1891.132,
   2599.056,
   3693.974,
   4471.393,
   5485.718,
   6881.441,
   7823.146,
   9036.798,
   10662.87,
   11690.57,
   12900.66,
   14326.1,
   16001.18,
   17959.52,
   20231.58,
   22841.72,
   25805.06,
   29124.46,
   32788.07,
   36767.88,
   41019.69,
   45484.9,
   50094.32,
   54727.6,
   59157.74,
   61127.92,
   62885.37,
   64405.71,
   65660.37,
   66631.57,
   67305.98,
   67674.21,
   67731.06,
   67475.7,
   66911.6,
   66046.5,
   64892.24,
   63464.47,
   61782.7,
   59885.68,
   57838.52,
   53465.9,
   48932.93,
   40018.72,
   35845.11,
   31961.95,
   28419.36,
   25245.44,
   22447.91,
   20017.13,
   17930.09,
   16154.6,
   14653.4,
   13387.58,
   12319.34,
   11413.86,
   9973.037,
   8874.502,
   7994.234,
   6623.384,
   5571.343,
   4732.647,
   4053.147,
   3036.445,
   2330.497,
   1825.611,
   1455.402,
   1178.079,
   966.445,
   802.2835,
   673.0912,
   570.0966,
   487.0269,
   419.3185,
   363.5996,
   317.3437,
   278.634,
   245.9984,
   218.295,
   194.6285,
   174.2912,
   156.7183,
   141.4559,
   128.1363,
   116.4597,
   106.18,
   97.09379,
   89.03229,
   81.85448,
   75.44199,
   69.69495,
   69.69495,
   69.69495,
   0};
   graph = new TGraph(106,sig_fx44,sig_fy44);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig44 = new TH1F("Graph_sig44","Projection of modelTot",106,5005.6,5754.4);
   Graph_sig44->SetMinimum(74.50417);
   Graph_sig44->SetMaximum(74504.17);
   Graph_sig44->SetDirectory(0);
   Graph_sig44->SetStats(0);
   Graph_sig44->SetLineWidth(2);
   Graph_sig44->SetMarkerStyle(20);
   Graph_sig44->GetXaxis()->SetNdivisions(505);
   Graph_sig44->GetXaxis()->SetLabelFont(132);
   Graph_sig44->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig44->GetXaxis()->SetLabelSize(0.06);
   Graph_sig44->GetXaxis()->SetTitleSize(0.072);
   Graph_sig44->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig44->GetXaxis()->SetTitleFont(132);
   Graph_sig44->GetYaxis()->SetLabelFont(132);
   Graph_sig44->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig44->GetYaxis()->SetLabelSize(0.06);
   Graph_sig44->GetYaxis()->SetTitleSize(0.072);
   Graph_sig44->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig44->GetYaxis()->SetTitleFont(132);
   Graph_sig44->GetZaxis()->SetLabelFont(132);
   Graph_sig44->GetZaxis()->SetLabelSize(0.06);
   Graph_sig44->GetZaxis()->SetTitleSize(0.072);
   Graph_sig44->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig44->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig44);
   
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3020[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3020[50] = {
   3980,
   4104,
   3860,
   3680,
   3114,
   2064,
   1618,
   1460,
   1613,
   1830,
   2339,
   3082,
   4600,
   7482,
   14070,
   33428,
   63234,
   48401,
   21602,
   11034,
   6826,
   4822,
   3420,
   2607,
   1958,
   1599,
   1368,
   1136,
   866,
   793,
   653,
   556,
   497,
   403,
   334,
   300,
   283,
   257,
   216,
   202,
   175,
   149,
   154,
   123,
   93,
   102,
   105,
   86,
   72,
   62};
   Double_t h_dataTrig0_felx3020[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3020[50] = {
   62.58922,
   63.56442,
   61.63091,
   60.16506,
   55.30547,
   44.93402,
   39.72748,
   37.71322,
   39.66528,
   42.28142,
   47.86579,
   55.01802,
   67.32514,
   86,
   118.1181,
   182.3339,
   250.9642,
   219.5028,
   146.477,
   104.544,
   82.12112,
   68.94242,
   57.9829,
   50.56124,
   43.75212,
   39.49062,
   36.48986,
   33.20831,
   28.93213,
   27.66469,
   25.05876,
   23.08495,
   21.7991,
   19.58109,
   17.78251,
   16.82772,
   16.33003,
   15.53901,
   14.20544,
   13.72146,
   12.7382,
   11.71679,
   11.91974,
   10.6018,
   9.626284,
   9.611874,
   9.759142,
   9.255555,
   8.465529,
   7.852713};
   Double_t h_dataTrig0_fehx3020[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3020[50] = {
   63.58922,
   64.56442,
   62.63091,
   61.16506,
   56.30547,
   45.93402,
   40.72748,
   38.71322,
   40.66528,
   43.28142,
   48.86579,
   56.01802,
   68.32514,
   87,
   119.1181,
   183.3339,
   251.9642,
   220.5028,
   147.477,
   105.544,
   83.12112,
   69.94242,
   58.9829,
   51.56124,
   44.75212,
   40.49062,
   37.48986,
   34.20831,
   29.93213,
   28.66469,
   26.05876,
   24.08495,
   22.7991,
   20.58109,
   18.78251,
   17.82772,
   17.33003,
   16.53901,
   15.20544,
   14.72146,
   13.7382,
   12.71679,
   12.91974,
   11.6018,
   10.67824,
   10.61187,
   10.75914,
   10.30959,
   9.524592,
   8.916365};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3020,h_dataTrig0_fy3020,h_dataTrig0_felx3020,h_dataTrig0_fehx3020,h_dataTrig0_fely3020,h_dataTrig0_fehy3020);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataTrig03020 = new TH1F("Graph_h_dataTrig03020","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",100,5020,5740);
   Graph_h_dataTrig03020->SetMinimum(48.73256);
   Graph_h_dataTrig03020->SetMaximum(69829.15);
   Graph_h_dataTrig03020->SetDirectory(0);
   Graph_h_dataTrig03020->SetStats(0);
   Graph_h_dataTrig03020->SetLineWidth(2);
   Graph_h_dataTrig03020->SetMarkerStyle(20);
   Graph_h_dataTrig03020->GetXaxis()->SetNdivisions(505);
   Graph_h_dataTrig03020->GetXaxis()->SetLabelFont(132);
   Graph_h_dataTrig03020->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03020->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03020->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03020->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03020->GetXaxis()->SetTitleFont(132);
   Graph_h_dataTrig03020->GetYaxis()->SetLabelFont(132);
   Graph_h_dataTrig03020->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03020->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03020->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03020->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03020->GetYaxis()->SetTitleFont(132);
   Graph_h_dataTrig03020->GetZaxis()->SetLabelFont(132);
   Graph_h_dataTrig03020->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03020->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03020->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataTrig03020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataTrig03020);
   
   grae->Draw("p");
   
   TH1D *frame_be64f00__20 = new TH1D("frame_be64f00__20","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_be64f00__20->SetBinContent(1,71243.03);
   frame_be64f00__20->SetMinimum(25);
   frame_be64f00__20->SetMaximum(90000);
   frame_be64f00__20->SetEntries(2);
   frame_be64f00__20->SetDirectory(0);
   frame_be64f00__20->SetStats(0);
   frame_be64f00__20->SetLineWidth(2);
   frame_be64f00__20->SetMarkerStyle(20);
   frame_be64f00__20->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]");
   frame_be64f00__20->GetXaxis()->SetNdivisions(505);
   frame_be64f00__20->GetXaxis()->SetLabelFont(132);
   frame_be64f00__20->GetXaxis()->SetLabelOffset(0.01);
   frame_be64f00__20->GetXaxis()->SetLabelSize(0.06);
   frame_be64f00__20->GetXaxis()->SetTitleSize(0.072);
   frame_be64f00__20->GetXaxis()->SetTitleOffset(0.95);
   frame_be64f00__20->GetXaxis()->SetTitleFont(132);
   frame_be64f00__20->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_be64f00__20->GetYaxis()->SetLabelFont(132);
   frame_be64f00__20->GetYaxis()->SetLabelOffset(0.01);
   frame_be64f00__20->GetYaxis()->SetLabelSize(0.06);
   frame_be64f00__20->GetYaxis()->SetTitleSize(0.072);
   frame_be64f00__20->GetYaxis()->SetTitleOffset(0.95);
   frame_be64f00__20->GetYaxis()->SetTitleFont(132);
   frame_be64f00__20->GetZaxis()->SetLabelFont(132);
   frame_be64f00__20->GetZaxis()->SetLabelSize(0.06);
   frame_be64f00__20->GetZaxis()->SetTitleSize(0.072);
   frame_be64f00__20->GetZaxis()->SetTitleOffset(1.2);
   frame_be64f00__20->GetZaxis()->SetTitleFont(132);
   frame_be64f00__20->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.597,0.55,0.79,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 5 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("modelTot","Total fit","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("RarePrc","Part. Reco.","f");
   entry->SetFillColor(95);
   entry->SetFillStyle(1001);
   entry->SetLineColor(95);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Piee","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})#pi^{#plus}}","f");
   entry->SetFillColor(93);
   entry->SetFillStyle(1001);
   entry->SetLineColor(93);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","f");
   entry->SetFillColor(92);
   entry->SetFillStyle(1001);
   entry->SetLineColor(92);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.597,0.865,0.79,0.945,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig7d.C <==
void Fig7dLogy()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 17:36:51 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(4976.296,0.6776762,5717.037,5.179325);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_a4c4bf0__23 = new TH1D("frame_a4c4bf0__23","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_a4c4bf0__23->SetBinContent(1,81872.53);
   frame_a4c4bf0__23->SetMinimum(25);
   frame_a4c4bf0__23->SetMaximum(90000);
   frame_a4c4bf0__23->SetEntries(2);
   frame_a4c4bf0__23->SetDirectory(0);
   frame_a4c4bf0__23->SetStats(0);
   frame_a4c4bf0__23->SetLineWidth(2);
   frame_a4c4bf0__23->SetMarkerStyle(20);
   frame_a4c4bf0__23->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]");
   frame_a4c4bf0__23->GetXaxis()->SetNdivisions(505);
   frame_a4c4bf0__23->GetXaxis()->SetLabelFont(132);
   frame_a4c4bf0__23->GetXaxis()->SetLabelOffset(0.01);
   frame_a4c4bf0__23->GetXaxis()->SetLabelSize(0.06);
   frame_a4c4bf0__23->GetXaxis()->SetTitleSize(0.072);
   frame_a4c4bf0__23->GetXaxis()->SetTitleOffset(0.95);
   frame_a4c4bf0__23->GetXaxis()->SetTitleFont(132);
   frame_a4c4bf0__23->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_a4c4bf0__23->GetYaxis()->SetLabelFont(132);
   frame_a4c4bf0__23->GetYaxis()->SetLabelOffset(0.01);
   frame_a4c4bf0__23->GetYaxis()->SetLabelSize(0.06);
   frame_a4c4bf0__23->GetYaxis()->SetTitleSize(0.072);
   frame_a4c4bf0__23->GetYaxis()->SetTitleOffset(0.95);
   frame_a4c4bf0__23->GetYaxis()->SetTitleFont(132);
   frame_a4c4bf0__23->GetZaxis()->SetLabelFont(132);
   frame_a4c4bf0__23->GetZaxis()->SetLabelSize(0.06);
   frame_a4c4bf0__23->GetZaxis()->SetTitleSize(0.072);
   frame_a4c4bf0__23->GetZaxis()->SetTitleOffset(1.2);
   frame_a4c4bf0__23->GetZaxis()->SetTitleFont(132);
   frame_a4c4bf0__23->Draw("FUNC");
   
   Double_t data_fx3023[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3023[50] = {
   4632,
   4539,
   4509,
   4344,
   3608,
   2423,
   1907,
   1754,
   1737,
   2040,
   2643,
   3519,
   5089,
   8189,
   15796,
   38525,
   73014,
   53794,
   23510,
   12206,
   7713,
   5397,
   3872,
   3005,
   2344,
   1806,
   1474,
   1233,
   1036,
   880,
   789,
   687,
   587,
   482,
   435,
   325,
   331,
   278,
   211,
   251,
   190,
   162,
   164,
   133,
   118,
   110,
   111,
   93,
   78,
   79};
   Double_t data_felx3023[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3023[50] = {
   67.56063,
   66.87396,
   66.65095,
   65.41092,
   59.56871,
   48.72652,
   43.17207,
   41.38377,
   41.18033,
   44.66913,
   50.91255,
   58.82327,
   70.83898,
   89.99447,
   125.1831,
   195.7785,
   269.7115,
   231.4359,
   152.8305,
   109.9819,
   87.32511,
   72.96598,
   61.72741,
   54.32016,
   47.91746,
   42,
   37.89596,
   34.61766,
   31.69084,
   29.16901,
   27.59359,
   25.71545,
   23.73324,
   21.46019,
   20.36265,
   17.53469,
   17.70027,
   16.18083,
   14.03444,
   15.35087,
   13.29311,
   12.23774,
   12.31601,
   11.0434,
   10.37428,
   10,
   10.04751,
   9.626284,
   8.812788,
   8.869343};
   Double_t data_fehx3023[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3023[50] = {
   68.56063,
   67.87396,
   67.65095,
   66.41092,
   60.56871,
   49.72652,
   44.17207,
   42.38377,
   42.18033,
   45.66913,
   51.91255,
   59.82327,
   71.83898,
   90.99447,
   126.1831,
   196.7785,
   270.7115,
   232.4359,
   153.8305,
   110.9819,
   88.32511,
   73.96598,
   62.72741,
   55.32016,
   48.91746,
   43,
   38.89596,
   35.61766,
   32.69084,
   30.16901,
   28.59359,
   26.71545,
   24.73324,
   22.46019,
   21.36265,
   18.53469,
   18.70027,
   17.18083,
   15.03444,
   16.35087,
   14.29311,
   13.23774,
   13.31601,
   12.0434,
   11.37428,
   11,
   11.04751,
   10.67824,
   9.869531,
   9.925725};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3023,data_fy3023,data_felx3023,data_fehx3023,data_fely3023,data_fehy3023);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3023 = new TH1F("Graph_data3023","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",100,5020,5740);
   Graph_data3023->SetMinimum(62.26849);
   Graph_data3023->SetMaximum(80606.26);
   Graph_data3023->SetDirectory(0);
   Graph_data3023->SetStats(0);
   Graph_data3023->SetLineWidth(2);
   Graph_data3023->SetMarkerStyle(20);
   Graph_data3023->GetXaxis()->SetNdivisions(505);
   Graph_data3023->GetXaxis()->SetLabelFont(132);
   Graph_data3023->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3023->GetXaxis()->SetLabelSize(0.06);
   Graph_data3023->GetXaxis()->SetTitleSize(0.072);
   Graph_data3023->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3023->GetXaxis()->SetTitleFont(132);
   Graph_data3023->GetYaxis()->SetLabelFont(132);
   Graph_data3023->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3023->GetYaxis()->SetLabelSize(0.06);
   Graph_data3023->GetYaxis()->SetTitleSize(0.072);
   Graph_data3023->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3023->GetYaxis()->SetTitleFont(132);
   Graph_data3023->GetZaxis()->SetLabelFont(132);
   Graph_data3023->GetZaxis()->SetLabelSize(0.06);
   Graph_data3023->GetZaxis()->SetTitleSize(0.072);
   Graph_data3023->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3023->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3023);
   
   grae->Draw("p");
   
   Double_t modelTot_fx50[101] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5122,
   5128,
   5140,
   5146,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5270.5,
   5272,
   5273.5,
   5274.25,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy50[101] = {
   0,
   4548.403,
   4548.403,
   4649.541,
   4681.282,
   4515.808,
   4346.578,
   4014.652,
   2880.109,
   2330.055,
   1954.583,
   1670.169,
   1724.839,
   1977.363,
   2435.65,
   3180.662,
   4376.919,
   5239.29,
   6372.401,
   7936.953,
   8992.876,
   10354.55,
   12184.3,
   13345.53,
   14718.27,
   16342.89,
   18261.94,
   20517.76,
   23149.36,
   26188.59,
   29656,
   33556.79,
   37877.39,
   42583.42,
   47619.47,
   52911.48,
   58371.4,
   63825.24,
   66464.41,
   68944.33,
   71177.83,
   73134.58,
   74787.86,
   76114.72,
   77096.47,
   77719.15,
   77973.84,
   77856.91,
   77370.08,
   76520.38,
   75319.98,
   73785.93,
   35287.43,
   31354.32,
   27855.61,
   24791.64,
   22144.31,
   19881.83,
   17963.84,
   16345.73,
   14982.41,
   13831.2,
   12853.52,
   11290.29,
   10088.33,
   9116.988,
   7589.308,
   6403.823,
   5448.235,
   4668.544,
   3493.175,
   2674.3,
   2092.02,
   1669.015,
   1354.317,
   1114.802,
   928.9527,
   782.4228,
   665.3049,
   570.5554,
   493.0609,
   429.0499,
   375.7032,
   330.887,
   292.9674,
   260.6782,
   233.0265,
   209.224,
   188.6379,
   170.7549,
   155.1546,
   141.4902,
   129.4738,
   118.8659,
   109.4662,
   101.1074,
   93.64968,
   86.97627,
   86.97627,
   86.97627,
   0};
   TGraph *graph = new TGraph(101,modelTot_fx50,modelTot_fy50);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelTot50 = new TH1F("Graph_modelTot50","Projection of modelTot",101,5005.6,5754.4);
   Graph_modelTot50->SetMinimum(85.77122);
   Graph_modelTot50->SetMaximum(85771.22);
   Graph_modelTot50->SetDirectory(0);
   Graph_modelTot50->SetStats(0);
   Graph_modelTot50->SetLineWidth(2);
   Graph_modelTot50->SetMarkerStyle(20);
   Graph_modelTot50->GetXaxis()->SetNdivisions(505);
   Graph_modelTot50->GetXaxis()->SetLabelFont(132);
   Graph_modelTot50->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelTot50->GetXaxis()->SetLabelSize(0.06);
   Graph_modelTot50->GetXaxis()->SetTitleSize(0.072);
   Graph_modelTot50->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelTot50->GetXaxis()->SetTitleFont(132);
   Graph_modelTot50->GetYaxis()->SetLabelFont(132);
   Graph_modelTot50->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelTot50->GetYaxis()->SetLabelSize(0.06);
   Graph_modelTot50->GetYaxis()->SetTitleSize(0.072);
   Graph_modelTot50->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelTot50->GetYaxis()->SetTitleFont(132);
   Graph_modelTot50->GetZaxis()->SetLabelFont(132);
   Graph_modelTot50->GetZaxis()->SetLabelSize(0.06);
   Graph_modelTot50->GetZaxis()->SetTitleSize(0.072);
   Graph_modelTot50->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelTot50->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_modelTot50);
   
   graph->Draw("l");
   
   Double_t Piee_fx51[85] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5089,
   5092,
   5104,
   5116,
   5117.5,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5126.5,
   5128,
   5129.5,
   5131,
   5132.5,
   5134,
   5140,
   5143,
   5144.5,
   5146,
   5147.5,
   5149,
   5150.5,
   5152,
   5153.5,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5314,
   5320,
   5326,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t Piee_fy51[85] = {
   0,
   4290.722,
   4290.722,
   4338.655,
   4370.372,
   4368.817,
   4347.71,
   4324.747,
   4090.702,
   4053.152,
   4005.908,
   3948.294,
   3880.604,
   3803.043,
   3715.07,
   3615.271,
   3502.471,
   3376.458,
   3237.912,
   3088.409,
   2930.041,
   2255.745,
   1930.238,
   1778.857,
   1637.336,
   1506.801,
   1387.826,
   1280.134,
   1183.309,
   1096.677,
   1019.406,
   889.3223,
   786.0546,
   702.9114,
   635.009,
   578.7463,
   490.5241,
   423.4494,
   370.1092,
   292.4333,
   240.5495,
   202.2185,
   171.9828,
   148.7085,
   133.9644,
   131.5661,
   146.3967,
   181.3047,
   231.0193,
   251.7007,
   263.4412,
   263.6516,
   251.6878,
   204.6147,
   154.8026,
   114.6651,
   87.76065,
   71.10243,
   60.30343,
   52.4398,
   46.14687,
   40.86979,
   36.35091,
   32.43199,
   28.99933,
   25.96952,
   23.28287,
   20.89768,
   18.78471,
   16.92227,
   15.29216,
   13.87705,
   12.65887,
   11.61845,
   10.73577,
   9.990532,
   9.363138,
   8.835425,
   8.391322,
   8.017323,
   7.702786,
   7.440091,
   7.440091,
   7.440091,
   0};
   graph = new TGraph(85,Piee_fx51,Piee_fy51);
   graph->SetName("Piee");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Piee51 = new TH1F("Graph_Piee51","Projection of modelTot",100,5005.6,5754.4);
   Graph_Piee51->SetMinimum(4.807409);
   Graph_Piee51->SetMaximum(4807.409);
   Graph_Piee51->SetDirectory(0);
   Graph_Piee51->SetStats(0);
   Graph_Piee51->SetLineWidth(2);
   Graph_Piee51->SetMarkerStyle(20);
   Graph_Piee51->GetXaxis()->SetNdivisions(505);
   Graph_Piee51->GetXaxis()->SetLabelFont(132);
   Graph_Piee51->GetXaxis()->SetLabelOffset(0.01);
   Graph_Piee51->GetXaxis()->SetLabelSize(0.06);
   Graph_Piee51->GetXaxis()->SetTitleSize(0.072);
   Graph_Piee51->GetXaxis()->SetTitleOffset(0.95);
   Graph_Piee51->GetXaxis()->SetTitleFont(132);
   Graph_Piee51->GetYaxis()->SetLabelFont(132);
   Graph_Piee51->GetYaxis()->SetLabelOffset(0.01);
   Graph_Piee51->GetYaxis()->SetLabelSize(0.06);
   Graph_Piee51->GetYaxis()->SetTitleSize(0.072);
   Graph_Piee51->GetYaxis()->SetTitleOffset(0.95);
   Graph_Piee51->GetYaxis()->SetTitleFont(132);
   Graph_Piee51->GetZaxis()->SetLabelFont(132);
   Graph_Piee51->GetZaxis()->SetLabelSize(0.06);
   Graph_Piee51->GetZaxis()->SetTitleSize(0.072);
   Graph_Piee51->GetZaxis()->SetTitleOffset(1.2);
   Graph_Piee51->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Piee51);
   
   graph->Draw("f");
   
   Double_t RarePrc_fx52[83] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5089,
   5092,
   5104,
   5116,
   5117.5,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5126.5,
   5128,
   5129.5,
   5131,
   5132.5,
   5134,
   5140,
   5143,
   5144.5,
   5146,
   5147.5,
   5149,
   5150.5,
   5152,
   5153.5,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t RarePrc_fy52[83] = {
   0,
   4289.875,
   4289.875,
   4337.776,
   4369.459,
   4367.869,
   4346.726,
   4323.597,
   4089.351,
   4051.773,
   4004.5,
   3946.857,
   3879.136,
   3801.545,
   3713.539,
   3613.707,
   3500.874,
   3374.826,
   3236.245,
   3086.705,
   2928.3,
   2253.843,
   1928.249,
   1776.822,
   1635.254,
   1504.671,
   1385.647,
   1277.904,
   1181.026,
   1094.341,
   1017.014,
   886.8149,
   783.4242,
   700.1506,
   632.1096,
   575.6996,
   487.1541,
   419.7124,
   365.9546,
   287.2548,
   234.0131,
   193.8347,
   160.9481,
   133.4426,
   110.9434,
   93.26308,
   79.55694,
   68.63932,
   59.56906,
   51.82802,
   45.19414,
   39.56216,
   34.83406,
   30.88603,
   27.58003,
   24.78653,
   22.39842,
   20.33174,
   18.52036,
   16.91006,
   15.45589,
   14.12234,
   12.88437,
   11.72777,
   10.64803,
   9.647802,
   8.733834,
   7.913731,
   7.193364,
   6.575206,
   6.05766,
   5.635247,
   5.299418,
   5.039538,
   4.844156,
   4.702027,
   4.602967,
   4.538503,
   4.502308,
   4.490476,
   4.490476,
   4.490476,
   0};
   graph = new TGraph(83,RarePrc_fx52,RarePrc_fy52);
   graph->SetName("RarePrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_RarePrc52 = new TH1F("Graph_RarePrc52","Projection of modelTot",100,5005.6,5754.4);
   Graph_RarePrc52->SetMinimum(4.806405);
   Graph_RarePrc52->SetMaximum(4806.405);
   Graph_RarePrc52->SetDirectory(0);
   Graph_RarePrc52->SetStats(0);
   Graph_RarePrc52->SetLineWidth(2);
   Graph_RarePrc52->SetMarkerStyle(20);
   Graph_RarePrc52->GetXaxis()->SetNdivisions(505);
   Graph_RarePrc52->GetXaxis()->SetLabelFont(132);
   Graph_RarePrc52->GetXaxis()->SetLabelOffset(0.01);
   Graph_RarePrc52->GetXaxis()->SetLabelSize(0.06);
   Graph_RarePrc52->GetXaxis()->SetTitleSize(0.072);
   Graph_RarePrc52->GetXaxis()->SetTitleOffset(0.95);
   Graph_RarePrc52->GetXaxis()->SetTitleFont(132);
   Graph_RarePrc52->GetYaxis()->SetLabelFont(132);
   Graph_RarePrc52->GetYaxis()->SetLabelOffset(0.01);
   Graph_RarePrc52->GetYaxis()->SetLabelSize(0.06);
   Graph_RarePrc52->GetYaxis()->SetTitleSize(0.072);
   Graph_RarePrc52->GetYaxis()->SetTitleOffset(0.95);
   Graph_RarePrc52->GetYaxis()->SetTitleFont(132);
   Graph_RarePrc52->GetZaxis()->SetLabelFont(132);
   Graph_RarePrc52->GetZaxis()->SetLabelSize(0.06);
   Graph_RarePrc52->GetZaxis()->SetTitleSize(0.072);
   Graph_RarePrc52->GetZaxis()->SetTitleOffset(1.2);
   Graph_RarePrc52->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_RarePrc52);
   
   graph->Draw("f");
   
   Double_t comb_fx53[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t comb_fy53[56] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(56,comb_fx53,comb_fy53);
   graph->SetName("comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb53 = new TH1F("Graph_comb53","Projection of modelTot",100,5005.6,5754.4);
   Graph_comb53->SetMinimum(0.0011);
   Graph_comb53->SetMaximum(1.1);
   Graph_comb53->SetDirectory(0);
   Graph_comb53->SetStats(0);
   Graph_comb53->SetLineWidth(2);
   Graph_comb53->SetMarkerStyle(20);
   Graph_comb53->GetXaxis()->SetNdivisions(505);
   Graph_comb53->GetXaxis()->SetLabelFont(132);
   Graph_comb53->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb53->GetXaxis()->SetLabelSize(0.06);
   Graph_comb53->GetXaxis()->SetTitleSize(0.072);
   Graph_comb53->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb53->GetXaxis()->SetTitleFont(132);
   Graph_comb53->GetYaxis()->SetLabelFont(132);
   Graph_comb53->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb53->GetYaxis()->SetLabelSize(0.06);
   Graph_comb53->GetYaxis()->SetTitleSize(0.072);
   Graph_comb53->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb53->GetYaxis()->SetTitleFont(132);
   Graph_comb53->GetZaxis()->SetLabelFont(132);
   Graph_comb53->GetZaxis()->SetLabelSize(0.06);
   Graph_comb53->GetZaxis()->SetTitleSize(0.072);
   Graph_comb53->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb53->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb53);
   
   graph->Draw("f");
   
   Double_t sig_fx54[99] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5270.5,
   5272,
   5273.5,
   5274.25,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy54[99] = {
   0,
   257.6803,
   257.6803,
   301.831,
   356.5347,
   425.1063,
   512.181,
   624.3642,
   771.2741,
   967.2581,
   1234.314,
   1607.254,
   2143.217,
   2940.113,
   4174.701,
   5053.063,
   6200.418,
   7777.517,
   8839.044,
   10205.84,
   12040.19,
   13203.52,
   14578.2,
   16204.6,
   18125.27,
   20382.53,
   23015.39,
   26055.7,
   29523.98,
   33425.43,
   37746.48,
   42452.71,
   47488.73,
   52780.46,
   58239.83,
   63692.86,
   66331.52,
   68810.85,
   71043.69,
   72999.71,
   74652.19,
   75978.17,
   76958.97,
   77580.61,
   77834.19,
   77716.07,
   77227.97,
   76376.92,
   75175.1,
   73639.53,
   35106.12,
   31167.32,
   27662.66,
   24592.5,
   21938.77,
   19669.82,
   17745.33,
   16120.84,
   14751.39,
   13594.37,
   12611.26,
   11038.59,
   9829.438,
   8853.547,
   7325.656,
   6152.135,
   5218.523,
   4463.929,
   3338.372,
   2559.635,
   2004.259,
   1597.913,
   1294.014,
   1062.362,
   882.8058,
   741.5531,
   628.954,
   538.1234,
   464.0615,
   403.0804,
   352.4203,
   309.9893,
   274.1827,
   243.756,
   217.7343,
   195.3469,
   175.9791,
   159.1365,
   144.4189,
   131.4997,
   120.1107,
   110.0305,
   101.0749,
   93.09011,
   85.94689,
   79.53618,
   79.53618,
   79.53618,
   0};
   graph = new TGraph(99,sig_fx54,sig_fy54);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig54 = new TH1F("Graph_sig54","Projection of modelTot",100,5005.6,5754.4);
   Graph_sig54->SetMinimum(85.61761);
   Graph_sig54->SetMaximum(85617.61);
   Graph_sig54->SetDirectory(0);
   Graph_sig54->SetStats(0);
   Graph_sig54->SetLineWidth(2);
   Graph_sig54->SetMarkerStyle(20);
   Graph_sig54->GetXaxis()->SetNdivisions(505);
   Graph_sig54->GetXaxis()->SetLabelFont(132);
   Graph_sig54->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig54->GetXaxis()->SetLabelSize(0.06);
   Graph_sig54->GetXaxis()->SetTitleSize(0.072);
   Graph_sig54->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig54->GetXaxis()->SetTitleFont(132);
   Graph_sig54->GetYaxis()->SetLabelFont(132);
   Graph_sig54->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig54->GetYaxis()->SetLabelSize(0.06);
   Graph_sig54->GetYaxis()->SetTitleSize(0.072);
   Graph_sig54->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig54->GetYaxis()->SetTitleFont(132);
   Graph_sig54->GetZaxis()->SetLabelFont(132);
   Graph_sig54->GetZaxis()->SetLabelSize(0.06);
   Graph_sig54->GetZaxis()->SetTitleSize(0.072);
   Graph_sig54->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig54->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig54);
   
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3024[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3024[50] = {
   4632,
   4539,
   4509,
   4344,
   3608,
   2423,
   1907,
   1754,
   1737,
   2040,
   2643,
   3519,
   5089,
   8189,
   15796,
   38525,
   73014,
   53794,
   23510,
   12206,
   7713,
   5397,
   3872,
   3005,
   2344,
   1806,
   1474,
   1233,
   1036,
   880,
   789,
   687,
   587,
   482,
   435,
   325,
   331,
   278,
   211,
   251,
   190,
   162,
   164,
   133,
   118,
   110,
   111,
   93,
   78,
   79};
   Double_t h_dataTrig0_felx3024[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3024[50] = {
   67.56063,
   66.87396,
   66.65095,
   65.41092,
   59.56871,
   48.72652,
   43.17207,
   41.38377,
   41.18033,
   44.66913,
   50.91255,
   58.82327,
   70.83898,
   89.99447,
   125.1831,
   195.7785,
   269.7115,
   231.4359,
   152.8305,
   109.9819,
   87.32511,
   72.96598,
   61.72741,
   54.32016,
   47.91746,
   42,
   37.89596,
   34.61766,
   31.69084,
   29.16901,
   27.59359,
   25.71545,
   23.73324,
   21.46019,
   20.36265,
   17.53469,
   17.70027,
   16.18083,
   14.03444,
   15.35087,
   13.29311,
   12.23774,
   12.31601,
   11.0434,
   10.37428,
   10,
   10.04751,
   9.626284,
   8.812788,
   8.869343};
   Double_t h_dataTrig0_fehx3024[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3024[50] = {
   68.56063,
   67.87396,
   67.65095,
   66.41092,
   60.56871,
   49.72652,
   44.17207,
   42.38377,
   42.18033,
   45.66913,
   51.91255,
   59.82327,
   71.83898,
   90.99447,
   126.1831,
   196.7785,
   270.7115,
   232.4359,
   153.8305,
   110.9819,
   88.32511,
   73.96598,
   62.72741,
   55.32016,
   48.91746,
   43,
   38.89596,
   35.61766,
   32.69084,
   30.16901,
   28.59359,
   26.71545,
   24.73324,
   22.46019,
   21.36265,
   18.53469,
   18.70027,
   17.18083,
   15.03444,
   16.35087,
   14.29311,
   13.23774,
   13.31601,
   12.0434,
   11.37428,
   11,
   11.04751,
   10.67824,
   9.869531,
   9.925725};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3024,h_dataTrig0_fy3024,h_dataTrig0_felx3024,h_dataTrig0_fehx3024,h_dataTrig0_fely3024,h_dataTrig0_fehy3024);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataTrig03024 = new TH1F("Graph_h_dataTrig03024","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",100,5020,5740);
   Graph_h_dataTrig03024->SetMinimum(62.26849);
   Graph_h_dataTrig03024->SetMaximum(80606.26);
   Graph_h_dataTrig03024->SetDirectory(0);
   Graph_h_dataTrig03024->SetStats(0);
   Graph_h_dataTrig03024->SetLineWidth(2);
   Graph_h_dataTrig03024->SetMarkerStyle(20);
   Graph_h_dataTrig03024->GetXaxis()->SetNdivisions(505);
   Graph_h_dataTrig03024->GetXaxis()->SetLabelFont(132);
   Graph_h_dataTrig03024->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03024->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03024->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03024->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03024->GetXaxis()->SetTitleFont(132);
   Graph_h_dataTrig03024->GetYaxis()->SetLabelFont(132);
   Graph_h_dataTrig03024->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03024->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03024->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03024->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03024->GetYaxis()->SetTitleFont(132);
   Graph_h_dataTrig03024->GetZaxis()->SetLabelFont(132);
   Graph_h_dataTrig03024->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03024->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03024->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataTrig03024->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataTrig03024);
   
   grae->Draw("p");
   
   TH1D *frame_a4c4bf0__24 = new TH1D("frame_a4c4bf0__24","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_a4c4bf0__24->SetBinContent(1,81872.53);
   frame_a4c4bf0__24->SetMinimum(25);
   frame_a4c4bf0__24->SetMaximum(90000);
   frame_a4c4bf0__24->SetEntries(2);
   frame_a4c4bf0__24->SetDirectory(0);
   frame_a4c4bf0__24->SetStats(0);
   frame_a4c4bf0__24->SetLineWidth(2);
   frame_a4c4bf0__24->SetMarkerStyle(20);
   frame_a4c4bf0__24->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]");
   frame_a4c4bf0__24->GetXaxis()->SetNdivisions(505);
   frame_a4c4bf0__24->GetXaxis()->SetLabelFont(132);
   frame_a4c4bf0__24->GetXaxis()->SetLabelOffset(0.01);
   frame_a4c4bf0__24->GetXaxis()->SetLabelSize(0.06);
   frame_a4c4bf0__24->GetXaxis()->SetTitleSize(0.072);
   frame_a4c4bf0__24->GetXaxis()->SetTitleOffset(0.95);
   frame_a4c4bf0__24->GetXaxis()->SetTitleFont(132);
   frame_a4c4bf0__24->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_a4c4bf0__24->GetYaxis()->SetLabelFont(132);
   frame_a4c4bf0__24->GetYaxis()->SetLabelOffset(0.01);
   frame_a4c4bf0__24->GetYaxis()->SetLabelSize(0.06);
   frame_a4c4bf0__24->GetYaxis()->SetTitleSize(0.072);
   frame_a4c4bf0__24->GetYaxis()->SetTitleOffset(0.95);
   frame_a4c4bf0__24->GetYaxis()->SetTitleFont(132);
   frame_a4c4bf0__24->GetZaxis()->SetLabelFont(132);
   frame_a4c4bf0__24->GetZaxis()->SetLabelSize(0.06);
   frame_a4c4bf0__24->GetZaxis()->SetTitleSize(0.072);
   frame_a4c4bf0__24->GetZaxis()->SetTitleOffset(1.2);
   frame_a4c4bf0__24->GetZaxis()->SetTitleFont(132);
   frame_a4c4bf0__24->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.597,0.55,0.79,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 4 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("modelTot","Total fit","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("RarePrc","Part. Reco.","f");
   entry->SetFillColor(95);
   entry->SetFillStyle(1001);
   entry->SetLineColor(95);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Piee","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})#pi^{#plus}}","f");
   entry->SetFillColor(93);
   entry->SetFillStyle(1001);
   entry->SetLineColor(93);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","f");
   entry->SetFillColor(92);
   entry->SetFillStyle(1001);
   entry->SetLineColor(92);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.597,0.865,0.79,0.945,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig7e.C <==
void Fig7eLogy()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 17:36:51 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(4976.296,0.3840218,5717.037,4.233886);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_143429c0__27 = new TH1D("frame_143429c0__27","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_143429c0__27->SetBinContent(1,7995.832);
   frame_143429c0__27->SetMinimum(10);
   frame_143429c0__27->SetMaximum(11000);
   frame_143429c0__27->SetEntries(2);
   frame_143429c0__27->SetDirectory(0);
   frame_143429c0__27->SetStats(0);
   frame_143429c0__27->SetLineWidth(2);
   frame_143429c0__27->SetMarkerStyle(20);
   frame_143429c0__27->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]");
   frame_143429c0__27->GetXaxis()->SetNdivisions(505);
   frame_143429c0__27->GetXaxis()->SetLabelFont(132);
   frame_143429c0__27->GetXaxis()->SetLabelOffset(0.01);
   frame_143429c0__27->GetXaxis()->SetLabelSize(0.06);
   frame_143429c0__27->GetXaxis()->SetTitleSize(0.072);
   frame_143429c0__27->GetXaxis()->SetTitleOffset(0.95);
   frame_143429c0__27->GetXaxis()->SetTitleFont(132);
   frame_143429c0__27->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_143429c0__27->GetYaxis()->SetLabelFont(132);
   frame_143429c0__27->GetYaxis()->SetLabelOffset(0.01);
   frame_143429c0__27->GetYaxis()->SetLabelSize(0.06);
   frame_143429c0__27->GetYaxis()->SetTitleSize(0.072);
   frame_143429c0__27->GetYaxis()->SetTitleOffset(0.95);
   frame_143429c0__27->GetYaxis()->SetTitleFont(132);
   frame_143429c0__27->GetZaxis()->SetLabelFont(132);
   frame_143429c0__27->GetZaxis()->SetLabelSize(0.06);
   frame_143429c0__27->GetZaxis()->SetTitleSize(0.072);
   frame_143429c0__27->GetZaxis()->SetTitleOffset(1.2);
   frame_143429c0__27->GetZaxis()->SetTitleFont(132);
   frame_143429c0__27->Draw("FUNC");
   
   Double_t data_fx3027[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3027[50] = {
   433,
   468,
   478,
   435,
   369,
   301,
   259,
   260,
   306,
   298,
   403,
   497,
   754,
   1185,
   2208,
   4222,
   6865,
   5844,
   3019,
   1733,
   1129,
   772,
   602,
   391,
   342,
   285,
   215,
   190,
   146,
   119,
   103,
   85,
   78,
   71,
   54,
   58,
   45,
   38,
   37,
   37,
   29,
   29,
   33,
   35,
   18,
   19,
   19,
   18,
   14,
   15};
   Double_t data_felx3027[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3027[50] = {
   20.31466,
   21.13909,
   21.36893,
   20.36265,
   18.71588,
   16.85655,
   15.60124,
   15.63227,
   17,
   16.76992,
   19.58109,
   21.7991,
   26.96361,
   33.92746,
   46.49202,
   64.47884,
   82.3568,
   75.94769,
   54.4477,
   41.13232,
   33.10432,
   27.28939,
   24.04078,
   19.28004,
   18,
   16.38935,
   14.1714,
   13.29311,
   11.59339,
   10.42016,
   9.661201,
   9.201374,
   8.812788,
   8.406258,
   7.32564,
   7.593751,
   6.683179,
   6.137163,
   6.055143,
   6.055143,
   5.353932,
   5.353932,
   5.715302,
   5.887675,
   4.202887,
   4.320219,
   4.320219,
   4.202887,
   3.6965,
   3.82938};
   Double_t data_fehx3027[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3027[50] = {
   21.31466,
   22.13909,
   22.36893,
   21.36265,
   19.71588,
   17.85655,
   16.60124,
   16.63227,
   18,
   17.76992,
   20.58109,
   22.7991,
   27.96361,
   34.92746,
   47.49202,
   65.47884,
   83.3568,
   76.94769,
   55.4477,
   42.13232,
   34.10432,
   28.28939,
   25.04078,
   20.28004,
   19,
   17.38935,
   15.1714,
   14.29311,
   12.59339,
   11.42016,
   10.6612,
   10.25573,
   9.869531,
   9.465736,
   8.39385,
   8.659564,
   7.757905,
   7.218484,
   7.137555,
   7.137555,
   6.44702,
   6.44702,
   6.802567,
   6.97241,
   5.321007,
   5.435196,
   5.435196,
   5.321007,
   4.830381,
   4.958738};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3027,data_fy3027,data_felx3027,data_fehx3027,data_fely3027,data_fehy3027);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3027 = new TH1F("Graph_data3027","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",100,5020,5740);
   Graph_data3027->SetMinimum(9.27315);
   Graph_data3027->SetMaximum(7642.162);
   Graph_data3027->SetDirectory(0);
   Graph_data3027->SetStats(0);
   Graph_data3027->SetLineWidth(2);
   Graph_data3027->SetMarkerStyle(20);
   Graph_data3027->GetXaxis()->SetNdivisions(505);
   Graph_data3027->GetXaxis()->SetLabelFont(132);
   Graph_data3027->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3027->GetXaxis()->SetLabelSize(0.06);
   Graph_data3027->GetXaxis()->SetTitleSize(0.072);
   Graph_data3027->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3027->GetXaxis()->SetTitleFont(132);
   Graph_data3027->GetYaxis()->SetLabelFont(132);
   Graph_data3027->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3027->GetYaxis()->SetLabelSize(0.06);
   Graph_data3027->GetYaxis()->SetTitleSize(0.072);
   Graph_data3027->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3027->GetYaxis()->SetTitleFont(132);
   Graph_data3027->GetZaxis()->SetLabelFont(132);
   Graph_data3027->GetZaxis()->SetLabelSize(0.06);
   Graph_data3027->GetZaxis()->SetTitleSize(0.072);
   Graph_data3027->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3027->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3027);
   
   grae->Draw("p");
   
   Double_t modelTot_fx60[108] = {
   5068,
   5068,
   5080,
   5092,
   5098,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5239,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5272,
   5273.5,
   5274.25,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5285.5,
   5287,
   5288.5,
   5290,
   5293,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5312.5,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy60[108] = {
   0,
   416.4035,
   416.4035,
   465.2676,
   486.9408,
   491.7722,
   456.8083,
   398.7743,
   322.6323,
   265.5738,
   245.3957,
   258.1503,
   300.274,
   372.3371,
   483.123,
   558.6884,
   652.8305,
   772.3355,
   929.744,
   1029.591,
   1149.41,
   1295.377,
   1475.16,
   1697.782,
   1828.326,
   1973.607,
   2135.331,
   2315.6,
   2517.148,
   2743.609,
   2999.734,
   3291.39,
   3625.172,
   4007.394,
   4442.384,
   4928.972,
   5989.634,
   6495.749,
   6728.77,
   6942.81,
   7133.76,
   7297.662,
   7430.746,
   7529.924,
   7591.793,
   7615.078,
   7602.905,
   7562.53,
   7499.052,
   7418.858,
   7322.288,
   7211.213,
   6950.534,
   6643.313,
   6296.898,
   5922.072,
   5137.206,
   4374.549,
   4018.268,
   3682.865,
   3370.51,
   3082.565,
   2819.602,
   2581.453,
   2367.393,
   2176.221,
   2006.321,
   1855.887,
   1723.012,
   1605.76,
   1410.661,
   1256.876,
   1133.166,
   1030.98,
   868.8246,
   743.1363,
   641.0478,
   485.7646,
   376.7842,
   298.5178,
   240.5203,
   196.3793,
   162.1408,
   135.2004,
   113.7459,
   96.47671,
   82.44128,
   70.93287,
   61.41965,
   53.49667,
   46.85223,
   41.24402,
   36.48193,
   32.41559,
   28.92512,
   25.91433,
   23.30551,
   21.03552,
   19.05279,
   17.31493,
   15.78691,
   14.43968,
   13.24894,
   12.1943,
   11.25858,
   11.25858,
   11.25858,
   0};
   TGraph *graph = new TGraph(108,modelTot_fx60,modelTot_fy60);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelTot60 = new TH1F("Graph_modelTot60","Projection of modelTot",108,5005.6,5754.4);
   Graph_modelTot60->SetMinimum(8.376586);
   Graph_modelTot60->SetMaximum(8376.586);
   Graph_modelTot60->SetDirectory(0);
   Graph_modelTot60->SetStats(0);
   Graph_modelTot60->SetLineWidth(2);
   Graph_modelTot60->SetMarkerStyle(20);
   Graph_modelTot60->GetXaxis()->SetNdivisions(505);
   Graph_modelTot60->GetXaxis()->SetLabelFont(132);
   Graph_modelTot60->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelTot60->GetXaxis()->SetLabelSize(0.06);
   Graph_modelTot60->GetXaxis()->SetTitleSize(0.072);
   Graph_modelTot60->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelTot60->GetXaxis()->SetTitleFont(132);
   Graph_modelTot60->GetYaxis()->SetLabelFont(132);
   Graph_modelTot60->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelTot60->GetYaxis()->SetLabelSize(0.06);
   Graph_modelTot60->GetYaxis()->SetTitleSize(0.072);
   Graph_modelTot60->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelTot60->GetYaxis()->SetTitleFont(132);
   Graph_modelTot60->GetZaxis()->SetLabelFont(132);
   Graph_modelTot60->GetZaxis()->SetLabelSize(0.06);
   Graph_modelTot60->GetZaxis()->SetTitleSize(0.072);
   Graph_modelTot60->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelTot60->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_modelTot60);
   
   graph->Draw("l");
   
   Double_t Piee_fx61[94] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5092,
   5095,
   5096.5,
   5098,
   5099.5,
   5101,
   5102.5,
   5104,
   5105.5,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5131,
   5134,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5173,
   5176,
   5182,
   5188,
   5194,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5344,
   5350,
   5356,
   5362,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t Piee_fy61[94] = {
   0,
   378.3188,
   378.3188,
   387.4355,
   397.6223,
   420.2787,
   430.5894,
   434.7252,
   437.8873,
   439.897,
   440.6343,
   440.0495,
   438.1661,
   435.0488,
   430.8624,
   419.993,
   406.8643,
   392.3311,
   376.6431,
   359.6261,
   340.96,
   320.4233,
   298.1216,
   274.4985,
   226.3521,
   203.5057,
   182.3063,
   163.0598,
   145.8063,
   130.4462,
   116.8434,
   104.8766,
   94.39714,
   85.2868,
   77.43278,
   70.69812,
   64.93491,
   55.7769,
   48.93581,
   43.6248,
   39.30484,
   32.48651,
   27.3525,
   23.74788,
   21.72597,
   21.51607,
   22.34243,
   24.08608,
   27.0796,
   31.6776,
   38.12332,
   46.38276,
   65.82321,
   69.8273,
   72.70918,
   74.27089,
   74.39639,
   73.06412,
   70.34928,
   61.72531,
   42.53041,
   34.28184,
   27.62937,
   22.593,
   18.92518,
   14.3262,
   11.60933,
   9.699707,
   8.224751,
   7.048039,
   6.096674,
   5.319938,
   4.679879,
   4.147701,
   3.701443,
   3.324273,
   3.003166,
   2.727968,
   2.490696,
   2.285033,
   2.105975,
   1.949569,
   1.812702,
   1.692948,
   1.588412,
   1.497628,
   1.419454,
   1.35299,
   1.297512,
   1.252419,
   1.217196,
   1.217196,
   1.217196,
   0};
   graph = new TGraph(94,Piee_fx61,Piee_fy61);
   graph->SetName("Piee");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Piee61 = new TH1F("Graph_Piee61","Projection of modelTot",100,5005.6,5754.4);
   Graph_Piee61->SetMinimum(0.4846977);
   Graph_Piee61->SetMaximum(484.6977);
   Graph_Piee61->SetDirectory(0);
   Graph_Piee61->SetStats(0);
   Graph_Piee61->SetLineWidth(2);
   Graph_Piee61->SetMarkerStyle(20);
   Graph_Piee61->GetXaxis()->SetNdivisions(505);
   Graph_Piee61->GetXaxis()->SetLabelFont(132);
   Graph_Piee61->GetXaxis()->SetLabelOffset(0.01);
   Graph_Piee61->GetXaxis()->SetLabelSize(0.06);
   Graph_Piee61->GetXaxis()->SetTitleSize(0.072);
   Graph_Piee61->GetXaxis()->SetTitleOffset(0.95);
   Graph_Piee61->GetXaxis()->SetTitleFont(132);
   Graph_Piee61->GetYaxis()->SetLabelFont(132);
   Graph_Piee61->GetYaxis()->SetLabelOffset(0.01);
   Graph_Piee61->GetYaxis()->SetLabelSize(0.06);
   Graph_Piee61->GetYaxis()->SetTitleSize(0.072);
   Graph_Piee61->GetYaxis()->SetTitleOffset(0.95);
   Graph_Piee61->GetYaxis()->SetTitleFont(132);
   Graph_Piee61->GetZaxis()->SetLabelFont(132);
   Graph_Piee61->GetZaxis()->SetLabelSize(0.06);
   Graph_Piee61->GetZaxis()->SetTitleSize(0.072);
   Graph_Piee61->GetZaxis()->SetTitleOffset(1.2);
   Graph_Piee61->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Piee61);
   
   graph->Draw("f");
   
   Double_t RarePrc_fx62[84] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5092,
   5095,
   5096.5,
   5098,
   5099.5,
   5101,
   5102.5,
   5104,
   5105.5,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5131,
   5134,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5173,
   5176,
   5182,
   5188,
   5194,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t RarePrc_fy62[84] = {
   0,
   378.0733,
   378.0733,
   387.1796,
   397.3554,
   419.9881,
   430.286,
   434.4151,
   437.5704,
   439.5731,
   440.3032,
   439.7111,
   437.8201,
   434.695,
   430.5007,
   419.6147,
   406.4685,
   391.9167,
   376.2093,
   359.1716,
   340.4837,
   319.924,
   297.5979,
   273.9491,
   225.7464,
   202.8693,
   181.6374,
   162.3564,
   145.0662,
   129.6671,
   116.023,
   104.0121,
   93.48582,
   84.32556,
   76.41835,
   69.62697,
   63.80324,
   54.51155,
   47.51761,
   42.03133,
   37.50975,
   30.18935,
   24.37661,
   19.83467,
   16.45422,
   14.02449,
   12.27727,
   10.9655,
   9.902483,
   8.968052,
   8.098358,
   7.269626,
   6.481642,
   5.744629,
   5.070448,
   4.467739,
   3.94,
   3.485672,
   3.099208,
   2.772703,
   2.497356,
   2.264601,
   2.066802,
   1.897543,
   1.751639,
   1.624986,
   1.514332,
   1.417104,
   1.331258,
   1.255172,
   1.187586,
   1.12755,
   1.074387,
   1.027651,
   0.9870723,
   0.9525261,
   0.9239814,
   0.9014651,
   0.8850298,
   0.8747296,
   0.8706029,
   0.8706029,
   0.8706029,
   0};
   graph = new TGraph(84,RarePrc_fx62,RarePrc_fy62);
   graph->SetName("RarePrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_RarePrc62 = new TH1F("Graph_RarePrc62","Projection of modelTot",100,5005.6,5754.4);
   Graph_RarePrc62->SetMinimum(0.4843335);
   Graph_RarePrc62->SetMaximum(484.3335);
   Graph_RarePrc62->SetDirectory(0);
   Graph_RarePrc62->SetStats(0);
   Graph_RarePrc62->SetLineWidth(2);
   Graph_RarePrc62->SetMarkerStyle(20);
   Graph_RarePrc62->GetXaxis()->SetNdivisions(505);
   Graph_RarePrc62->GetXaxis()->SetLabelFont(132);
   Graph_RarePrc62->GetXaxis()->SetLabelOffset(0.01);
   Graph_RarePrc62->GetXaxis()->SetLabelSize(0.06);
   Graph_RarePrc62->GetXaxis()->SetTitleSize(0.072);
   Graph_RarePrc62->GetXaxis()->SetTitleOffset(0.95);
   Graph_RarePrc62->GetXaxis()->SetTitleFont(132);
   Graph_RarePrc62->GetYaxis()->SetLabelFont(132);
   Graph_RarePrc62->GetYaxis()->SetLabelOffset(0.01);
   Graph_RarePrc62->GetYaxis()->SetLabelSize(0.06);
   Graph_RarePrc62->GetYaxis()->SetTitleSize(0.072);
   Graph_RarePrc62->GetYaxis()->SetTitleOffset(0.95);
   Graph_RarePrc62->GetYaxis()->SetTitleFont(132);
   Graph_RarePrc62->GetZaxis()->SetLabelFont(132);
   Graph_RarePrc62->GetZaxis()->SetLabelSize(0.06);
   Graph_RarePrc62->GetZaxis()->SetTitleSize(0.072);
   Graph_RarePrc62->GetZaxis()->SetTitleOffset(1.2);
   Graph_RarePrc62->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_RarePrc62);
   
   graph->Draw("f");
   
   Double_t comb_fx63[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t comb_fy63[56] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(56,comb_fx63,comb_fy63);
   graph->SetName("comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb63 = new TH1F("Graph_comb63","Projection of modelTot",100,5005.6,5754.4);
   Graph_comb63->SetMinimum(0.0011);
   Graph_comb63->SetMaximum(1.1);
   Graph_comb63->SetDirectory(0);
   Graph_comb63->SetStats(0);
   Graph_comb63->SetLineWidth(2);
   Graph_comb63->SetMarkerStyle(20);
   Graph_comb63->GetXaxis()->SetNdivisions(505);
   Graph_comb63->GetXaxis()->SetLabelFont(132);
   Graph_comb63->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb63->GetXaxis()->SetLabelSize(0.06);
   Graph_comb63->GetXaxis()->SetTitleSize(0.072);
   Graph_comb63->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb63->GetXaxis()->SetTitleFont(132);
   Graph_comb63->GetYaxis()->SetLabelFont(132);
   Graph_comb63->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb63->GetYaxis()->SetLabelSize(0.06);
   Graph_comb63->GetYaxis()->SetTitleSize(0.072);
   Graph_comb63->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb63->GetYaxis()->SetTitleFont(132);
   Graph_comb63->GetZaxis()->SetLabelFont(132);
   Graph_comb63->GetZaxis()->SetLabelSize(0.06);
   Graph_comb63->GetZaxis()->SetTitleSize(0.072);
   Graph_comb63->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb63->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb63);
   
   graph->Draw("f");
   
   Double_t sig_fx64[107] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5239,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5272,
   5273.5,
   5274.25,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5285.5,
   5287,
   5288.5,
   5290,
   5293,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5312.5,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy64[107] = {
   0,
   38.08473,
   38.08473,
   44.98886,
   53.60609,
   64.4772,
   78.35107,
   96.28012,
   119.7675,
   150.9985,
   193.2154,
   251.3382,
   333.0322,
   450.6365,
   528.9595,
   625.478,
   746.9787,
   905.9961,
   1006.501,
   1126.877,
   1273.3,
   1453.435,
   1676.297,
   1806.919,
   1952.247,
   2113.985,
   2294.234,
   2495.726,
   2722.093,
   2978.082,
   3269.558,
   3603.111,
   3985.051,
   4419.703,
   4905.891,
   5965.548,
   6471.046,
   6703.727,
   6917.406,
   7107.973,
   7271.468,
   7404.121,
   7502.845,
   7564.233,
   7587.012,
   7574.306,
   7533.371,
   7469.306,
   7388.497,
   7291.284,
   7179.536,
   6917.423,
   6608.65,
   6260.563,
   5883.949,
   5095.163,
   4328.167,
   3969.577,
   3631.788,
   3316.979,
   3026.525,
   2761.025,
   2520.38,
   2303.894,
   2110.398,
   1938.371,
   1786.06,
   1651.59,
   1533.051,
   1336.39,
   1182.479,
   1060.102,
   960.6309,
   807.0993,
   691.1844,
   598.5174,
   458.1353,
   357.859,
   284.1916,
   228.9109,
   186.6796,
   153.9161,
   128.1524,
   107.6492,
   91.15677,
   77.76141,
   66.78517,
   57.71821,
   50.1724,
   43.84906,
   38.51605,
   33.99123,
   30.13055,
   26.81915,
   23.96476,
   21.49281,
   19.34258,
   17.46438,
   15.8173,
   14.36746,
   13.08669,
   11.95142,
   10.94188,
   10.04138,
   10.04138,
   10.04138,
   0};
   graph = new TGraph(107,sig_fx64,sig_fy64);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig64 = new TH1F("Graph_sig64","Projection of modelTot",107,5005.6,5754.4);
   Graph_sig64->SetMinimum(8.345713);
   Graph_sig64->SetMaximum(8345.713);
   Graph_sig64->SetDirectory(0);
   Graph_sig64->SetStats(0);
   Graph_sig64->SetLineWidth(2);
   Graph_sig64->SetMarkerStyle(20);
   Graph_sig64->GetXaxis()->SetNdivisions(505);
   Graph_sig64->GetXaxis()->SetLabelFont(132);
   Graph_sig64->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig64->GetXaxis()->SetLabelSize(0.06);
   Graph_sig64->GetXaxis()->SetTitleSize(0.072);
   Graph_sig64->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig64->GetXaxis()->SetTitleFont(132);
   Graph_sig64->GetYaxis()->SetLabelFont(132);
   Graph_sig64->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig64->GetYaxis()->SetLabelSize(0.06);
   Graph_sig64->GetYaxis()->SetTitleSize(0.072);
   Graph_sig64->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig64->GetYaxis()->SetTitleFont(132);
   Graph_sig64->GetZaxis()->SetLabelFont(132);
   Graph_sig64->GetZaxis()->SetLabelSize(0.06);
   Graph_sig64->GetZaxis()->SetTitleSize(0.072);
   Graph_sig64->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig64->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig64);
   
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3028[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3028[50] = {
   433,
   468,
   478,
   435,
   369,
   301,
   259,
   260,
   306,
   298,
   403,
   497,
   754,
   1185,
   2208,
   4222,
   6865,
   5844,
   3019,
   1733,
   1129,
   772,
   602,
   391,
   342,
   285,
   215,
   190,
   146,
   119,
   103,
   85,
   78,
   71,
   54,
   58,
   45,
   38,
   37,
   37,
   29,
   29,
   33,
   35,
   18,
   19,
   19,
   18,
   14,
   15};
   Double_t h_dataTrig0_felx3028[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3028[50] = {
   20.31466,
   21.13909,
   21.36893,
   20.36265,
   18.71588,
   16.85655,
   15.60124,
   15.63227,
   17,
   16.76992,
   19.58109,
   21.7991,
   26.96361,
   33.92746,
   46.49202,
   64.47884,
   82.3568,
   75.94769,
   54.4477,
   41.13232,
   33.10432,
   27.28939,
   24.04078,
   19.28004,
   18,
   16.38935,
   14.1714,
   13.29311,
   11.59339,
   10.42016,
   9.661201,
   9.201374,
   8.812788,
   8.406258,
   7.32564,
   7.593751,
   6.683179,
   6.137163,
   6.055143,
   6.055143,
   5.353932,
   5.353932,
   5.715302,
   5.887675,
   4.202887,
   4.320219,
   4.320219,
   4.202887,
   3.6965,
   3.82938};
   Double_t h_dataTrig0_fehx3028[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3028[50] = {
   21.31466,
   22.13909,
   22.36893,
   21.36265,
   19.71588,
   17.85655,
   16.60124,
   16.63227,
   18,
   17.76992,
   20.58109,
   22.7991,
   27.96361,
   34.92746,
   47.49202,
   65.47884,
   83.3568,
   76.94769,
   55.4477,
   42.13232,
   34.10432,
   28.28939,
   25.04078,
   20.28004,
   19,
   17.38935,
   15.1714,
   14.29311,
   12.59339,
   11.42016,
   10.6612,
   10.25573,
   9.869531,
   9.465736,
   8.39385,
   8.659564,
   7.757905,
   7.218484,
   7.137555,
   7.137555,
   6.44702,
   6.44702,
   6.802567,
   6.97241,
   5.321007,
   5.435196,
   5.435196,
   5.321007,
   4.830381,
   4.958738};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3028,h_dataTrig0_fy3028,h_dataTrig0_felx3028,h_dataTrig0_fehx3028,h_dataTrig0_fely3028,h_dataTrig0_fehy3028);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataTrig03028 = new TH1F("Graph_h_dataTrig03028","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",100,5020,5740);
   Graph_h_dataTrig03028->SetMinimum(9.27315);
   Graph_h_dataTrig03028->SetMaximum(7642.162);
   Graph_h_dataTrig03028->SetDirectory(0);
   Graph_h_dataTrig03028->SetStats(0);
   Graph_h_dataTrig03028->SetLineWidth(2);
   Graph_h_dataTrig03028->SetMarkerStyle(20);
   Graph_h_dataTrig03028->GetXaxis()->SetNdivisions(505);
   Graph_h_dataTrig03028->GetXaxis()->SetLabelFont(132);
   Graph_h_dataTrig03028->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03028->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03028->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03028->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03028->GetXaxis()->SetTitleFont(132);
   Graph_h_dataTrig03028->GetYaxis()->SetLabelFont(132);
   Graph_h_dataTrig03028->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03028->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03028->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03028->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03028->GetYaxis()->SetTitleFont(132);
   Graph_h_dataTrig03028->GetZaxis()->SetLabelFont(132);
   Graph_h_dataTrig03028->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03028->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03028->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataTrig03028->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataTrig03028);
   
   grae->Draw("p");
   
   TH1D *frame_143429c0__28 = new TH1D("frame_143429c0__28","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_143429c0__28->SetBinContent(1,7995.832);
   frame_143429c0__28->SetMinimum(10);
   frame_143429c0__28->SetMaximum(11000);
   frame_143429c0__28->SetEntries(2);
   frame_143429c0__28->SetDirectory(0);
   frame_143429c0__28->SetStats(0);
   frame_143429c0__28->SetLineWidth(2);
   frame_143429c0__28->SetMarkerStyle(20);
   frame_143429c0__28->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]");
   frame_143429c0__28->GetXaxis()->SetNdivisions(505);
   frame_143429c0__28->GetXaxis()->SetLabelFont(132);
   frame_143429c0__28->GetXaxis()->SetLabelOffset(0.01);
   frame_143429c0__28->GetXaxis()->SetLabelSize(0.06);
   frame_143429c0__28->GetXaxis()->SetTitleSize(0.072);
   frame_143429c0__28->GetXaxis()->SetTitleOffset(0.95);
   frame_143429c0__28->GetXaxis()->SetTitleFont(132);
   frame_143429c0__28->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_143429c0__28->GetYaxis()->SetLabelFont(132);
   frame_143429c0__28->GetYaxis()->SetLabelOffset(0.01);
   frame_143429c0__28->GetYaxis()->SetLabelSize(0.06);
   frame_143429c0__28->GetYaxis()->SetTitleSize(0.072);
   frame_143429c0__28->GetYaxis()->SetTitleOffset(0.95);
   frame_143429c0__28->GetYaxis()->SetTitleFont(132);
   frame_143429c0__28->GetZaxis()->SetLabelFont(132);
   frame_143429c0__28->GetZaxis()->SetLabelSize(0.06);
   frame_143429c0__28->GetZaxis()->SetTitleSize(0.072);
   frame_143429c0__28->GetZaxis()->SetTitleOffset(1.2);
   frame_143429c0__28->GetZaxis()->SetTitleFont(132);
   frame_143429c0__28->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.597,0.55,0.79,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 5 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("modelTot","Total fit","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("RarePrc","Part. Reco.","f");
   entry->SetFillColor(95);
   entry->SetFillStyle(1001);
   entry->SetLineColor(95);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Piee","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})#pi^{#plus}}","f");
   entry->SetFillColor(93);
   entry->SetFillStyle(1001);
   entry->SetLineColor(93);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","f");
   entry->SetFillColor(92);
   entry->SetFillStyle(1001);
   entry->SetLineColor(92);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.597,0.865,0.79,0.945,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig7f.C <==
void Fig7fLogy()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 17:36:52 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(4976.296,0.3840218,5717.037,4.233886);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_167aced0__31 = new TH1D("frame_167aced0__31","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_167aced0__31->SetBinContent(1,10009.54);
   frame_167aced0__31->SetMinimum(10);
   frame_167aced0__31->SetMaximum(11000);
   frame_167aced0__31->SetEntries(2);
   frame_167aced0__31->SetDirectory(0);
   frame_167aced0__31->SetStats(0);
   frame_167aced0__31->SetLineWidth(2);
   frame_167aced0__31->SetMarkerStyle(20);
   frame_167aced0__31->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]");
   frame_167aced0__31->GetXaxis()->SetNdivisions(505);
   frame_167aced0__31->GetXaxis()->SetLabelFont(132);
   frame_167aced0__31->GetXaxis()->SetLabelOffset(0.01);
   frame_167aced0__31->GetXaxis()->SetLabelSize(0.06);
   frame_167aced0__31->GetXaxis()->SetTitleSize(0.072);
   frame_167aced0__31->GetXaxis()->SetTitleOffset(0.95);
   frame_167aced0__31->GetXaxis()->SetTitleFont(132);
   frame_167aced0__31->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_167aced0__31->GetYaxis()->SetLabelFont(132);
   frame_167aced0__31->GetYaxis()->SetLabelOffset(0.01);
   frame_167aced0__31->GetYaxis()->SetLabelSize(0.06);
   frame_167aced0__31->GetYaxis()->SetTitleSize(0.072);
   frame_167aced0__31->GetYaxis()->SetTitleOffset(0.95);
   frame_167aced0__31->GetYaxis()->SetTitleFont(132);
   frame_167aced0__31->GetZaxis()->SetLabelFont(132);
   frame_167aced0__31->GetZaxis()->SetLabelSize(0.06);
   frame_167aced0__31->GetZaxis()->SetTitleSize(0.072);
   frame_167aced0__31->GetZaxis()->SetTitleOffset(1.2);
   frame_167aced0__31->GetZaxis()->SetTitleFont(132);
   frame_167aced0__31->Draw("FUNC");
   
   Double_t data_fx3031[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3031[50] = {
   592,
   580,
   579,
   535,
   502,
   400,
   302,
   334,
   332,
   410,
   531,
   733,
   928,
   1547,
   2709,
   5522,
   8673,
   7007,
   3689,
   2045,
   1355,
   885,
   690,
   508,
   425,
   332,
   250,
   216,
   155,
   174,
   132,
   113,
   104,
   101,
   71,
   70,
   49,
   55,
   51,
   53,
   42,
   29,
   39,
   27,
   26,
   27,
   26,
   23,
   15,
   24};
   Double_t data_felx3031[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3031[50] = {
   23.83619,
   23.58838,
   23.56761,
   22.63547,
   21.91093,
   19.50625,
   16.88534,
   17.78251,
   17.72773,
   19.75463,
   22.54886,
   26.57859,
   29.9672,
   38.8351,
   51.55046,
   73.81184,
   92.63029,
   83.20932,
   60.2392,
   44.72444,
   36.31372,
   29.25315,
   25.77261,
   22.0444,
   20.12159,
   17.72773,
   15.31929,
   14.20544,
   11.95994,
   12.70038,
   11,
   10.1419,
   9.710289,
   9.562306,
   8.406258,
   8.346566,
   6.976026,
   7.39358,
   7.117933,
   7.257065,
   6.454831,
   5.353932,
   6.218102,
   5.163771,
   5.066015,
   5.163771,
   5.066015,
   4.760717,
   3.82938,
   4.864612};
   Double_t data_fehx3031[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3031[50] = {
   24.83619,
   24.58838,
   24.56761,
   23.63547,
   22.91093,
   20.50625,
   17.88534,
   18.78251,
   18.72773,
   20.75463,
   23.54886,
   27.57859,
   30.9672,
   39.8351,
   52.55046,
   74.81184,
   93.63029,
   84.20932,
   61.2392,
   45.72444,
   37.31372,
   30.25315,
   26.77261,
   23.0444,
   21.12159,
   18.72773,
   16.31929,
   15.20544,
   12.95994,
   13.70038,
   12,
   11.1419,
   10.71029,
   10.56231,
   9.465736,
   9.406468,
   8.047634,
   8.461166,
   8.188122,
   8.325916,
   7.53218,
   6.44702,
   7.298372,
   6.260244,
   6.164324,
   6.260244,
   6.164324,
   5.865235,
   4.958738,
   5.966932};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3031,data_fy3031,data_felx3031,data_fehx3031,data_fely3031,data_fehy3031);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3031 = new TH1F("Graph_data3031","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",100,5020,5740);
   Graph_data3031->SetMinimum(10.05356);
   Graph_data3031->SetMaximum(9642.176);
   Graph_data3031->SetDirectory(0);
   Graph_data3031->SetStats(0);
   Graph_data3031->SetLineWidth(2);
   Graph_data3031->SetMarkerStyle(20);
   Graph_data3031->GetXaxis()->SetNdivisions(505);
   Graph_data3031->GetXaxis()->SetLabelFont(132);
   Graph_data3031->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3031->GetXaxis()->SetLabelSize(0.06);
   Graph_data3031->GetXaxis()->SetTitleSize(0.072);
   Graph_data3031->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3031->GetXaxis()->SetTitleFont(132);
   Graph_data3031->GetYaxis()->SetLabelFont(132);
   Graph_data3031->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3031->GetYaxis()->SetLabelSize(0.06);
   Graph_data3031->GetYaxis()->SetTitleSize(0.072);
   Graph_data3031->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3031->GetYaxis()->SetTitleFont(132);
   Graph_data3031->GetZaxis()->SetLabelFont(132);
   Graph_data3031->GetZaxis()->SetLabelSize(0.06);
   Graph_data3031->GetZaxis()->SetTitleSize(0.072);
   Graph_data3031->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3031->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3031);
   
   grae->Draw("p");
   
   Double_t modelTot_fx70[109] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5122,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5239,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5272,
   5272.75,
   5273.5,
   5274.25,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5285.5,
   5287,
   5288.5,
   5290,
   5293,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5312.5,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy70[109] = {
   0,
   586.9876,
   586.9876,
   577.0542,
   587.8134,
   600.0706,
   576.4737,
   531.6974,
   421.225,
   331.054,
   298.9947,
   319.1278,
   377.0955,
   472.2853,
   617.1102,
   716.0102,
   839.4906,
   996.0927,
   1200.542,
   1328.654,
   1480.893,
   1664.799,
   1890.254,
   2169.695,
   2334.335,
   2518.572,
   2725.131,
   2957.37,
   3219.544,
   3517.076,
   3856.69,
   4246.203,
   4693.733,
   5206.165,
   5786.901,
   6431.503,
   7785.096,
   8102.426,
   8400.089,
   8672.79,
   8915.375,
   9123.05,
   9291.595,
   9417.571,
   9498.482,
   9532.899,
   9520.53,
   9463.986,
   9373.995,
   9263.686,
   9134.556,
   8987.108,
   8822.038,
   8443.34,
   8017.848,
   7561.625,
   7086.682,
   6125.846,
   5201.903,
   4769.428,
   4362.846,
   3985.296,
   3638.694,
   3323.8,
   3040.245,
   2786.892,
   2562.016,
   2363.447,
   2188.739,
   2035.321,
   1900.627,
   1677.716,
   1502.539,
   1361.26,
   1243.725,
   1054.788,
   905.8467,
   783.4088,
   595.55,
   462.9904,
   367.6489,
   296.9912,
   243.2004,
   201.4506,
   168.5704,
   142.3549,
   121.223,
   104.0193,
   89.88646,
   78.1801,
   68.40948,
   60.19678,
   53.2481,
   47.33266,
   42.26771,
   37.90741,
   34.13456,
   30.85436,
   27.98971,
   25.47751,
   23.26588,
   21.31194,
   19.58005,
   18.04043,
   16.66809,
   15.44193,
   15.44193,
   15.44193,
   0};
   TGraph *graph = new TGraph(109,modelTot_fx70,modelTot_fy70);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelTot70 = new TH1F("Graph_modelTot70","Projection of modelTot",109,5005.6,5754.4);
   Graph_modelTot70->SetMinimum(10.48619);
   Graph_modelTot70->SetMaximum(10486.19);
   Graph_modelTot70->SetDirectory(0);
   Graph_modelTot70->SetStats(0);
   Graph_modelTot70->SetLineWidth(2);
   Graph_modelTot70->SetMarkerStyle(20);
   Graph_modelTot70->GetXaxis()->SetNdivisions(505);
   Graph_modelTot70->GetXaxis()->SetLabelFont(132);
   Graph_modelTot70->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelTot70->GetXaxis()->SetLabelSize(0.06);
   Graph_modelTot70->GetXaxis()->SetTitleSize(0.072);
   Graph_modelTot70->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelTot70->GetXaxis()->SetTitleFont(132);
   Graph_modelTot70->GetYaxis()->SetLabelFont(132);
   Graph_modelTot70->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelTot70->GetYaxis()->SetLabelSize(0.06);
   Graph_modelTot70->GetYaxis()->SetTitleSize(0.072);
   Graph_modelTot70->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelTot70->GetYaxis()->SetTitleFont(132);
   Graph_modelTot70->GetZaxis()->SetLabelFont(132);
   Graph_modelTot70->GetZaxis()->SetLabelSize(0.06);
   Graph_modelTot70->GetZaxis()->SetTitleSize(0.072);
   Graph_modelTot70->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelTot70->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_modelTot70);
   
   graph->Draw("l");
   
   Double_t Piee_fx71[92] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5089,
   5092,
   5098,
   5101,
   5104,
   5110,
   5113,
   5114.5,
   5116,
   5117.5,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5128,
   5131,
   5134,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5173,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5344,
   5350,
   5356,
   5362,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t Piee_fy71[92] = {
   0,
   536.1375,
   536.1375,
   528.4304,
   523.0277,
   519.4384,
   517.2263,
   515.3122,
   515.4844,
   516.8409,
   521.417,
   520.8822,
   518.7935,
   515.1124,
   509.7014,
   502.5326,
   493.6519,
   483.1782,
   471.2806,
   458.1542,
   428.9773,
   397.1411,
   363.7631,
   295.6482,
   262.4405,
   230.8702,
   201.7364,
   175.6317,
   152.8677,
   133.4875,
   117.321,
   103.9617,
   92.9901,
   84.00777,
   76.63688,
   70.55486,
   61.28825,
   54.64425,
   45.45856,
   38.73427,
   33.38962,
   29.47635,
   27.27523,
   27.3588,
   28.69955,
   31.33705,
   35.6858,
   42.12213,
   50.82781,
   61.64231,
   85.93926,
   90.30319,
   93.212,
   94.47585,
   94.00155,
   91.80142,
   87.99235,
   76.99265,
   53.13709,
   42.8371,
   34.5045,
   28.19074,
   23.6096,
   17.95261,
   14.69161,
   12.40346,
   10.60243,
   9.127908,
   7.903773,
   6.879927,
   6.019326,
   5.293361,
   4.679284,
   4.158608,
   3.716051,
   3.338891,
   3.016492,
   2.739966,
   2.501917,
   2.296232,
   2.117899,
   1.962856,
   1.82783,
   1.710219,
   1.607957,
   1.519407,
   1.443266,
   1.378486,
   1.32421,
   1.32421,
   1.32421,
   0};
   graph = new TGraph(92,Piee_fx71,Piee_fy71);
   graph->SetName("Piee");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Piee71 = new TH1F("Graph_Piee71","Projection of modelTot",100,5005.6,5754.4);
   Graph_Piee71->SetMinimum(0.5897513);
   Graph_Piee71->SetMaximum(589.7513);
   Graph_Piee71->SetDirectory(0);
   Graph_Piee71->SetStats(0);
   Graph_Piee71->SetLineWidth(2);
   Graph_Piee71->SetMarkerStyle(20);
   Graph_Piee71->GetXaxis()->SetNdivisions(505);
   Graph_Piee71->GetXaxis()->SetLabelFont(132);
   Graph_Piee71->GetXaxis()->SetLabelOffset(0.01);
   Graph_Piee71->GetXaxis()->SetLabelSize(0.06);
   Graph_Piee71->GetXaxis()->SetTitleSize(0.072);
   Graph_Piee71->GetXaxis()->SetTitleOffset(0.95);
   Graph_Piee71->GetXaxis()->SetTitleFont(132);
   Graph_Piee71->GetYaxis()->SetLabelFont(132);
   Graph_Piee71->GetYaxis()->SetLabelOffset(0.01);
   Graph_Piee71->GetYaxis()->SetLabelSize(0.06);
   Graph_Piee71->GetYaxis()->SetTitleSize(0.072);
   Graph_Piee71->GetYaxis()->SetTitleOffset(0.95);
   Graph_Piee71->GetYaxis()->SetTitleFont(132);
   Graph_Piee71->GetZaxis()->SetLabelFont(132);
   Graph_Piee71->GetZaxis()->SetLabelSize(0.06);
   Graph_Piee71->GetZaxis()->SetTitleSize(0.072);
   Graph_Piee71->GetZaxis()->SetTitleOffset(1.2);
   Graph_Piee71->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Piee71);
   
   graph->Draw("f");
   
   Double_t RarePrc_fx72[82] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5089,
   5092,
   5098,
   5101,
   5104,
   5110,
   5113,
   5114.5,
   5116,
   5117.5,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5128,
   5131,
   5134,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5173,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t RarePrc_fy72[82] = {
   0,
   535.738,
   535.738,
   528.015,
   522.5958,
   518.9891,
   516.7588,
   514.8055,
   514.9566,
   516.2909,
   520.8191,
   520.2584,
   518.1564,
   514.4615,
   509.0363,
   501.8529,
   492.9573,
   482.4683,
   470.555,
   457.4125,
   428.2019,
   396.3302,
   362.9146,
   294.7182,
   261.4661,
   229.8488,
   200.6653,
   174.5078,
   151.6879,
   132.2484,
   116.0188,
   102.5925,
   91.54971,
   82.49161,
   75.04003,
   68.87204,
   59.41593,
   52.55582,
   42.83907,
   35.40983,
   29.11386,
   23.88195,
   19.73153,
   16.50673,
   13.97421,
   11.94399,
   10.29586,
   8.951468,
   7.848717,
   6.934451,
   6.164938,
   5.506061,
   4.931842,
   4.42284,
   3.965154,
   3.549733,
   3.171437,
   2.82788,
   2.518146,
   2.241727,
   1.99783,
   1.785055,
   1.601365,
   1.44422,
   1.310752,
   1.197997,
   1.103058,
   1.02324,
   0.9561398,
   0.8996973,
   0.8522177,
   0.8123659,
   0.7791297,
   0.7517851,
   0.7298413,
   0.7129861,
   0.7010354,
   0.6938902,
   0.6915039,
   0.6915039,
   0.6915039,
   0};
   graph = new TGraph(82,RarePrc_fx72,RarePrc_fy72);
   graph->SetName("RarePrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_RarePrc72 = new TH1F("Graph_RarePrc72","Projection of modelTot",100,5005.6,5754.4);
   Graph_RarePrc72->SetMinimum(0.5893118);
   Graph_RarePrc72->SetMaximum(589.3118);
   Graph_RarePrc72->SetDirectory(0);
   Graph_RarePrc72->SetStats(0);
   Graph_RarePrc72->SetLineWidth(2);
   Graph_RarePrc72->SetMarkerStyle(20);
   Graph_RarePrc72->GetXaxis()->SetNdivisions(505);
   Graph_RarePrc72->GetXaxis()->SetLabelFont(132);
   Graph_RarePrc72->GetXaxis()->SetLabelOffset(0.01);
   Graph_RarePrc72->GetXaxis()->SetLabelSize(0.06);
   Graph_RarePrc72->GetXaxis()->SetTitleSize(0.072);
   Graph_RarePrc72->GetXaxis()->SetTitleOffset(0.95);
   Graph_RarePrc72->GetXaxis()->SetTitleFont(132);
   Graph_RarePrc72->GetYaxis()->SetLabelFont(132);
   Graph_RarePrc72->GetYaxis()->SetLabelOffset(0.01);
   Graph_RarePrc72->GetYaxis()->SetLabelSize(0.06);
   Graph_RarePrc72->GetYaxis()->SetTitleSize(0.072);
   Graph_RarePrc72->GetYaxis()->SetTitleOffset(0.95);
   Graph_RarePrc72->GetYaxis()->SetTitleFont(132);
   Graph_RarePrc72->GetZaxis()->SetLabelFont(132);
   Graph_RarePrc72->GetZaxis()->SetLabelSize(0.06);
   Graph_RarePrc72->GetZaxis()->SetTitleSize(0.072);
   Graph_RarePrc72->GetZaxis()->SetTitleOffset(1.2);
   Graph_RarePrc72->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_RarePrc72);
   
   graph->Draw("f");
   
   Double_t comb_fx73[81] = {
   5068,
   5068,
   5080,
   5080.75,
   5081.5,
   5082.25,
   5083,
   5083.75,
   5084.5,
   5085.25,
   5086,
   5086.75,
   5087.5,
   5088.25,
   5089,
   5089.75,
   5090.5,
   5092,
   5093.5,
   5095,
   5096.5,
   5098,
   5099.5,
   5101,
   5102.5,
   5104,
   5107,
   5110,
   5113,
   5116,
   5122,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t comb_fy73[81] = {
   0,
   25.13841,
   25.13841,
   23.32214,
   21.6371,
   20.07381,
   18.62346,
   17.27791,
   16.02957,
   14.87142,
   13.79695,
   12.80011,
   11.8753,
   11.0173,
   10.22129,
   9.482797,
   8.797658,
   7.572311,
   6.517631,
   5.609848,
   4.828502,
   4.155983,
   3.577133,
   3.078906,
   2.650072,
   2.280967,
   1.689825,
   1.251885,
   0.9274425,
   0.6870837,
   0.3770986,
   0.2069666,
   0.06234345,
   0.01877939,
   0.005656816,
   0.001703973,
   0.0005132787,
   0.0001546122,
   4.657303e-05,
   1.402895e-05,
   4.225866e-06,
   1.272935e-06,
   3.834396e-07,
   1.155015e-07,
   3.47919e-08,
   1.048018e-08,
   3.156889e-09,
   9.50933e-10,
   2.864445e-10,
   8.628417e-11,
   2.599093e-11,
   7.829109e-12,
   2.358321e-12,
   7.103847e-13,
   2.139854e-13,
   6.44577e-14,
   1.941625e-14,
   5.848655e-15,
   1.761759e-15,
   5.306855e-16,
   1.598556e-16,
   4.815245e-17,
   1.450471e-17,
   4.369177e-18,
   1.316104e-18,
   3.964431e-19,
   1.194185e-19,
   3.597179e-20,
   1.083559e-20,
   3.263948e-21,
   9.831819e-22,
   2.961587e-22,
   8.921032e-23,
   2.687235e-23,
   8.094617e-24,
   2.438299e-24,
   7.344758e-25,
   2.212423e-25,
   2.212423e-25,
   2.212423e-25,
   0};
   graph = new TGraph(81,comb_fx73,comb_fy73);
   graph->SetName("comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb73 = new TH1F("Graph_comb73","Projection of modelTot",100,5005.6,5754.4);
   Graph_comb73->SetMinimum(0.02765225);
   Graph_comb73->SetMaximum(27.65225);
   Graph_comb73->SetDirectory(0);
   Graph_comb73->SetStats(0);
   Graph_comb73->SetLineWidth(2);
   Graph_comb73->SetMarkerStyle(20);
   Graph_comb73->GetXaxis()->SetNdivisions(505);
   Graph_comb73->GetXaxis()->SetLabelFont(132);
   Graph_comb73->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb73->GetXaxis()->SetLabelSize(0.06);
   Graph_comb73->GetXaxis()->SetTitleSize(0.072);
   Graph_comb73->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb73->GetXaxis()->SetTitleFont(132);
   Graph_comb73->GetYaxis()->SetLabelFont(132);
   Graph_comb73->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb73->GetYaxis()->SetLabelSize(0.06);
   Graph_comb73->GetYaxis()->SetTitleSize(0.072);
   Graph_comb73->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb73->GetYaxis()->SetTitleFont(132);
   Graph_comb73->GetZaxis()->SetLabelFont(132);
   Graph_comb73->GetZaxis()->SetLabelSize(0.06);
   Graph_comb73->GetZaxis()->SetTitleSize(0.072);
   Graph_comb73->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb73->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb73);
   
   graph->Draw("f");
   
   Double_t sig_fx74[108] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5239,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5272,
   5272.75,
   5273.5,
   5274.25,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5285.5,
   5287,
   5288.5,
   5290,
   5293,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5312.5,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy74[108] = {
   0,
   50.85012,
   50.85012,
   59.82788,
   70.97249,
   84.95819,
   102.7201,
   125.5768,
   155.4223,
   195.033,
   248.573,
   322.4512,
   426.8267,
   578.3759,
   680.1129,
   806.1009,
   964.8546,
   1171.065,
   1299.902,
   1452.754,
   1637.155,
   1862.978,
   2142.651,
   2307.351,
   2491.606,
   2698.141,
   2930.309,
   3192.361,
   3489.717,
   3829.097,
   4218.312,
   4665.475,
   5177.465,
   5757.679,
   6401.672,
   7753.759,
   8070.648,
   8367.841,
   8640.045,
   8882.104,
   9089.222,
   9257.18,
   9382.537,
   9462.796,
   9496.529,
   9483.442,
   9426.147,
   9335.37,
   9224.239,
   9094.253,
   8945.913,
   8779.916,
   8399.254,
   7971.655,
   7513.185,
   7035.855,
   6069.848,
   5140.261,
   4704.809,
   4295.162,
   3914.473,
   3564.667,
   3246.533,
   2959.857,
   2703.599,
   2476.077,
   2275.16,
   2098.436,
   1943.367,
   1807.415,
   1583.24,
   1408.537,
   1269.459,
   1155.733,
   977.7949,
   840.9837,
   730.2717,
   561.0454,
   439.3808,
   349.6962,
   282.2996,
   230.797,
   190.8482,
   159.4425,
   134.4512,
   114.3431,
   97.99993,
   84.5931,
   73.50082,
   64.25087,
   56.48073,
   49.90921,
   44.31616,
   39.52774,
   35.40549,
   31.83832,
   28.73646,
   26.02685,
   23.64968,
   21.55566,
   19.70399,
   18.06064,
   16.59716,
   15.2896,
   14.11772,
   14.11772,
   14.11772,
   0};
   graph = new TGraph(108,sig_fx74,sig_fy74);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig74 = new TH1F("Graph_sig74","Projection of modelTot",108,5005.6,5754.4);
   Graph_sig74->SetMinimum(10.44618);
   Graph_sig74->SetMaximum(10446.18);
   Graph_sig74->SetDirectory(0);
   Graph_sig74->SetStats(0);
   Graph_sig74->SetLineWidth(2);
   Graph_sig74->SetMarkerStyle(20);
   Graph_sig74->GetXaxis()->SetNdivisions(505);
   Graph_sig74->GetXaxis()->SetLabelFont(132);
   Graph_sig74->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig74->GetXaxis()->SetLabelSize(0.06);
   Graph_sig74->GetXaxis()->SetTitleSize(0.072);
   Graph_sig74->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig74->GetXaxis()->SetTitleFont(132);
   Graph_sig74->GetYaxis()->SetLabelFont(132);
   Graph_sig74->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig74->GetYaxis()->SetLabelSize(0.06);
   Graph_sig74->GetYaxis()->SetTitleSize(0.072);
   Graph_sig74->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig74->GetYaxis()->SetTitleFont(132);
   Graph_sig74->GetZaxis()->SetLabelFont(132);
   Graph_sig74->GetZaxis()->SetLabelSize(0.06);
   Graph_sig74->GetZaxis()->SetTitleSize(0.072);
   Graph_sig74->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig74->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig74);
   
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3032[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3032[50] = {
   592,
   580,
   579,
   535,
   502,
   400,
   302,
   334,
   332,
   410,
   531,
   733,
   928,
   1547,
   2709,
   5522,
   8673,
   7007,
   3689,
   2045,
   1355,
   885,
   690,
   508,
   425,
   332,
   250,
   216,
   155,
   174,
   132,
   113,
   104,
   101,
   71,
   70,
   49,
   55,
   51,
   53,
   42,
   29,
   39,
   27,
   26,
   27,
   26,
   23,
   15,
   24};
   Double_t h_dataTrig0_felx3032[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3032[50] = {
   23.83619,
   23.58838,
   23.56761,
   22.63547,
   21.91093,
   19.50625,
   16.88534,
   17.78251,
   17.72773,
   19.75463,
   22.54886,
   26.57859,
   29.9672,
   38.8351,
   51.55046,
   73.81184,
   92.63029,
   83.20932,
   60.2392,
   44.72444,
   36.31372,
   29.25315,
   25.77261,
   22.0444,
   20.12159,
   17.72773,
   15.31929,
   14.20544,
   11.95994,
   12.70038,
   11,
   10.1419,
   9.710289,
   9.562306,
   8.406258,
   8.346566,
   6.976026,
   7.39358,
   7.117933,
   7.257065,
   6.454831,
   5.353932,
   6.218102,
   5.163771,
   5.066015,
   5.163771,
   5.066015,
   4.760717,
   3.82938,
   4.864612};
   Double_t h_dataTrig0_fehx3032[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3032[50] = {
   24.83619,
   24.58838,
   24.56761,
   23.63547,
   22.91093,
   20.50625,
   17.88534,
   18.78251,
   18.72773,
   20.75463,
   23.54886,
   27.57859,
   30.9672,
   39.8351,
   52.55046,
   74.81184,
   93.63029,
   84.20932,
   61.2392,
   45.72444,
   37.31372,
   30.25315,
   26.77261,
   23.0444,
   21.12159,
   18.72773,
   16.31929,
   15.20544,
   12.95994,
   13.70038,
   12,
   11.1419,
   10.71029,
   10.56231,
   9.465736,
   9.406468,
   8.047634,
   8.461166,
   8.188122,
   8.325916,
   7.53218,
   6.44702,
   7.298372,
   6.260244,
   6.164324,
   6.260244,
   6.164324,
   5.865235,
   4.958738,
   5.966932};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3032,h_dataTrig0_fy3032,h_dataTrig0_felx3032,h_dataTrig0_fehx3032,h_dataTrig0_fely3032,h_dataTrig0_fehy3032);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataTrig03032 = new TH1F("Graph_h_dataTrig03032","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",100,5020,5740);
   Graph_h_dataTrig03032->SetMinimum(10.05356);
   Graph_h_dataTrig03032->SetMaximum(9642.176);
   Graph_h_dataTrig03032->SetDirectory(0);
   Graph_h_dataTrig03032->SetStats(0);
   Graph_h_dataTrig03032->SetLineWidth(2);
   Graph_h_dataTrig03032->SetMarkerStyle(20);
   Graph_h_dataTrig03032->GetXaxis()->SetNdivisions(505);
   Graph_h_dataTrig03032->GetXaxis()->SetLabelFont(132);
   Graph_h_dataTrig03032->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03032->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03032->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03032->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03032->GetXaxis()->SetTitleFont(132);
   Graph_h_dataTrig03032->GetYaxis()->SetLabelFont(132);
   Graph_h_dataTrig03032->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03032->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03032->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03032->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03032->GetYaxis()->SetTitleFont(132);
   Graph_h_dataTrig03032->GetZaxis()->SetLabelFont(132);
   Graph_h_dataTrig03032->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03032->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03032->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataTrig03032->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataTrig03032);
   
   grae->Draw("p");
   
   TH1D *frame_167aced0__32 = new TH1D("frame_167aced0__32","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_167aced0__32->SetBinContent(1,10009.54);
   frame_167aced0__32->SetMinimum(10);
   frame_167aced0__32->SetMaximum(11000);
   frame_167aced0__32->SetEntries(2);
   frame_167aced0__32->SetDirectory(0);
   frame_167aced0__32->SetStats(0);
   frame_167aced0__32->SetLineWidth(2);
   frame_167aced0__32->SetMarkerStyle(20);
   frame_167aced0__32->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]");
   frame_167aced0__32->GetXaxis()->SetNdivisions(505);
   frame_167aced0__32->GetXaxis()->SetLabelFont(132);
   frame_167aced0__32->GetXaxis()->SetLabelOffset(0.01);
   frame_167aced0__32->GetXaxis()->SetLabelSize(0.06);
   frame_167aced0__32->GetXaxis()->SetTitleSize(0.072);
   frame_167aced0__32->GetXaxis()->SetTitleOffset(0.95);
   frame_167aced0__32->GetXaxis()->SetTitleFont(132);
   frame_167aced0__32->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_167aced0__32->GetYaxis()->SetLabelFont(132);
   frame_167aced0__32->GetYaxis()->SetLabelOffset(0.01);
   frame_167aced0__32->GetYaxis()->SetLabelSize(0.06);
   frame_167aced0__32->GetYaxis()->SetTitleSize(0.072);
   frame_167aced0__32->GetYaxis()->SetTitleOffset(0.95);
   frame_167aced0__32->GetYaxis()->SetTitleFont(132);
   frame_167aced0__32->GetZaxis()->SetLabelFont(132);
   frame_167aced0__32->GetZaxis()->SetLabelSize(0.06);
   frame_167aced0__32->GetZaxis()->SetTitleSize(0.072);
   frame_167aced0__32->GetZaxis()->SetTitleOffset(1.2);
   frame_167aced0__32->GetZaxis()->SetTitleFont(132);
   frame_167aced0__32->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.597,0.55,0.79,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 4 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("modelTot","Total fit","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("RarePrc","Part. Reco.","f");
   entry->SetFillColor(95);
   entry->SetFillStyle(1001);
   entry->SetLineColor(95);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Piee","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})#pi^{#plus}}","f");
   entry->SetFillColor(93);
   entry->SetFillStyle(1001);
   entry->SetLineColor(93);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","f");
   entry->SetFillColor(92);
   entry->SetFillStyle(1001);
   entry->SetLineColor(92);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.597,0.865,0.79,0.945,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig7g.C <==
void Fig7gLogy()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 17:36:52 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(4976.296,0.3118097,5717.037,4.613);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_18c53100__35 = new TH1D("frame_18c53100__35","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_18c53100__35->SetBinContent(1,18155.23);
   frame_18c53100__35->SetMinimum(10);
   frame_18c53100__35->SetMaximum(25000);
   frame_18c53100__35->SetEntries(2);
   frame_18c53100__35->SetDirectory(0);
   frame_18c53100__35->SetStats(0);
   frame_18c53100__35->SetLineWidth(2);
   frame_18c53100__35->SetMarkerStyle(20);
   frame_18c53100__35->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]");
   frame_18c53100__35->GetXaxis()->SetNdivisions(505);
   frame_18c53100__35->GetXaxis()->SetLabelFont(132);
   frame_18c53100__35->GetXaxis()->SetLabelOffset(0.01);
   frame_18c53100__35->GetXaxis()->SetLabelSize(0.06);
   frame_18c53100__35->GetXaxis()->SetTitleSize(0.072);
   frame_18c53100__35->GetXaxis()->SetTitleOffset(0.95);
   frame_18c53100__35->GetXaxis()->SetTitleFont(132);
   frame_18c53100__35->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_18c53100__35->GetYaxis()->SetLabelFont(132);
   frame_18c53100__35->GetYaxis()->SetLabelOffset(0.01);
   frame_18c53100__35->GetYaxis()->SetLabelSize(0.06);
   frame_18c53100__35->GetYaxis()->SetTitleSize(0.072);
   frame_18c53100__35->GetYaxis()->SetTitleOffset(0.95);
   frame_18c53100__35->GetYaxis()->SetTitleFont(132);
   frame_18c53100__35->GetZaxis()->SetLabelFont(132);
   frame_18c53100__35->GetZaxis()->SetLabelSize(0.06);
   frame_18c53100__35->GetZaxis()->SetTitleSize(0.072);
   frame_18c53100__35->GetZaxis()->SetTitleOffset(1.2);
   frame_18c53100__35->GetZaxis()->SetTitleFont(132);
   frame_18c53100__35->Draw("FUNC");
   
   Double_t data_fx3035[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3035[50] = {
   1135,
   1117,
   1172,
   1035,
   887,
   694,
   521,
   497,
   559,
   611,
   737,
   962,
   1426,
   2186,
   3941,
   8641,
   15801,
   13125,
   6202,
   3433,
   2166,
   1550,
   1147,
   903,
   716,
   588,
   455,
   352,
   307,
   263,
   220,
   189,
   182,
   146,
   141,
   122,
   104,
   89,
   67,
   78,
   55,
   45,
   52,
   52,
   40,
   42,
   45,
   32,
   24,
   33};
   Double_t data_felx3035[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3035[50] = {
   33.19347,
   32.92529,
   33.73814,
   31.6753,
   29.28674,
   25.84862,
   22.3309,
   21.7991,
   23.14847,
   24.22347,
   26.65235,
   30.52015,
   37.26573,
   46.25735,
   62.27938,
   92.45832,
   125.203,
   114.0655,
   78.25436,
   58.09394,
   46.04299,
   38.87321,
   33.37108,
   29.55412,
   26.26285,
   23.75387,
   20.83659,
   18.26832,
   17.02855,
   15.72498,
   14.34082,
   13.25682,
   13,
   11.59339,
   11.38486,
   10.55667,
   9.710289,
   9.416226,
   8.164873,
   8.812788,
   7.39358,
   6.683179,
   7.187836,
   7.187836,
   6.298,
   6.454831,
   6.683179,
   5.627135,
   4.864612,
   5.715302};
   Double_t data_fehx3035[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3035[50] = {
   34.19347,
   33.92529,
   34.73814,
   32.6753,
   30.28674,
   26.84862,
   23.3309,
   22.7991,
   24.14847,
   25.22347,
   27.65235,
   31.52015,
   38.26573,
   47.25735,
   63.27938,
   93.45832,
   126.203,
   115.0655,
   79.25436,
   59.09394,
   47.04299,
   39.87321,
   34.37108,
   30.55412,
   27.26285,
   24.75387,
   21.83659,
   19.26832,
   18.02855,
   16.72498,
   15.34082,
   14.25682,
   14,
   12.59339,
   12.38486,
   11.55667,
   10.71029,
   10.46934,
   9.226102,
   9.869531,
   8.461166,
   7.757905,
   8.257346,
   8.257346,
   7.377261,
   7.53218,
   7.757905,
   6.715753,
   5.966932,
   6.802567};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3035,data_fy3035,data_felx3035,data_fehx3035,data_fely3035,data_fehy3035);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3035 = new TH1F("Graph_data3035","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",100,5020,5740);
   Graph_data3035->SetMinimum(17.22185);
   Graph_data3035->SetMaximum(17518.01);
   Graph_data3035->SetDirectory(0);
   Graph_data3035->SetStats(0);
   Graph_data3035->SetLineWidth(2);
   Graph_data3035->SetMarkerStyle(20);
   Graph_data3035->GetXaxis()->SetNdivisions(505);
   Graph_data3035->GetXaxis()->SetLabelFont(132);
   Graph_data3035->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3035->GetXaxis()->SetLabelSize(0.06);
   Graph_data3035->GetXaxis()->SetTitleSize(0.072);
   Graph_data3035->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3035->GetXaxis()->SetTitleFont(132);
   Graph_data3035->GetYaxis()->SetLabelFont(132);
   Graph_data3035->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3035->GetYaxis()->SetLabelSize(0.06);
   Graph_data3035->GetYaxis()->SetTitleSize(0.072);
   Graph_data3035->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3035->GetYaxis()->SetTitleFont(132);
   Graph_data3035->GetZaxis()->SetLabelFont(132);
   Graph_data3035->GetZaxis()->SetLabelSize(0.06);
   Graph_data3035->GetZaxis()->SetTitleSize(0.072);
   Graph_data3035->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3035->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3035);
   
   grae->Draw("p");
   
   Double_t modelTot_fx80[105] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5272,
   5273.5,
   5275,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5286.25,
   5287,
   5288.5,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy80[105] = {
   0,
   1188.52,
   1188.52,
   1131.107,
   1135.508,
   1122.143,
   985.3718,
   757.1977,
   565.0588,
   492.8001,
   509.8007,
   584.9952,
   715.1284,
   918.7854,
   1059.439,
   1235.139,
   1456.268,
   1739.784,
   2120.593,
   2370.802,
   2685.414,
   3095.818,
   3350.516,
   3647.277,
   3993.89,
   4398.651,
   4869.932,
   5415.601,
   6042.278,
   6754.475,
   7553.699,
   8437.597,
   9399.288,
   10427,
   12609.9,
   13716.79,
   14775.18,
   15742.46,
   16160.19,
   16522.81,
   16825.58,
   17057.58,
   17213.37,
   17290.69,
   17288.41,
   17206.51,
   17046.14,
   16809.56,
   16500.1,
   16124.05,
   15694.89,
   15223.99,
   14201.25,
   13124.6,
   10977.53,
   9960.156,
   9005.531,
   8126.326,
   7329.931,
   6618.889,
   5991.678,
   5443.688,
   4968.224,
   4557.421,
   4203.024,
   3896.957,
   3631.712,
   3197.816,
   2858.475,
   2583.903,
   2157.61,
   1832.223,
   1571.477,
   1357.846,
   1032.627,
   802.6876,
   636.2662,
   513.0677,
   419.8957,
   348.0737,
   291.781,
   247.0143,
   210.9558,
   181.5821,
   157.4135,
   137.3497,
   120.5592,
   106.4037,
   94.38743,
   84.12055,
   75.29409,
   67.66143,
   61.02461,
   55.22393,
   50.12988,
   45.63682,
   41.65802,
   38.12178,
   34.9684,
   32.14783,
   29.61777,
   27.34235,
   27.34235,
   27.34235,
   0};
   TGraph *graph = new TGraph(105,modelTot_fx80,modelTot_fy80);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelTot80 = new TH1F("Graph_modelTot80","Projection of modelTot",105,5005.6,5754.4);
   Graph_modelTot80->SetMinimum(19.01976);
   Graph_modelTot80->SetMaximum(19019.76);
   Graph_modelTot80->SetDirectory(0);
   Graph_modelTot80->SetStats(0);
   Graph_modelTot80->SetLineWidth(2);
   Graph_modelTot80->SetMarkerStyle(20);
   Graph_modelTot80->GetXaxis()->SetNdivisions(505);
   Graph_modelTot80->GetXaxis()->SetLabelFont(132);
   Graph_modelTot80->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelTot80->GetXaxis()->SetLabelSize(0.06);
   Graph_modelTot80->GetXaxis()->SetTitleSize(0.072);
   Graph_modelTot80->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelTot80->GetXaxis()->SetTitleFont(132);
   Graph_modelTot80->GetYaxis()->SetLabelFont(132);
   Graph_modelTot80->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelTot80->GetYaxis()->SetLabelSize(0.06);
   Graph_modelTot80->GetYaxis()->SetTitleSize(0.072);
   Graph_modelTot80->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelTot80->GetYaxis()->SetTitleFont(132);
   Graph_modelTot80->GetZaxis()->SetLabelFont(132);
   Graph_modelTot80->GetZaxis()->SetLabelSize(0.06);
   Graph_modelTot80->GetZaxis()->SetTitleSize(0.072);
   Graph_modelTot80->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelTot80->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_modelTot80);
   
   graph->Draw("l");
   
   Double_t Piee_fx81[79] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5092,
   5095,
   5098,
   5101,
   5104,
   5107,
   5110,
   5113,
   5114.5,
   5116,
   5119,
   5122,
   5125,
   5128,
   5131,
   5134,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t Piee_fy81[79] = {
   0,
   1118.078,
   1118.078,
   1102.881,
   1084.538,
   1047.525,
   1035.411,
   1030.485,
   1031.684,
   1035.55,
   1037.542,
   1033.817,
   1022.099,
   1012.953,
   1001.565,
   972.4,
   935.2735,
   890.6111,
   838.5368,
   779.5114,
   714.6699,
   576.5095,
   508.9984,
   446.0539,
   389.4872,
   340.1202,
   297.9864,
   262.6306,
   233.3399,
   209.1302,
   189.1169,
   172.5176,
   146.8346,
   127.8493,
   112.8801,
   89.43752,
   71.48534,
   58.34676,
   49.28911,
   43.1356,
   39.02193,
   36.74207,
   36.6202,
   38.92509,
   43.00487,
   45.26084,
   41.90355,
   35.21139,
   28.68384,
   23.65735,
   20.22427,
   17.83767,
   15.99157,
   14.40954,
   12.97449,
   11.6441,
   10.4066,
   9.261924,
   8.2132,
   7.26238,
   6.408261,
   5.646024,
   4.967993,
   4.364816,
   3.826717,
   3.344502,
   2.910187,
   2.517252,
   2.16061,
   1.83635,
   1.54148,
   1.273633,
   1.030838,
   0.8113564,
   0.6135894,
   0.4360221,
   0.4360221,
   0.4360221,
   0};
   graph = new TGraph(79,Piee_fx81,Piee_fy81);
   graph->SetName("Piee");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Piee81 = new TH1F("Graph_Piee81","Projection of modelTot",100,5005.6,5754.4);
   Graph_Piee81->SetMinimum(1.229886);
   Graph_Piee81->SetMaximum(1229.886);
   Graph_Piee81->SetDirectory(0);
   Graph_Piee81->SetStats(0);
   Graph_Piee81->SetLineWidth(2);
   Graph_Piee81->SetMarkerStyle(20);
   Graph_Piee81->GetXaxis()->SetNdivisions(505);
   Graph_Piee81->GetXaxis()->SetLabelFont(132);
   Graph_Piee81->GetXaxis()->SetLabelOffset(0.01);
   Graph_Piee81->GetXaxis()->SetLabelSize(0.06);
   Graph_Piee81->GetXaxis()->SetTitleSize(0.072);
   Graph_Piee81->GetXaxis()->SetTitleOffset(0.95);
   Graph_Piee81->GetXaxis()->SetTitleFont(132);
   Graph_Piee81->GetYaxis()->SetLabelFont(132);
   Graph_Piee81->GetYaxis()->SetLabelOffset(0.01);
   Graph_Piee81->GetYaxis()->SetLabelSize(0.06);
   Graph_Piee81->GetYaxis()->SetTitleSize(0.072);
   Graph_Piee81->GetYaxis()->SetTitleOffset(0.95);
   Graph_Piee81->GetYaxis()->SetTitleFont(132);
   Graph_Piee81->GetZaxis()->SetLabelFont(132);
   Graph_Piee81->GetZaxis()->SetLabelSize(0.06);
   Graph_Piee81->GetZaxis()->SetTitleSize(0.072);
   Graph_Piee81->GetZaxis()->SetTitleOffset(1.2);
   Graph_Piee81->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Piee81);
   
   graph->Draw("f");
   
   Double_t RarePrc_fx82[79] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5092,
   5095,
   5098,
   5101,
   5104,
   5107,
   5110,
   5113,
   5114.5,
   5116,
   5119,
   5122,
   5125,
   5128,
   5131,
   5134,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t RarePrc_fy82[79] = {
   0,
   1117.954,
   1117.954,
   1102.752,
   1084.403,
   1047.379,
   1035.26,
   1030.327,
   1031.52,
   1035.378,
   1037.364,
   1033.631,
   1021.905,
   1012.755,
   1001.363,
   972.1892,
   935.0535,
   890.3815,
   838.297,
   779.2609,
   714.408,
   576.2231,
   508.6988,
   445.7403,
   389.1588,
   339.7762,
   297.6259,
   262.2526,
   232.9434,
   208.7141,
   188.6801,
   172.0588,
   146.3278,
   127.2883,
   112.2579,
   88.66706,
   70.52174,
   57.1248,
   47.70175,
   40.97636,
   35.85298,
   31.67082,
   28.11286,
   25.04691,
   22.40816,
   20.14356,
   18.20145,
   16.53513,
   15.10275,
   13.86253,
   12.7698,
   11.77928,
   10.85104,
   9.956239,
   9.080031,
   8.22062,
   7.385606,
   6.587191,
   5.837733,
   5.146594,
   4.518633,
   3.954032,
   3.449261,
   2.998432,
   2.594671,
   2.231231,
   1.902196,
   1.602805,
   1.32947,
   1.079563,
   0.8511955,
   0.6429488,
   0.4536708,
   0.2823346,
   0.1279577,
   0,
   0,
   0,
   0};
   graph = new TGraph(79,RarePrc_fx82,RarePrc_fy82);
   graph->SetName("RarePrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_RarePrc82 = new TH1F("Graph_RarePrc82","Projection of modelTot",100,5005.6,5754.4);
   Graph_RarePrc82->SetMinimum(1.229749);
   Graph_RarePrc82->SetMaximum(1229.749);
   Graph_RarePrc82->SetDirectory(0);
   Graph_RarePrc82->SetStats(0);
   Graph_RarePrc82->SetLineWidth(2);
   Graph_RarePrc82->SetMarkerStyle(20);
   Graph_RarePrc82->GetXaxis()->SetNdivisions(505);
   Graph_RarePrc82->GetXaxis()->SetLabelFont(132);
   Graph_RarePrc82->GetXaxis()->SetLabelOffset(0.01);
   Graph_RarePrc82->GetXaxis()->SetLabelSize(0.06);
   Graph_RarePrc82->GetXaxis()->SetTitleSize(0.072);
   Graph_RarePrc82->GetXaxis()->SetTitleOffset(0.95);
   Graph_RarePrc82->GetXaxis()->SetTitleFont(132);
   Graph_RarePrc82->GetYaxis()->SetLabelFont(132);
   Graph_RarePrc82->GetYaxis()->SetLabelOffset(0.01);
   Graph_RarePrc82->GetYaxis()->SetLabelSize(0.06);
   Graph_RarePrc82->GetYaxis()->SetTitleSize(0.072);
   Graph_RarePrc82->GetYaxis()->SetTitleOffset(0.95);
   Graph_RarePrc82->GetYaxis()->SetTitleFont(132);
   Graph_RarePrc82->GetZaxis()->SetLabelFont(132);
   Graph_RarePrc82->GetZaxis()->SetLabelSize(0.06);
   Graph_RarePrc82->GetZaxis()->SetTitleSize(0.072);
   Graph_RarePrc82->GetZaxis()->SetTitleOffset(1.2);
   Graph_RarePrc82->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_RarePrc82);
   
   graph->Draw("f");
   
   Double_t comb_fx83[72] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5089,
   5092,
   5095,
   5098,
   5101,
   5104,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t comb_fy83[72] = {
   0,
   76.44999,
   76.44999,
   69.91208,
   63.93307,
   58.46516,
   53.46467,
   48.89162,
   44.70949,
   40.88484,
   37.38712,
   34.18836,
   31.26302,
   28.58772,
   26.14108,
   23.90354,
   21.85724,
   19.98582,
   18.27432,
   15.2776,
   12.77111,
   10.6746,
   8.92096,
   7.454059,
   6.22695,
   5.200374,
   4.341493,
   3.021464,
   2.096804,
   1.448556,
   0.9935039,
   0.6734322,
   0.4476082,
   0.2875273,
   0.1732359,
   0.09076004,
   0.03030659,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(72,comb_fx83,comb_fy83);
   graph->SetName("comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb83 = new TH1F("Graph_comb83","Projection of modelTot",100,5005.6,5754.4);
   Graph_comb83->SetMinimum(0.08409499);
   Graph_comb83->SetMaximum(84.09499);
   Graph_comb83->SetDirectory(0);
   Graph_comb83->SetStats(0);
   Graph_comb83->SetLineWidth(2);
   Graph_comb83->SetMarkerStyle(20);
   Graph_comb83->GetXaxis()->SetNdivisions(505);
   Graph_comb83->GetXaxis()->SetLabelFont(132);
   Graph_comb83->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb83->GetXaxis()->SetLabelSize(0.06);
   Graph_comb83->GetXaxis()->SetTitleSize(0.072);
   Graph_comb83->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb83->GetXaxis()->SetTitleFont(132);
   Graph_comb83->GetYaxis()->SetLabelFont(132);
   Graph_comb83->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb83->GetYaxis()->SetLabelSize(0.06);
   Graph_comb83->GetYaxis()->SetTitleSize(0.072);
   Graph_comb83->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb83->GetYaxis()->SetTitleFont(132);
   Graph_comb83->GetZaxis()->SetLabelFont(132);
   Graph_comb83->GetZaxis()->SetLabelSize(0.06);
   Graph_comb83->GetZaxis()->SetTitleSize(0.072);
   Graph_comb83->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb83->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb83);
   
   graph->Draw("f");
   
   Double_t sig_fx84[105] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5272,
   5273.5,
   5275,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5286.25,
   5287,
   5288.5,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy84[105] = {
   0,
   70.44167,
   70.44167,
   83.58201,
   99.95817,
   120.5779,
   146.835,
   180.6882,
   224.9386,
   283.6698,
   362.9661,
   472.1151,
   625.6909,
   847.3001,
   995.097,
   1176.793,
   1402.888,
   1690.495,
   2074.676,
   2326.343,
   2642.278,
   3053.882,
   3309.137,
   3606.424,
   3953.537,
   4358.769,
   4830.494,
   5376.579,
   6003.644,
   6716.202,
   7515.757,
   8399.957,
   9361.919,
   10389.87,
   12573.15,
   13680.19,
   14738.69,
   15706.04,
   16123.79,
   16486.43,
   16789.2,
   17021.19,
   17176.97,
   17254.27,
   17251.95,
   17170,
   17009.58,
   16772.94,
   16463.41,
   16087.27,
   15658.02,
   15187.02,
   14164.04,
   13087.12,
   10939.4,
   9921.642,
   8966.606,
   8086.959,
   7290.096,
   6578.561,
   5950.836,
   5402.313,
   4926.303,
   4514.953,
   4160.019,
   3853.442,
   3587.736,
   3153.101,
   2813.315,
   2538.642,
   2113.293,
   1790.319,
   1532.812,
   1322.635,
   1003.943,
   779.0303,
   616.0419,
   495.2301,
   403.9041,
   333.6642,
   278.8065,
   235.3702,
   200.5492,
   172.3201,
   149.2003,
   130.0874,
   114.1509,
   100.7577,
   89.41944,
   79.75573,
   71.46737,
   64.31693,
   58.11442,
   52.70668,
   47.96927,
   43.80047,
   40.11654,
   36.84815,
   33.93757,
   31.33647,
   29.00419,
   26.90633,
   26.90633,
   26.90633,
   0};
   graph = new TGraph(105,sig_fx84,sig_fy84);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig84 = new TH1F("Graph_sig84","Projection of modelTot",105,5005.6,5754.4);
   Graph_sig84->SetMinimum(18.97969);
   Graph_sig84->SetMaximum(18979.69);
   Graph_sig84->SetDirectory(0);
   Graph_sig84->SetStats(0);
   Graph_sig84->SetLineWidth(2);
   Graph_sig84->SetMarkerStyle(20);
   Graph_sig84->GetXaxis()->SetNdivisions(505);
   Graph_sig84->GetXaxis()->SetLabelFont(132);
   Graph_sig84->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig84->GetXaxis()->SetLabelSize(0.06);
   Graph_sig84->GetXaxis()->SetTitleSize(0.072);
   Graph_sig84->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig84->GetXaxis()->SetTitleFont(132);
   Graph_sig84->GetYaxis()->SetLabelFont(132);
   Graph_sig84->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig84->GetYaxis()->SetLabelSize(0.06);
   Graph_sig84->GetYaxis()->SetTitleSize(0.072);
   Graph_sig84->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig84->GetYaxis()->SetTitleFont(132);
   Graph_sig84->GetZaxis()->SetLabelFont(132);
   Graph_sig84->GetZaxis()->SetLabelSize(0.06);
   Graph_sig84->GetZaxis()->SetTitleSize(0.072);
   Graph_sig84->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig84->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig84);
   
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3036[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3036[50] = {
   1135,
   1117,
   1172,
   1035,
   887,
   694,
   521,
   497,
   559,
   611,
   737,
   962,
   1426,
   2186,
   3941,
   8641,
   15801,
   13125,
   6202,
   3433,
   2166,
   1550,
   1147,
   903,
   716,
   588,
   455,
   352,
   307,
   263,
   220,
   189,
   182,
   146,
   141,
   122,
   104,
   89,
   67,
   78,
   55,
   45,
   52,
   52,
   40,
   42,
   45,
   32,
   24,
   33};
   Double_t h_dataTrig0_felx3036[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3036[50] = {
   33.19347,
   32.92529,
   33.73814,
   31.6753,
   29.28674,
   25.84862,
   22.3309,
   21.7991,
   23.14847,
   24.22347,
   26.65235,
   30.52015,
   37.26573,
   46.25735,
   62.27938,
   92.45832,
   125.203,
   114.0655,
   78.25436,
   58.09394,
   46.04299,
   38.87321,
   33.37108,
   29.55412,
   26.26285,
   23.75387,
   20.83659,
   18.26832,
   17.02855,
   15.72498,
   14.34082,
   13.25682,
   13,
   11.59339,
   11.38486,
   10.55667,
   9.710289,
   9.416226,
   8.164873,
   8.812788,
   7.39358,
   6.683179,
   7.187836,
   7.187836,
   6.298,
   6.454831,
   6.683179,
   5.627135,
   4.864612,
   5.715302};
   Double_t h_dataTrig0_fehx3036[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3036[50] = {
   34.19347,
   33.92529,
   34.73814,
   32.6753,
   30.28674,
   26.84862,
   23.3309,
   22.7991,
   24.14847,
   25.22347,
   27.65235,
   31.52015,
   38.26573,
   47.25735,
   63.27938,
   93.45832,
   126.203,
   115.0655,
   79.25436,
   59.09394,
   47.04299,
   39.87321,
   34.37108,
   30.55412,
   27.26285,
   24.75387,
   21.83659,
   19.26832,
   18.02855,
   16.72498,
   15.34082,
   14.25682,
   14,
   12.59339,
   12.38486,
   11.55667,
   10.71029,
   10.46934,
   9.226102,
   9.869531,
   8.461166,
   7.757905,
   8.257346,
   8.257346,
   7.377261,
   7.53218,
   7.757905,
   6.715753,
   5.966932,
   6.802567};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3036,h_dataTrig0_fy3036,h_dataTrig0_felx3036,h_dataTrig0_fehx3036,h_dataTrig0_fely3036,h_dataTrig0_fehy3036);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataTrig03036 = new TH1F("Graph_h_dataTrig03036","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",100,5020,5740);
   Graph_h_dataTrig03036->SetMinimum(17.22185);
   Graph_h_dataTrig03036->SetMaximum(17518.01);
   Graph_h_dataTrig03036->SetDirectory(0);
   Graph_h_dataTrig03036->SetStats(0);
   Graph_h_dataTrig03036->SetLineWidth(2);
   Graph_h_dataTrig03036->SetMarkerStyle(20);
   Graph_h_dataTrig03036->GetXaxis()->SetNdivisions(505);
   Graph_h_dataTrig03036->GetXaxis()->SetLabelFont(132);
   Graph_h_dataTrig03036->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03036->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03036->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03036->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03036->GetXaxis()->SetTitleFont(132);
   Graph_h_dataTrig03036->GetYaxis()->SetLabelFont(132);
   Graph_h_dataTrig03036->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03036->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03036->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03036->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03036->GetYaxis()->SetTitleFont(132);
   Graph_h_dataTrig03036->GetZaxis()->SetLabelFont(132);
   Graph_h_dataTrig03036->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03036->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03036->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataTrig03036->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataTrig03036);
   
   grae->Draw("p");
   
   TH1D *frame_18c53100__36 = new TH1D("frame_18c53100__36","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_18c53100__36->SetBinContent(1,18155.23);
   frame_18c53100__36->SetMinimum(10);
   frame_18c53100__36->SetMaximum(25000);
   frame_18c53100__36->SetEntries(2);
   frame_18c53100__36->SetDirectory(0);
   frame_18c53100__36->SetStats(0);
   frame_18c53100__36->SetLineWidth(2);
   frame_18c53100__36->SetMarkerStyle(20);
   frame_18c53100__36->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]");
   frame_18c53100__36->GetXaxis()->SetNdivisions(505);
   frame_18c53100__36->GetXaxis()->SetLabelFont(132);
   frame_18c53100__36->GetXaxis()->SetLabelOffset(0.01);
   frame_18c53100__36->GetXaxis()->SetLabelSize(0.06);
   frame_18c53100__36->GetXaxis()->SetTitleSize(0.072);
   frame_18c53100__36->GetXaxis()->SetTitleOffset(0.95);
   frame_18c53100__36->GetXaxis()->SetTitleFont(132);
   frame_18c53100__36->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_18c53100__36->GetYaxis()->SetLabelFont(132);
   frame_18c53100__36->GetYaxis()->SetLabelOffset(0.01);
   frame_18c53100__36->GetYaxis()->SetLabelSize(0.06);
   frame_18c53100__36->GetYaxis()->SetTitleSize(0.072);
   frame_18c53100__36->GetYaxis()->SetTitleOffset(0.95);
   frame_18c53100__36->GetYaxis()->SetTitleFont(132);
   frame_18c53100__36->GetZaxis()->SetLabelFont(132);
   frame_18c53100__36->GetZaxis()->SetLabelSize(0.06);
   frame_18c53100__36->GetZaxis()->SetTitleSize(0.072);
   frame_18c53100__36->GetZaxis()->SetTitleOffset(1.2);
   frame_18c53100__36->GetZaxis()->SetTitleFont(132);
   frame_18c53100__36->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.597,0.55,0.79,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 5 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("modelTot","Total fit","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("RarePrc","Part. Reco.","f");
   entry->SetFillColor(95);
   entry->SetFillStyle(1001);
   entry->SetLineColor(95);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Piee","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})#pi^{#plus}}","f");
   entry->SetFillColor(93);
   entry->SetFillStyle(1001);
   entry->SetLineColor(93);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","f");
   entry->SetFillColor(92);
   entry->SetFillStyle(1001);
   entry->SetLineColor(92);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.597,0.865,0.79,0.945,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig7h.C <==
void Fig7hLogy()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 17:36:53 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(4976.296,0.3118097,5717.037,4.613);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogy();
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_1b121670__39 = new TH1D("frame_1b121670__39","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_1b121670__39->SetBinContent(1,22240.36);
   frame_1b121670__39->SetMinimum(10);
   frame_1b121670__39->SetMaximum(25000);
   frame_1b121670__39->SetEntries(2);
   frame_1b121670__39->SetDirectory(0);
   frame_1b121670__39->SetStats(0);
   frame_1b121670__39->SetLineWidth(2);
   frame_1b121670__39->SetMarkerStyle(20);
   frame_1b121670__39->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]");
   frame_1b121670__39->GetXaxis()->SetNdivisions(505);
   frame_1b121670__39->GetXaxis()->SetLabelFont(132);
   frame_1b121670__39->GetXaxis()->SetLabelOffset(0.01);
   frame_1b121670__39->GetXaxis()->SetLabelSize(0.06);
   frame_1b121670__39->GetXaxis()->SetTitleSize(0.072);
   frame_1b121670__39->GetXaxis()->SetTitleOffset(0.95);
   frame_1b121670__39->GetXaxis()->SetTitleFont(132);
   frame_1b121670__39->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_1b121670__39->GetYaxis()->SetLabelFont(132);
   frame_1b121670__39->GetYaxis()->SetLabelOffset(0.01);
   frame_1b121670__39->GetYaxis()->SetLabelSize(0.06);
   frame_1b121670__39->GetYaxis()->SetTitleSize(0.072);
   frame_1b121670__39->GetYaxis()->SetTitleOffset(0.95);
   frame_1b121670__39->GetYaxis()->SetTitleFont(132);
   frame_1b121670__39->GetZaxis()->SetLabelFont(132);
   frame_1b121670__39->GetZaxis()->SetLabelSize(0.06);
   frame_1b121670__39->GetZaxis()->SetTitleSize(0.072);
   frame_1b121670__39->GetZaxis()->SetTitleOffset(1.2);
   frame_1b121670__39->GetZaxis()->SetTitleFont(132);
   frame_1b121670__39->Draw("FUNC");
   
   Double_t data_fx3039[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3039[50] = {
   1382,
   1462,
   1409,
   1357,
   1232,
   857,
   713,
   670,
   629,
   715,
   947,
   1228,
   1759,
   2762,
   4890,
   10927,
   19794,
   15376,
   7446,
   4188,
   2718,
   1899,
   1386,
   1037,
   881,
   678,
   569,
   475,
   408,
   354,
   295,
   283,
   201,
   198,
   158,
   145,
   118,
   111,
   109,
   88,
   75,
   73,
   79,
   52,
   48,
   58,
   53,
   43,
   26,
   40};
   Double_t data_felx3039[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3039[50] = {
   36.67862,
   37.73938,
   37.03998,
   36.34087,
   34.60342,
   28.77883,
   26.20674,
   25.38919,
   24.58486,
   26.24416,
   30.27743,
   34.5464,
   41.44341,
   52.05711,
   69.43032,
   104.0335,
   140.192,
   123.501,
   85.79166,
   64.21669,
   51.63684,
   43.08039,
   36.73238,
   31.70637,
   29.18586,
   25.54323,
   23.35896,
   21.30023,
   19.7052,
   18.32153,
   16.68284,
   16.33003,
   13.68626,
   13.58013,
   12.07975,
   11.55197,
   10.37428,
   10.04751,
   9.952272,
   9.362975,
   8.640903,
   8.524388,
   8.869343,
   7.187836,
   6.903979,
   7.593751,
   7.257065,
   6.531834,
   5.066015,
   6.298};
   Double_t data_fehx3039[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3039[50] = {
   37.67862,
   38.73938,
   38.03998,
   37.34087,
   35.60342,
   29.77883,
   27.20674,
   26.38919,
   25.58486,
   27.24416,
   31.27743,
   35.5464,
   42.44341,
   53.05711,
   70.43032,
   105.0335,
   141.192,
   124.501,
   86.79166,
   65.21669,
   52.63684,
   44.08039,
   37.73238,
   32.70637,
   30.18586,
   26.54323,
   24.35896,
   22.30023,
   20.7052,
   19.32153,
   17.68284,
   17.33003,
   14.68626,
   14.58013,
   13.07975,
   12.55197,
   11.37428,
   11.04751,
   10.95227,
   10.41639,
   9.698771,
   9.583044,
   9.925725,
   8.257346,
   7.97633,
   8.659564,
   8.325916,
   7.608278,
   6.164324,
   7.377261};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3039,data_fy3039,data_felx3039,data_fehx3039,data_fely3039,data_fehy3039);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3039 = new TH1F("Graph_data3039","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",100,5020,5740);
   Graph_data3039->SetMinimum(18.84059);
   Graph_data3039->SetMaximum(21926.62);
   Graph_data3039->SetDirectory(0);
   Graph_data3039->SetStats(0);
   Graph_data3039->SetLineWidth(2);
   Graph_data3039->SetMarkerStyle(20);
   Graph_data3039->GetXaxis()->SetNdivisions(505);
   Graph_data3039->GetXaxis()->SetLabelFont(132);
   Graph_data3039->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3039->GetXaxis()->SetLabelSize(0.06);
   Graph_data3039->GetXaxis()->SetTitleSize(0.072);
   Graph_data3039->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3039->GetXaxis()->SetTitleFont(132);
   Graph_data3039->GetYaxis()->SetLabelFont(132);
   Graph_data3039->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3039->GetYaxis()->SetLabelSize(0.06);
   Graph_data3039->GetYaxis()->SetTitleSize(0.072);
   Graph_data3039->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3039->GetYaxis()->SetTitleFont(132);
   Graph_data3039->GetZaxis()->SetLabelFont(132);
   Graph_data3039->GetZaxis()->SetLabelSize(0.06);
   Graph_data3039->GetZaxis()->SetTitleSize(0.072);
   Graph_data3039->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3039->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3039);
   
   grae->Draw("p");
   
   Double_t modelTot_fx90[106] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5122,
   5128,
   5140,
   5146,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5272,
   5273.5,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5287,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy90[106] = {
   0,
   1465.35,
   1465.35,
   1466.488,
   1443.521,
   1427.888,
   1401.102,
   1299.434,
   956.631,
   810.5177,
   705.9088,
   613.8893,
   633.2523,
   723.8673,
   883.6862,
   1137.601,
   1314.651,
   1537.433,
   1819.737,
   2182.741,
   2667.525,
   2983.114,
   3377.478,
   3890.373,
   4208.889,
   4580.775,
   5016.494,
   5527.309,
   6124.719,
   6819.652,
   7621.418,
   8536.494,
   9567.232,
   10710.64,
   11957.43,
   13291.57,
   16117.07,
   17508.11,
   18800.53,
   19381.48,
   19894.11,
   20328.57,
   20678.85,
   20940.01,
   21108.32,
   21181.3,
   21157.83,
   21038.17,
   20823.94,
   20518.08,
   20126.35,
   19659.05,
   19140.26,
   18004.1,
   15550.51,
   13070.71,
   11887.88,
   10771.35,
   9735.978,
   8791.215,
   7941.438,
   7186.619,
   6523.174,
   5944.914,
   5443.96,
   5011.566,
   4638.792,
   4317.006,
   3795.349,
   3393.48,
   3072.897,
   2581.22,
   2206.99,
   1905.414,
   1656.33,
   1272.796,
   997.5081,
   795.4838,
   644.1999,
   528.7677,
   439.2479,
   368.7883,
   312.6014,
   267.2755,
   230.3294,
   199.9281,
   174.6954,
   153.5861,
   135.7978,
   120.7079,
   107.8286,
   96.77411,
   87.2369,
   78.96951,
   71.77154,
   65.4796,
   59.95962,
   55.10104,
   50.81224,
   47.01695,
   43.65143,
   40.66221,
   38.0043,
   38.0043,
   38.0043,
   0};
   TGraph *graph = new TGraph(106,modelTot_fx90,modelTot_fy90);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelTot90 = new TH1F("Graph_modelTot90","Projection of modelTot",106,5005.6,5754.4);
   Graph_modelTot90->SetMinimum(23.29943);
   Graph_modelTot90->SetMaximum(23299.43);
   Graph_modelTot90->SetDirectory(0);
   Graph_modelTot90->SetStats(0);
   Graph_modelTot90->SetLineWidth(2);
   Graph_modelTot90->SetMarkerStyle(20);
   Graph_modelTot90->GetXaxis()->SetNdivisions(505);
   Graph_modelTot90->GetXaxis()->SetLabelFont(132);
   Graph_modelTot90->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelTot90->GetXaxis()->SetLabelSize(0.06);
   Graph_modelTot90->GetXaxis()->SetTitleSize(0.072);
   Graph_modelTot90->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelTot90->GetXaxis()->SetTitleFont(132);
   Graph_modelTot90->GetYaxis()->SetLabelFont(132);
   Graph_modelTot90->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelTot90->GetYaxis()->SetLabelSize(0.06);
   Graph_modelTot90->GetYaxis()->SetTitleSize(0.072);
   Graph_modelTot90->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelTot90->GetYaxis()->SetTitleFont(132);
   Graph_modelTot90->GetZaxis()->SetLabelFont(132);
   Graph_modelTot90->GetZaxis()->SetLabelSize(0.06);
   Graph_modelTot90->GetZaxis()->SetTitleSize(0.072);
   Graph_modelTot90->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelTot90->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_modelTot90);
   
   graph->Draw("l");
   
   Double_t Piee_fx91[78] = {
   5068,
   5068,
   5080,
   5086,
   5089,
   5092,
   5104,
   5110,
   5116,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5126.5,
   5128,
   5129.5,
   5131,
   5134,
   5137,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t Piee_fy91[78] = {
   0,
   1375.361,
   1375.361,
   1372.65,
   1368.108,
   1360.519,
   1317.706,
   1294.634,
   1277.154,
   1263.319,
   1251.654,
   1235.506,
   1214.172,
   1187.288,
   1154.77,
   1117.03,
   1074.837,
   1029.095,
   931.002,
   830.4509,
   733.4349,
   643.5206,
   562.4911,
   491.1206,
   429.3811,
   376.8342,
   332.8001,
   296.414,
   266.4608,
   241.8033,
   221.4038,
   189.7714,
   166.1557,
   147.44,
   118.6661,
   97.31648,
   81.67368,
   70.64299,
   62.92072,
   57.42355,
   53.65749,
   51.62042,
   51.3975,
   52.07977,
   50.91705,
   46.60982,
   40.60186,
   34.48669,
   29.20932,
   25.05806,
   21.81767,
   19.17485,
   16.97459,
   15.08993,
   13.45409,
   12.03051,
   10.79218,
   9.715602,
   8.779963,
   7.967202,
   7.261951,
   6.651318,
   6.124436,
   5.672031,
   5.286091,
   4.95964,
   4.686609,
   4.461772,
   4.280651,
   4.139516,
   4.035315,
   3.965621,
   3.928573,
   3.922823,
   3.947495,
   3.947495,
   3.947495,
   0};
   graph = new TGraph(78,Piee_fx91,Piee_fy91);
   graph->SetName("Piee");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Piee91 = new TH1F("Graph_Piee91","Projection of modelTot",100,5005.6,5754.4);
   Graph_Piee91->SetMinimum(1.512897);
   Graph_Piee91->SetMaximum(1512.897);
   Graph_Piee91->SetDirectory(0);
   Graph_Piee91->SetStats(0);
   Graph_Piee91->SetLineWidth(2);
   Graph_Piee91->SetMarkerStyle(20);
   Graph_Piee91->GetXaxis()->SetNdivisions(505);
   Graph_Piee91->GetXaxis()->SetLabelFont(132);
   Graph_Piee91->GetXaxis()->SetLabelOffset(0.01);
   Graph_Piee91->GetXaxis()->SetLabelSize(0.06);
   Graph_Piee91->GetXaxis()->SetTitleSize(0.072);
   Graph_Piee91->GetXaxis()->SetTitleOffset(0.95);
   Graph_Piee91->GetXaxis()->SetTitleFont(132);
   Graph_Piee91->GetYaxis()->SetLabelFont(132);
   Graph_Piee91->GetYaxis()->SetLabelOffset(0.01);
   Graph_Piee91->GetYaxis()->SetLabelSize(0.06);
   Graph_Piee91->GetYaxis()->SetTitleSize(0.072);
   Graph_Piee91->GetYaxis()->SetTitleOffset(0.95);
   Graph_Piee91->GetYaxis()->SetTitleFont(132);
   Graph_Piee91->GetZaxis()->SetLabelFont(132);
   Graph_Piee91->GetZaxis()->SetLabelSize(0.06);
   Graph_Piee91->GetZaxis()->SetTitleSize(0.072);
   Graph_Piee91->GetZaxis()->SetTitleOffset(1.2);
   Graph_Piee91->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Piee91);
   
   graph->Draw("f");
   
   Double_t RarePrc_fx92[78] = {
   5068,
   5068,
   5080,
   5086,
   5089,
   5092,
   5104,
   5110,
   5116,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5126.5,
   5128,
   5129.5,
   5131,
   5134,
   5137,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5167,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t RarePrc_fy92[78] = {
   0,
   1375.175,
   1375.175,
   1372.447,
   1367.896,
   1360.296,
   1317.435,
   1294.333,
   1276.818,
   1262.963,
   1251.288,
   1235.128,
   1213.783,
   1186.887,
   1154.358,
   1116.604,
   1074.398,
   1028.643,
   930.5207,
   829.9383,
   732.8885,
   642.9377,
   561.8691,
   490.4563,
   428.6713,
   376.0754,
   331.9886,
   295.5459,
   265.5319,
   240.8092,
   220.3397,
   188.552,
   164.7583,
   145.839,
   116.5672,
   94.59206,
   78.19134,
   66.24417,
   57.3783,
   50.34717,
   44.36473,
   39.08444,
   34.39915,
   30.27491,
   26.67886,
   23.56623,
   20.88334,
   18.57139,
   16.57084,
   14.82679,
   13.29374,
   11.93759,
   10.73417,
   9.66621,
   8.719921,
   7.882842,
   7.143087,
   6.489614,
   5.912764,
   5.404603,
   4.958776,
   4.570223,
   4.234713,
   3.948462,
   3.707913,
   3.50965,
   3.350425,
   3.227239,
   3.137388,
   3.078557,
   3.048846,
   3.046776,
   3.07128,
   3.121686,
   3.197696,
   3.197696,
   3.197696,
   0};
   graph = new TGraph(78,RarePrc_fx92,RarePrc_fy92);
   graph->SetName("RarePrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_RarePrc92 = new TH1F("Graph_RarePrc92","Projection of modelTot",100,5005.6,5754.4);
   Graph_RarePrc92->SetMinimum(1.512692);
   Graph_RarePrc92->SetMaximum(1512.692);
   Graph_RarePrc92->SetDirectory(0);
   Graph_RarePrc92->SetStats(0);
   Graph_RarePrc92->SetLineWidth(2);
   Graph_RarePrc92->SetMarkerStyle(20);
   Graph_RarePrc92->GetXaxis()->SetNdivisions(505);
   Graph_RarePrc92->GetXaxis()->SetLabelFont(132);
   Graph_RarePrc92->GetXaxis()->SetLabelOffset(0.01);
   Graph_RarePrc92->GetXaxis()->SetLabelSize(0.06);
   Graph_RarePrc92->GetXaxis()->SetTitleSize(0.072);
   Graph_RarePrc92->GetXaxis()->SetTitleOffset(0.95);
   Graph_RarePrc92->GetXaxis()->SetTitleFont(132);
   Graph_RarePrc92->GetYaxis()->SetLabelFont(132);
   Graph_RarePrc92->GetYaxis()->SetLabelOffset(0.01);
   Graph_RarePrc92->GetYaxis()->SetLabelSize(0.06);
   Graph_RarePrc92->GetYaxis()->SetTitleSize(0.072);
   Graph_RarePrc92->GetYaxis()->SetTitleOffset(0.95);
   Graph_RarePrc92->GetYaxis()->SetTitleFont(132);
   Graph_RarePrc92->GetZaxis()->SetLabelFont(132);
   Graph_RarePrc92->GetZaxis()->SetLabelSize(0.06);
   Graph_RarePrc92->GetZaxis()->SetTitleSize(0.072);
   Graph_RarePrc92->GetZaxis()->SetTitleOffset(1.2);
   Graph_RarePrc92->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_RarePrc92);
   
   graph->Draw("f");
   
   Double_t comb_fx93[64] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5131,
   5132.5,
   5133.25,
   5134,
   5137,
   5140,
   5143,
   5146,
   5152,
   5158,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t comb_fy93[64] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.008652791,
   0.04272295,
   0.06963861,
   0.09100915,
   0.1080834,
   0.1330028,
   0.149826,
   0.1618235,
   0.1784393,
   0.1909656,
   0.2023625,
   0.2137221,
   0.2254607,
   0.2377504,
   0.250676,
   0.2642921,
   0.2786433,
   0.2937722,
   0.3097219,
   0.3265374,
   0.3442657,
   0.3629565,
   0.382662,
   0.4034374,
   0.4253407,
   0.4484332,
   0.4727794,
   0.4984474,
   0.525509,
   0.5540398,
   0.5841196,
   0.6158325,
   0.6492671,
   0.6845169,
   0.7216805,
   0.7608618,
   0.8021703,
   0.8457215,
   0.8916372,
   0.9400458,
   0.9910825,
   1.04489,
   1.101619,
   1.161428,
   1.224484,
   1.290963,
   1.361052,
   1.434946,
   1.512851,
   1.594986,
   1.681581,
   1.681581,
   1.681581,
   0};
   graph = new TGraph(64,comb_fx93,comb_fy93);
   graph->SetName("comb");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb93 = new TH1F("Graph_comb93","Projection of modelTot",100,5005.6,5754.4);
   Graph_comb93->SetMinimum(0.001849739);
   Graph_comb93->SetMaximum(1.849739);
   Graph_comb93->SetDirectory(0);
   Graph_comb93->SetStats(0);
   Graph_comb93->SetLineWidth(2);
   Graph_comb93->SetMarkerStyle(20);
   Graph_comb93->GetXaxis()->SetNdivisions(505);
   Graph_comb93->GetXaxis()->SetLabelFont(132);
   Graph_comb93->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb93->GetXaxis()->SetLabelSize(0.06);
   Graph_comb93->GetXaxis()->SetTitleSize(0.072);
   Graph_comb93->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb93->GetXaxis()->SetTitleFont(132);
   Graph_comb93->GetYaxis()->SetLabelFont(132);
   Graph_comb93->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb93->GetYaxis()->SetLabelSize(0.06);
   Graph_comb93->GetYaxis()->SetTitleSize(0.072);
   Graph_comb93->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb93->GetYaxis()->SetTitleFont(132);
   Graph_comb93->GetZaxis()->SetLabelFont(132);
   Graph_comb93->GetZaxis()->SetLabelSize(0.06);
   Graph_comb93->GetZaxis()->SetTitleSize(0.072);
   Graph_comb93->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb93->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb93);
   
   graph->Draw("f");
   
   Double_t sig_fx94[104] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5267.5,
   5269,
   5272,
   5273.5,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5287,
   5290,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy94[104] = {
   0,
   89.98951,
   89.98951,
   105.969,
   125.8148,
   150.734,
   182.4039,
   223.1961,
   276.5277,
   347.4285,
   443.4809,
   576.4273,
   765.0201,
   1040.285,
   1225.806,
   1455.759,
   1744.076,
   2112.098,
   2601.079,
   2918.506,
   3314.557,
   3829.005,
   4148.25,
   4520.835,
   4957.224,
   5468.682,
   6066.707,
   6762.228,
   7564.556,
   8480.169,
   9511.416,
   10655.31,
   11902.55,
   13237.13,
   16063.42,
   17454.81,
   18747.55,
   19328.65,
   19841.43,
   20276.02,
   20626.43,
   20887.72,
   21056.14,
   21129.24,
   21105.87,
   20986.31,
   20772.16,
   20466.38,
   20074.73,
   19607.5,
   19088.76,
   17952.7,
   15499.22,
   13019.43,
   11836.55,
   10719.95,
   9684.483,
   8739.606,
   7889.716,
   7134.792,
   6471.255,
   5892.918,
   5391.909,
   4959.487,
   4586.713,
   4264.963,
   3743.496,
   3341.995,
   3021.98,
   2532.069,
   2160.38,
   1861.719,
   1615.728,
   1238.309,
   968.2987,
   770.4257,
   622.3822,
   509.5928,
   422.2733,
   353.6983,
   299.1473,
   255.245,
   219.5372,
   190.2125,
   165.9154,
   145.6189,
   128.5359,
   114.0566,
   101.7041,
   91.10208,
   81.95081,
   74.00987,
   67.08493,
   61.01783,
   55.67897,
   50.96152,
   46.77692,
   43.05133,
   39.72286,
   36.73938,
   34.0568,
   34.0568,
   34.0568,
   0};
   graph = new TGraph(104,sig_fx94,sig_fy94);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig94 = new TH1F("Graph_sig94","Projection of modelTot",104,5005.6,5754.4);
   Graph_sig94->SetMinimum(23.24216);
   Graph_sig94->SetMaximum(23242.16);
   Graph_sig94->SetDirectory(0);
   Graph_sig94->SetStats(0);
   Graph_sig94->SetLineWidth(2);
   Graph_sig94->SetMarkerStyle(20);
   Graph_sig94->GetXaxis()->SetNdivisions(505);
   Graph_sig94->GetXaxis()->SetLabelFont(132);
   Graph_sig94->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig94->GetXaxis()->SetLabelSize(0.06);
   Graph_sig94->GetXaxis()->SetTitleSize(0.072);
   Graph_sig94->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig94->GetXaxis()->SetTitleFont(132);
   Graph_sig94->GetYaxis()->SetLabelFont(132);
   Graph_sig94->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig94->GetYaxis()->SetLabelSize(0.06);
   Graph_sig94->GetYaxis()->SetTitleSize(0.072);
   Graph_sig94->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig94->GetYaxis()->SetTitleFont(132);
   Graph_sig94->GetZaxis()->SetLabelFont(132);
   Graph_sig94->GetZaxis()->SetLabelSize(0.06);
   Graph_sig94->GetZaxis()->SetTitleSize(0.072);
   Graph_sig94->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig94->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig94);
   
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3040[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3040[50] = {
   1382,
   1462,
   1409,
   1357,
   1232,
   857,
   713,
   670,
   629,
   715,
   947,
   1228,
   1759,
   2762,
   4890,
   10927,
   19794,
   15376,
   7446,
   4188,
   2718,
   1899,
   1386,
   1037,
   881,
   678,
   569,
   475,
   408,
   354,
   295,
   283,
   201,
   198,
   158,
   145,
   118,
   111,
   109,
   88,
   75,
   73,
   79,
   52,
   48,
   58,
   53,
   43,
   26,
   40};
   Double_t h_dataTrig0_felx3040[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3040[50] = {
   36.67862,
   37.73938,
   37.03998,
   36.34087,
   34.60342,
   28.77883,
   26.20674,
   25.38919,
   24.58486,
   26.24416,
   30.27743,
   34.5464,
   41.44341,
   52.05711,
   69.43032,
   104.0335,
   140.192,
   123.501,
   85.79166,
   64.21669,
   51.63684,
   43.08039,
   36.73238,
   31.70637,
   29.18586,
   25.54323,
   23.35896,
   21.30023,
   19.7052,
   18.32153,
   16.68284,
   16.33003,
   13.68626,
   13.58013,
   12.07975,
   11.55197,
   10.37428,
   10.04751,
   9.952272,
   9.362975,
   8.640903,
   8.524388,
   8.869343,
   7.187836,
   6.903979,
   7.593751,
   7.257065,
   6.531834,
   5.066015,
   6.298};
   Double_t h_dataTrig0_fehx3040[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3040[50] = {
   37.67862,
   38.73938,
   38.03998,
   37.34087,
   35.60342,
   29.77883,
   27.20674,
   26.38919,
   25.58486,
   27.24416,
   31.27743,
   35.5464,
   42.44341,
   53.05711,
   70.43032,
   105.0335,
   141.192,
   124.501,
   86.79166,
   65.21669,
   52.63684,
   44.08039,
   37.73238,
   32.70637,
   30.18586,
   26.54323,
   24.35896,
   22.30023,
   20.7052,
   19.32153,
   17.68284,
   17.33003,
   14.68626,
   14.58013,
   13.07975,
   12.55197,
   11.37428,
   11.04751,
   10.95227,
   10.41639,
   9.698771,
   9.583044,
   9.925725,
   8.257346,
   7.97633,
   8.659564,
   8.325916,
   7.608278,
   6.164324,
   7.377261};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3040,h_dataTrig0_fy3040,h_dataTrig0_felx3040,h_dataTrig0_fehx3040,h_dataTrig0_fely3040,h_dataTrig0_fehy3040);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataTrig03040 = new TH1F("Graph_h_dataTrig03040","Histogram of dataTrig0_plot__B_plus_DTFM_M_zero",100,5020,5740);
   Graph_h_dataTrig03040->SetMinimum(18.84059);
   Graph_h_dataTrig03040->SetMaximum(21926.62);
   Graph_h_dataTrig03040->SetDirectory(0);
   Graph_h_dataTrig03040->SetStats(0);
   Graph_h_dataTrig03040->SetLineWidth(2);
   Graph_h_dataTrig03040->SetMarkerStyle(20);
   Graph_h_dataTrig03040->GetXaxis()->SetNdivisions(505);
   Graph_h_dataTrig03040->GetXaxis()->SetLabelFont(132);
   Graph_h_dataTrig03040->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03040->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03040->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03040->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03040->GetXaxis()->SetTitleFont(132);
   Graph_h_dataTrig03040->GetYaxis()->SetLabelFont(132);
   Graph_h_dataTrig03040->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataTrig03040->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03040->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03040->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataTrig03040->GetYaxis()->SetTitleFont(132);
   Graph_h_dataTrig03040->GetZaxis()->SetLabelFont(132);
   Graph_h_dataTrig03040->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataTrig03040->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataTrig03040->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataTrig03040->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataTrig03040);
   
   grae->Draw("p");
   
   TH1D *frame_1b121670__40 = new TH1D("frame_1b121670__40","A RooPlot of \"#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_1b121670__40->SetBinContent(1,22240.36);
   frame_1b121670__40->SetMinimum(10);
   frame_1b121670__40->SetMaximum(25000);
   frame_1b121670__40->SetEntries(2);
   frame_1b121670__40->SetDirectory(0);
   frame_1b121670__40->SetStats(0);
   frame_1b121670__40->SetLineWidth(2);
   frame_1b121670__40->SetMarkerStyle(20);
   frame_1b121670__40->GetXaxis()->SetTitle("#it{m}_{J/#psi}(#it{K^{#plus}e^{#plus}e^{#minus}}) [MeV/#it{c}^{2}]");
   frame_1b121670__40->GetXaxis()->SetNdivisions(505);
   frame_1b121670__40->GetXaxis()->SetLabelFont(132);
   frame_1b121670__40->GetXaxis()->SetLabelOffset(0.01);
   frame_1b121670__40->GetXaxis()->SetLabelSize(0.06);
   frame_1b121670__40->GetXaxis()->SetTitleSize(0.072);
   frame_1b121670__40->GetXaxis()->SetTitleOffset(0.95);
   frame_1b121670__40->GetXaxis()->SetTitleFont(132);
   frame_1b121670__40->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_1b121670__40->GetYaxis()->SetLabelFont(132);
   frame_1b121670__40->GetYaxis()->SetLabelOffset(0.01);
   frame_1b121670__40->GetYaxis()->SetLabelSize(0.06);
   frame_1b121670__40->GetYaxis()->SetTitleSize(0.072);
   frame_1b121670__40->GetYaxis()->SetTitleOffset(0.95);
   frame_1b121670__40->GetYaxis()->SetTitleFont(132);
   frame_1b121670__40->GetZaxis()->SetLabelFont(132);
   frame_1b121670__40->GetZaxis()->SetLabelSize(0.06);
   frame_1b121670__40->GetZaxis()->SetTitleSize(0.072);
   frame_1b121670__40->GetZaxis()->SetTitleOffset(1.2);
   frame_1b121670__40->GetZaxis()->SetTitleFont(132);
   frame_1b121670__40->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.597,0.55,0.79,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0576);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 4 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("modelTot","Total fit","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("RarePrc","Part. Reco.","f");
   entry->SetFillColor(95);
   entry->SetFillStyle(1001);
   entry->SetLineColor(95);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Piee","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})#pi^{#plus}}","f");
   entry->SetFillColor(93);
   entry->SetFillStyle(1001);
   entry->SetLineColor(93);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","f");
   entry->SetFillColor(92);
   entry->SetFillStyle(1001);
   entry->SetLineColor(92);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.597,0.865,0.79,0.945,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig8.C <==
void Fig8()
{
//=========Macro generated from canvas: cv3/cv3
//=========  (Thu Sep 16 15:51:09 2021) by ROOT version 6.18/04
   TCanvas *cv3 = new TCanvas("cv3", "cv3",0,45,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv3->SetHighLightColor(2);
   cv3->Range(0.6039506,-2.835443,1.14716,14.88608);
   cv3->SetFillColor(0);
   cv3->SetBorderMode(0);
   cv3->SetBorderSize(2);
   cv3->SetLeftMargin(0.14);
   cv3->SetRightMargin(0.05);
   cv3->SetTopMargin(0.05);
   cv3->SetBottomMargin(0.16);
   cv3->SetFrameLineWidth(2);
   cv3->SetFrameBorderMode(0);
   cv3->SetFrameLineWidth(2);
   cv3->SetFrameBorderMode(0);
   
   TH1D *frame_4c6d2e0__1 = new TH1D("frame_4c6d2e0__1","A RooPlot of \"R_{K}\"",1000,0.5,1.5);
   frame_4c6d2e0__1->SetBinContent(1,65.34651);
   frame_4c6d2e0__1->SetMinimum(0);
   frame_4c6d2e0__1->SetMaximum(14);
   frame_4c6d2e0__1->SetEntries(1);
   frame_4c6d2e0__1->SetDirectory(0);
   frame_4c6d2e0__1->SetStats(0);
   frame_4c6d2e0__1->SetLineWidth(2);
   frame_4c6d2e0__1->SetMarkerStyle(20);
   frame_4c6d2e0__1->GetXaxis()->SetTitle("#it{R_{K}}");
   frame_4c6d2e0__1->GetXaxis()->SetRange(181,620);
   frame_4c6d2e0__1->GetXaxis()->SetNdivisions(505);
   frame_4c6d2e0__1->GetXaxis()->SetLabelFont(132);
   frame_4c6d2e0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_4c6d2e0__1->GetXaxis()->SetLabelSize(0.06);
   frame_4c6d2e0__1->GetXaxis()->SetTitleSize(0.072);
   frame_4c6d2e0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_4c6d2e0__1->GetXaxis()->SetTitleFont(132);
   frame_4c6d2e0__1->GetYaxis()->SetTitle("Profile of #minus ln( #it{L} / #it{L}_{max} )");
   frame_4c6d2e0__1->GetYaxis()->SetLabelFont(132);
   frame_4c6d2e0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_4c6d2e0__1->GetYaxis()->SetLabelSize(0.06);
   frame_4c6d2e0__1->GetYaxis()->SetTitleSize(0.072);
   frame_4c6d2e0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_4c6d2e0__1->GetYaxis()->SetTitleFont(132);
   frame_4c6d2e0__1->GetZaxis()->SetLabelFont(132);
   frame_4c6d2e0__1->GetZaxis()->SetLabelSize(0.06);
   frame_4c6d2e0__1->GetZaxis()->SetTitleSize(0.072);
   frame_4c6d2e0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_4c6d2e0__1->GetZaxis()->SetTitleFont(132);
   frame_4c6d2e0__1->Draw("FUNC");
   
   Double_t nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]_fx1[1006] = {
   0.499,
   0.499,
   0.5,
   0.501,
   0.502,
   0.503,
   0.504,
   0.505,
   0.506,
   0.507,
   0.508,
   0.509,
   0.51,
   0.511,
   0.512,
   0.513,
   0.514,
   0.515,
   0.516,
   0.517,
   0.518,
   0.519,
   0.52,
   0.521,
   0.522,
   0.523,
   0.524,
   0.525,
   0.526,
   0.527,
   0.528,
   0.529,
   0.53,
   0.531,
   0.532,
   0.533,
   0.534,
   0.535,
   0.536,
   0.537,
   0.538,
   0.539,
   0.54,
   0.541,
   0.542,
   0.543,
   0.544,
   0.545,
   0.546,
   0.547,
   0.548,
   0.549,
   0.55,
   0.551,
   0.552,
   0.553,
   0.554,
   0.555,
   0.556,
   0.557,
   0.558,
   0.559,
   0.56,
   0.561,
   0.562,
   0.563,
   0.564,
   0.565,
   0.566,
   0.567,
   0.568,
   0.569,
   0.57,
   0.571,
   0.572,
   0.573,
   0.574,
   0.575,
   0.576,
   0.577,
   0.578,
   0.579,
   0.58,
   0.581,
   0.582,
   0.583,
   0.584,
   0.585,
   0.586,
   0.587,
   0.588,
   0.589,
   0.59,
   0.591,
   0.592,
   0.593,
   0.594,
   0.595,
   0.596,
   0.597,
   0.598,
   0.599,
   0.6,
   0.601,
   0.602,
   0.603,
   0.604,
   0.605,
   0.606,
   0.607,
   0.608,
   0.609,
   0.61,
   0.611,
   0.612,
   0.613,
   0.614,
   0.615,
   0.616,
   0.617,
   0.618,
   0.619,
   0.62,
   0.621,
   0.622,
   0.623,
   0.624,
   0.625,
   0.626,
   0.627,
   0.628,
   0.629,
   0.63,
   0.631,
   0.632,
   0.633,
   0.634,
   0.635,
   0.636,
   0.637,
   0.638,
   0.639,
   0.64,
   0.641,
   0.642,
   0.643,
   0.644,
   0.645,
   0.646,
   0.647,
   0.648,
   0.649,
   0.65,
   0.651,
   0.652,
   0.653,
   0.654,
   0.655,
   0.656,
   0.657,
   0.658,
   0.659,
   0.66,
   0.661,
   0.662,
   0.663,
   0.664,
   0.665,
   0.666,
   0.667,
   0.668,
   0.669,
   0.67,
   0.671,
   0.672,
   0.673,
   0.674,
   0.675,
   0.676,
   0.677,
   0.678,
   0.679,
   0.68,
   0.681,
   0.682,
   0.683,
   0.684,
   0.685,
   0.686,
   0.687,
   0.688,
   0.689,
   0.69,
   0.691,
   0.692,
   0.693,
   0.694,
   0.695,
   0.696,
   0.697,
   0.698,
   0.699,
   0.7,
   0.701,
   0.702,
   0.703,
   0.704,
   0.705,
   0.706,
   0.707,
   0.708,
   0.709,
   0.71,
   0.711,
   0.712,
   0.713,
   0.714,
   0.715,
   0.716,
   0.717,
   0.718,
   0.719,
   0.72,
   0.721,
   0.722,
   0.723,
   0.724,
   0.725,
   0.726,
   0.727,
   0.728,
   0.729,
   0.73,
   0.731,
   0.732,
   0.733,
   0.734,
   0.735,
   0.736,
   0.737,
   0.738,
   0.739,
   0.74,
   0.741,
   0.742,
   0.743,
   0.744,
   0.745,
   0.746,
   0.747,
   0.748,
   0.749,
   0.75,
   0.751,
   0.752,
   0.753,
   0.754,
   0.755,
   0.756,
   0.757,
   0.758,
   0.759,
   0.76,
   0.761,
   0.762,
   0.763,
   0.764,
   0.765,
   0.766,
   0.767,
   0.768,
   0.769,
   0.77,
   0.771,
   0.772,
   0.773,
   0.774,
   0.775,
   0.776,
   0.777,
   0.778,
   0.779,
   0.78,
   0.781,
   0.782,
   0.783,
   0.784,
   0.785,
   0.786,
   0.787,
   0.788,
   0.789,
   0.79,
   0.791,
   0.792,
   0.793,
   0.794,
   0.795,
   0.796,
   0.797,
   0.798,
   0.799,
   0.8,
   0.801,
   0.802,
   0.803,
   0.804,
   0.805,
   0.806,
   0.807,
   0.808,
   0.809,
   0.81,
   0.811,
   0.812,
   0.813,
   0.814,
   0.815,
   0.816,
   0.817,
   0.818,
   0.819,
   0.82,
   0.821,
   0.822,
   0.823,
   0.824,
   0.825,
   0.826,
   0.827,
   0.828,
   0.829,
   0.83,
   0.831,
   0.832,
   0.833,
   0.834,
   0.835,
   0.836,
   0.837,
   0.838,
   0.839,
   0.84,
   0.841,
   0.842,
   0.843,
   0.844,
   0.845,
   0.846,
   0.847,
   0.848,
   0.849,
   0.85,
   0.851,
   0.852,
   0.853,
   0.854,
   0.855,
   0.856,
   0.857,
   0.858,
   0.859,
   0.86,
   0.861,
   0.862,
   0.863,
   0.864,
   0.865,
   0.866,
   0.867,
   0.868,
   0.869,
   0.87,
   0.871,
   0.872,
   0.873,
   0.874,
   0.875,
   0.876,
   0.877,
   0.878,
   0.879,
   0.88,
   0.881,
   0.882,
   0.883,
   0.884,
   0.885,
   0.886,
   0.887,
   0.888,
   0.889,
   0.89,
   0.891,
   0.892,
   0.893,
   0.894,
   0.895,
   0.896,
   0.897,
   0.898,
   0.899,
   0.9,
   0.901,
   0.902,
   0.903,
   0.904,
   0.905,
   0.906,
   0.907,
   0.908,
   0.909,
   0.91,
   0.911,
   0.912,
   0.913,
   0.914,
   0.915,
   0.916,
   0.917,
   0.918,
   0.919,
   0.92,
   0.921,
   0.922,
   0.923,
   0.924,
   0.925,
   0.926,
   0.927,
   0.928,
   0.929,
   0.93,
   0.931,
   0.932,
   0.933,
   0.934,
   0.935,
   0.936,
   0.937,
   0.938,
   0.939,
   0.94,
   0.941,
   0.942,
   0.943,
   0.944,
   0.945,
   0.946,
   0.947,
   0.948,
   0.949,
   0.95,
   0.951,
   0.952,
   0.953,
   0.954,
   0.955,
   0.956,
   0.957,
   0.958,
   0.959,
   0.96,
   0.961,
   0.962,
   0.963,
   0.964,
   0.965,
   0.966,
   0.967,
   0.968,
   0.969,
   0.97,
   0.971,
   0.972,
   0.973,
   0.974,
   0.975,
   0.976,
   0.977,
   0.978,
   0.979,
   0.98,
   0.981,
   0.982,
   0.983,
   0.984,
   0.985,
   0.986,
   0.987,
   0.988,
   0.989,
   0.99,
   0.991,
   0.992,
   0.993,
   0.994,
   0.995,
   0.996,
   0.997,
   0.998,
   0.999,
   1,
   1.001,
   1.002,
   1.003,
   1.004,
   1.005,
   1.006,
   1.007,
   1.008,
   1.009,
   1.01,
   1.011,
   1.012,
   1.013,
   1.014,
   1.015,
   1.016,
   1.017,
   1.018,
   1.019,
   1.02,
   1.021,
   1.022,
   1.023,
   1.024,
   1.025,
   1.026,
   1.027,
   1.028,
   1.029,
   1.03,
   1.031,
   1.032,
   1.033,
   1.034,
   1.035,
   1.036,
   1.037,
   1.038,
   1.039,
   1.04,
   1.041,
   1.042,
   1.043,
   1.044,
   1.045,
   1.046,
   1.047,
   1.048,
   1.049,
   1.05,
   1.051,
   1.052,
   1.053,
   1.054,
   1.055,
   1.056,
   1.057,
   1.058,
   1.059,
   1.06,
   1.061,
   1.062,
   1.063,
   1.064,
   1.065,
   1.066,
   1.067,
   1.068,
   1.069,
   1.07,
   1.071,
   1.072,
   1.073,
   1.074,
   1.075,
   1.076,
   1.077,
   1.078,
   1.079,
   1.08,
   1.081,
   1.082,
   1.083,
   1.084,
   1.085,
   1.086,
   1.087,
   1.088,
   1.089,
   1.09,
   1.091,
   1.092,
   1.093,
   1.094,
   1.095,
   1.096,
   1.097,
   1.098,
   1.099,
   1.1,
   1.101,
   1.102,
   1.103,
   1.104,
   1.105,
   1.106,
   1.107,
   1.108,
   1.109,
   1.11,
   1.111,
   1.112,
   1.113,
   1.114,
   1.115,
   1.116,
   1.117,
   1.118,
   1.119,
   1.12,
   1.121,
   1.122,
   1.123,
   1.124,
   1.125,
   1.126,
   1.127,
   1.128,
   1.129,
   1.13,
   1.131,
   1.132,
   1.133,
   1.134,
   1.135,
   1.136,
   1.137,
   1.138,
   1.139,
   1.14,
   1.141,
   1.142,
   1.143,
   1.144,
   1.145,
   1.146,
   1.147,
   1.148,
   1.149,
   1.15,
   1.151,
   1.152,
   1.153,
   1.154,
   1.155,
   1.156,
   1.157,
   1.158,
   1.159,
   1.16,
   1.161,
   1.162,
   1.163,
   1.164,
   1.165,
   1.166,
   1.167,
   1.168,
   1.169,
   1.17,
   1.171,
   1.172,
   1.173,
   1.174,
   1.175,
   1.176,
   1.177,
   1.178,
   1.179,
   1.18,
   1.181,
   1.182,
   1.183,
   1.184,
   1.185,
   1.186,
   1.187,
   1.188,
   1.189,
   1.19,
   1.191,
   1.192,
   1.193,
   1.194,
   1.195,
   1.196,
   1.197,
   1.198,
   1.199,
   1.2,
   1.201,
   1.202,
   1.203,
   1.204,
   1.205,
   1.206,
   1.207,
   1.208,
   1.209,
   1.21,
   1.211,
   1.212,
   1.213,
   1.214,
   1.215,
   1.216,
   1.217,
   1.218,
   1.219,
   1.22,
   1.221,
   1.222,
   1.223,
   1.224,
   1.225,
   1.226,
   1.227,
   1.228,
   1.229,
   1.23,
   1.231,
   1.232,
   1.233,
   1.234,
   1.235,
   1.236,
   1.237,
   1.238,
   1.239,
   1.24,
   1.241,
   1.242,
   1.243,
   1.244,
   1.245,
   1.246,
   1.247,
   1.248,
   1.249,
   1.25,
   1.251,
   1.252,
   1.253,
   1.254,
   1.255,
   1.256,
   1.257,
   1.258,
   1.259,
   1.26,
   1.261,
   1.262,
   1.263,
   1.264,
   1.265,
   1.266,
   1.267,
   1.268,
   1.269,
   1.27,
   1.271,
   1.272,
   1.273,
   1.274,
   1.275,
   1.276,
   1.277,
   1.278,
   1.279,
   1.28,
   1.281,
   1.282,
   1.283,
   1.284,
   1.285,
   1.286,
   1.287,
   1.288,
   1.289,
   1.29,
   1.291,
   1.292,
   1.293,
   1.294,
   1.295,
   1.296,
   1.297,
   1.298,
   1.299,
   1.3,
   1.301,
   1.302,
   1.303,
   1.304,
   1.305,
   1.306,
   1.307,
   1.308,
   1.309,
   1.31,
   1.311,
   1.312,
   1.313,
   1.314,
   1.315,
   1.316,
   1.317,
   1.318,
   1.319,
   1.32,
   1.321,
   1.322,
   1.323,
   1.324,
   1.325,
   1.326,
   1.327,
   1.328,
   1.329,
   1.33,
   1.331,
   1.332,
   1.333,
   1.334,
   1.335,
   1.336,
   1.337,
   1.338,
   1.339,
   1.34,
   1.341,
   1.342,
   1.343,
   1.344,
   1.345,
   1.346,
   1.347,
   1.348,
   1.349,
   1.35,
   1.351,
   1.352,
   1.353,
   1.354,
   1.355,
   1.356,
   1.357,
   1.358,
   1.359,
   1.36,
   1.361,
   1.362,
   1.363,
   1.364,
   1.365,
   1.366,
   1.367,
   1.368,
   1.369,
   1.37,
   1.371,
   1.372,
   1.373,
   1.374,
   1.375,
   1.376,
   1.377,
   1.378,
   1.379,
   1.38,
   1.381,
   1.382,
   1.383,
   1.384,
   1.385,
   1.386,
   1.387,
   1.388,
   1.389,
   1.39,
   1.391,
   1.392,
   1.393,
   1.394,
   1.395,
   1.396,
   1.397,
   1.398,
   1.399,
   1.4,
   1.401,
   1.402,
   1.403,
   1.404,
   1.405,
   1.406,
   1.407,
   1.408,
   1.409,
   1.41,
   1.411,
   1.412,
   1.413,
   1.414,
   1.415,
   1.416,
   1.417,
   1.418,
   1.419,
   1.42,
   1.421,
   1.422,
   1.423,
   1.424,
   1.425,
   1.426,
   1.427,
   1.428,
   1.429,
   1.43,
   1.431,
   1.432,
   1.433,
   1.434,
   1.435,
   1.436,
   1.437,
   1.438,
   1.439,
   1.44,
   1.441,
   1.442,
   1.443,
   1.444,
   1.445,
   1.446,
   1.447,
   1.448,
   1.449,
   1.45,
   1.451,
   1.452,
   1.453,
   1.454,
   1.455,
   1.456,
   1.457,
   1.458,
   1.459,
   1.46,
   1.461,
   1.462,
   1.463,
   1.464,
   1.465,
   1.466,
   1.467,
   1.468,
   1.469,
   1.47,
   1.471,
   1.472,
   1.473,
   1.474,
   1.475,
   1.476,
   1.477,
   1.478,
   1.479,
   1.48,
   1.481,
   1.482,
   1.483,
   1.484,
   1.485,
   1.486,
   1.487,
   1.488,
   1.489,
   1.49,
   1.491,
   1.492,
   1.493,
   1.494,
   1.495,
   1.496,
   1.497,
   1.498,
   1.499,
   1.5,
   1.5,
   1.501,
   1.501};
   Double_t nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]_fy1[1006] = {
   0,
   62.23477,
   62.23477,
   61.7496,
   61.26723,
   60.78763,
   60.31082,
   59.83676,
   59.36545,
   58.89689,
   58.43105,
   57.96792,
   57.50751,
   57.04978,
   56.59475,
   56.14238,
   55.69268,
   55.24562,
   54.80121,
   54.35943,
   53.92026,
   53.4837,
   53.04974,
   52.61845,
   52.18965,
   51.7634,
   51.33972,
   50.91857,
   50.49995,
   50.08386,
   49.67027,
   49.25919,
   48.85059,
   48.44447,
   48.04081,
   47.63962,
   47.24087,
   46.84455,
   46.45066,
   46.05918,
   45.6701,
   45.28342,
   44.89911,
   44.51718,
   44.13762,
   43.7604,
   43.38552,
   43.01298,
   42.64275,
   42.27483,
   41.9092,
   41.54587,
   41.18481,
   40.82603,
   40.4695,
   40.11522,
   39.76318,
   39.41337,
   39.06577,
   38.72038,
   38.37718,
   38.03618,
   37.69734,
   37.36068,
   37.02617,
   36.69381,
   36.36358,
   36.03548,
   35.70949,
   35.38562,
   35.06383,
   34.74414,
   34.42663,
   34.11108,
   33.79758,
   33.48612,
   33.17671,
   32.86932,
   32.56395,
   32.26059,
   31.95922,
   31.65984,
   31.36245,
   31.06702,
   30.77355,
   30.48204,
   30.19246,
   29.90481,
   29.61909,
   29.33528,
   29.05338,
   28.77336,
   28.49523,
   28.21898,
   27.94459,
   27.67207,
   27.40151,
   27.13266,
   26.86564,
   26.60045,
   26.33706,
   26.07548,
   25.81568,
   25.55768,
   25.30144,
   25.04698,
   24.79427,
   24.54332,
   24.2941,
   24.04662,
   23.80086,
   23.55681,
   23.31449,
   23.07385,
   22.8349,
   22.59763,
   22.36203,
   22.12809,
   21.89582,
   21.66519,
   21.4362,
   21.20884,
   20.98311,
   20.75899,
   20.53648,
   20.31557,
   20.09625,
   19.87852,
   19.66236,
   19.44778,
   19.23475,
   19.02328,
   18.81336,
   18.60497,
   18.39812,
   18.19279,
   17.98897,
   17.78667,
   17.58587,
   17.38656,
   17.18875,
   16.99241,
   16.79755,
   16.60415,
   16.41222,
   16.22173,
   16.0327,
   15.8451,
   15.65894,
   15.4742,
   15.29088,
   15.10898,
   14.92848,
   14.74938,
   14.57168,
   14.39536,
   14.22042,
   14.04685,
   13.87474,
   13.7039,
   13.53442,
   13.36629,
   13.1995,
   13.03405,
   12.86992,
   12.70713,
   12.54565,
   12.38548,
   12.22662,
   12.06906,
   11.91279,
   11.75781,
   11.60412,
   11.4517,
   11.30055,
   11.15067,
   11.00205,
   10.85468,
   10.70856,
   10.56368,
   10.42004,
   10.27763,
   10.13644,
   9.996478,
   9.857727,
   9.720184,
   9.583845,
   9.448703,
   9.314754,
   9.181992,
   9.050411,
   8.920006,
   8.790772,
   8.662704,
   8.535796,
   8.410042,
   8.285438,
   8.161979,
   8.039658,
   7.918471,
   7.798413,
   7.679479,
   7.561663,
   7.44496,
   7.329365,
   7.214874,
   7.10148,
   6.98918,
   6.877967,
   6.767838,
   6.658786,
   6.550807,
   6.443897,
   6.33805,
   6.233389,
   6.12965,
   6.026958,
   5.925311,
   5.824702,
   5.725128,
   5.626582,
   5.529062,
   5.432561,
   5.337075,
   5.242599,
   5.14913,
   5.056661,
   4.965188,
   4.874707,
   4.785213,
   4.696701,
   4.609167,
   4.522606,
   4.437014,
   4.352386,
   4.268718,
   4.186005,
   4.104242,
   4.023426,
   3.943551,
   3.864614,
   3.786609,
   3.709533,
   3.63338,
   3.558148,
   3.483831,
   3.410424,
   3.337925,
   3.266461,
   3.195757,
   3.125947,
   3.057028,
   2.988993,
   2.92184,
   2.855565,
   2.790162,
   2.725628,
   2.661958,
   2.599149,
   2.537197,
   2.476097,
   2.415845,
   2.356437,
   2.297869,
   2.240138,
   2.183238,
   2.127167,
   2.07192,
   2.017493,
   1.963882,
   1.911084,
   1.859094,
   1.80804,
   1.757652,
   1.70806,
   1.659261,
   1.611252,
   1.564173,
   1.517726,
   1.472057,
   1.427162,
   1.383037,
   1.339679,
   1.297084,
   1.255249,
   1.214169,
   1.17384,
   1.13426,
   1.095425,
   1.057448,
   1.020086,
   0.9834582,
   0.9475608,
   0.9123903,
   0.877943,
   0.8442155,
   0.8112042,
   0.7789057,
   0.7473166,
   0.7164333,
   0.6862524,
   0.6567705,
   0.6279842,
   0.5998901,
   0.5726014,
   0.5458753,
   0.5198314,
   0.4944666,
   0.4697773,
   0.4457604,
   0.4224126,
   0.3997305,
   0.3777109,
   0.3563505,
   0.3356462,
   0.3155947,
   0.2961927,
   0.2774372,
   0.2593249,
   0.2419515,
   0.2252815,
   0.2090591,
   0.1935973,
   0.1786248,
   0.1642783,
   0.1505545,
   0.1374505,
   0.124963,
   0.1130892,
   0.1018258,
   0.09117,
   0.08121401,
   0.07175242,
   0.06289016,
   0.05462425,
   0.04695172,
   0.03986963,
   0.03337505,
   0.02746506,
   0.02213674,
   0.01746123,
   0.01326806,
   0.009884339,
   0.006758969,
   0.004310154,
   0.002406387,
   0.00104277,
   0.0001716991,
   0,
   0.0005116652,
   0.001259694,
   0.002685556,
   0.004749513,
   0.007184508,
   0.01014294,
   0.01375685,
   0.01780397,
   0.02246472,
   0.02765453,
   0.03337077,
   0.03961079,
   0.046372,
   0.05365178,
   0.06144756,
   0.06975675,
   0.07847054,
   0.08778695,
   0.09760851,
   0.1079327,
   0.118757,
   0.1300789,
   0.1418959,
   0.1542056,
   0.1670055,
   0.1802931,
   0.193909,
   0.2079901,
   0.2227032,
   0.2378936,
   0.2535588,
   0.2696964,
   0.2863042,
   0.3033796,
   0.3208218,
   0.3388207,
   0.3572802,
   0.376198,
   0.3955718,
   0.4153992,
   0.435678,
   0.4564059,
   0.4775807,
   0.4992,
   0.5212616,
   0.5437633,
   0.5667029,
   0.5900782,
   0.6138868,
   0.6381267,
   0.6627956,
   0.6878914,
   0.713412,
   0.739355,
   0.7657185,
   0.7925002,
   0.819698,
   0.8473098,
   0.8753336,
   0.9037671,
   0.9326084,
   0.9618553,
   0.9915057,
   1.021558,
   1.052009,
   1.082858,
   1.114102,
   1.14574,
   1.177769,
   1.210187,
   1.242993,
   1.276077,
   1.309649,
   1.343603,
   1.377936,
   1.412647,
   1.447734,
   1.483194,
   1.519026,
   1.555228,
   1.591798,
   1.628734,
   1.666034,
   1.703696,
   1.741718,
   1.780099,
   1.818837,
   1.85793,
   1.897375,
   1.937171,
   1.977317,
   2.017811,
   2.058649,
   2.099832,
   2.141356,
   2.183221,
   2.225424,
   2.267963,
   2.310838,
   2.354045,
   2.397584,
   2.441453,
   2.48565,
   2.530172,
   2.575019,
   2.620189,
   2.66568,
   2.711491,
   2.757619,
   2.804063,
   2.850821,
   2.897892,
   2.945273,
   2.992965,
   3.040964,
   3.089268,
   3.137877,
   3.186789,
   3.236003,
   3.285515,
   3.335326,
   3.385433,
   3.435835,
   3.48653,
   3.537517,
   3.588794,
   3.640359,
   3.692212,
   3.74435,
   3.796771,
   3.849475,
   3.90246,
   3.955724,
   4.009266,
   4.063084,
   4.117177,
   4.171543,
   4.226181,
   4.281089,
   4.336266,
   4.39171,
   4.44742,
   4.503394,
   4.559632,
   4.616131,
   4.67289,
   4.729908,
   4.787183,
   4.844714,
   4.902335,
   4.960372,
   5.01866,
   5.077199,
   5.135986,
   5.195021,
   5.254302,
   5.313828,
   5.373597,
   5.433608,
   5.493859,
   5.55435,
   5.615079,
   5.676044,
   5.737245,
   5.798679,
   5.860346,
   5.922245,
   5.984373,
   6.04673,
   6.109314,
   6.172125,
   6.23516,
   6.298419,
   6.3619,
   6.425603,
   6.489524,
   6.553665,
   6.618022,
   6.682596,
   6.747384,
   6.812386,
   6.8776,
   6.943025,
   7.00866,
   7.074503,
   7.140554,
   7.206811,
   7.273273,
   7.339938,
   7.406807,
   7.473876,
   7.541146,
   7.608615,
   7.676282,
   7.744146,
   7.812205,
   7.880458,
   7.948905,
   8.017544,
   8.086374,
   8.155393,
   8.224602,
   8.293998,
   8.36358,
   8.432662,
   8.502611,
   8.572743,
   8.643057,
   8.713552,
   8.784227,
   8.855081,
   8.926112,
   8.99732,
   9.068704,
   9.140262,
   9.211994,
   9.283898,
   9.355974,
   9.42822,
   9.500635,
   9.573218,
   9.645968,
   9.718885,
   9.791966,
   9.865212,
   9.938621,
   10.01219,
   10.08592,
   10.15982,
   10.23387,
   10.30808,
   10.38244,
   10.45697,
   10.53164,
   10.60647,
   10.68146,
   10.7566,
   10.83189,
   10.90732,
   10.98291,
   11.05865,
   11.13453,
   11.21056,
   11.28674,
   11.36306,
   11.43952,
   11.51613,
   11.59288,
   11.66977,
   11.7468,
   11.82397,
   11.90128,
   11.97872,
   12.0563,
   12.13402,
   12.21187,
   12.28986,
   12.36797,
   12.44622,
   12.5246,
   12.60312,
   12.68176,
   12.76053,
   12.83942,
   12.91845,
   12.9976,
   13.07687,
   13.15627,
   13.23579,
   13.31544,
   13.3952,
   13.47509,
   13.5551,
   13.63523,
   13.71547,
   13.79584,
   13.87632,
   13.95692,
   14.03763,
   14.11845,
   14.1994,
   14.28045,
   14.36161,
   14.44289,
   14.52428,
   14.60578,
   14.68738,
   14.7691,
   14.85092,
   14.93285,
   15.01489,
   15.09703,
   15.17927,
   15.26162,
   15.34407,
   15.42662,
   15.50928,
   15.59204,
   15.67489,
   15.75785,
   15.8409,
   15.92406,
   16.0073,
   16.09065,
   16.17409,
   16.25763,
   16.34126,
   16.42499,
   16.5088,
   16.59271,
   16.67671,
   16.76081,
   16.84499,
   16.92926,
   17.01362,
   17.09807,
   17.18261,
   17.26723,
   17.35194,
   17.43674,
   17.52162,
   17.60658,
   17.69163,
   17.77675,
   17.86196,
   17.94726,
   18.03264,
   18.1181,
   18.20364,
   18.28926,
   18.37495,
   18.46072,
   18.54657,
   18.6325,
   18.7185,
   18.80458,
   18.89073,
   18.97696,
   19.06326,
   19.14963,
   19.23607,
   19.32259,
   19.40918,
   19.49584,
   19.58246,
   19.66926,
   19.75612,
   19.84306,
   19.93006,
   20.01713,
   20.10426,
   20.19146,
   20.27873,
   20.36606,
   20.45346,
   20.54092,
   20.62844,
   20.71603,
   20.80368,
   20.89139,
   20.97916,
   21.06699,
   21.15488,
   21.24283,
   21.33084,
   21.41891,
   21.50703,
   21.59522,
   21.68346,
   21.77175,
   21.8601,
   21.94851,
   22.03697,
   22.12549,
   22.21406,
   22.30268,
   22.39136,
   22.48009,
   22.56887,
   22.6577,
   22.74658,
   22.83551,
   22.92449,
   23.01352,
   23.1026,
   23.19173,
   23.28091,
   23.37013,
   23.4594,
   23.54872,
   23.63808,
   23.72749,
   23.81694,
   23.90644,
   23.99598,
   24.08557,
   24.1752,
   24.26487,
   24.35459,
   24.44434,
   24.53414,
   24.62398,
   24.71386,
   24.80378,
   24.89374,
   24.98373,
   25.07377,
   25.16385,
   25.25396,
   25.34411,
   25.4343,
   25.52452,
   25.61479,
   25.70508,
   25.79542,
   25.88578,
   25.97618,
   26.06662,
   26.15709,
   26.24759,
   26.33813,
   26.4287,
   26.5193,
   26.60994,
   26.7006,
   26.7913,
   26.88202,
   26.97278,
   27.06357,
   27.15438,
   27.24523,
   27.3361,
   27.427,
   27.51793,
   27.60889,
   27.69988,
   27.79089,
   27.88193,
   27.97299,
   28.06408,
   28.1552,
   28.24634,
   28.33751,
   28.42869,
   28.51991,
   28.61115,
   28.70241,
   28.79369,
   28.885,
   28.97633,
   29.06768,
   29.15905,
   29.25044,
   29.34185,
   29.43329,
   29.52474,
   29.61622,
   29.70771,
   29.79923,
   29.89076,
   29.98231,
   30.07388,
   30.16546,
   30.25707,
   30.34869,
   30.44033,
   30.53198,
   30.62366,
   30.71534,
   30.80705,
   30.89876,
   30.9905,
   31.08225,
   31.17401,
   31.26578,
   31.35758,
   31.44938,
   31.5412,
   31.63303,
   31.72487,
   31.81672,
   31.90859,
   32.00047,
   32.09236,
   32.18426,
   32.27618,
   32.3681,
   32.46003,
   32.55198,
   32.64393,
   32.73589,
   32.82786,
   32.91984,
   33.01183,
   33.10383,
   33.19584,
   33.28785,
   33.37987,
   33.4719,
   33.56393,
   33.65598,
   33.74802,
   33.84008,
   33.93214,
   34.02421,
   34.11628,
   34.20836,
   34.30044,
   34.39252,
   34.48462,
   34.57671,
   34.66881,
   34.76091,
   34.85302,
   34.94513,
   35.03724,
   35.12936,
   35.22147,
   35.31359,
   35.40571,
   35.49784,
   35.58996,
   35.68209,
   35.77421,
   35.86634,
   35.95847,
   36.0506,
   36.14273,
   36.23485,
   36.32698,
   36.41911,
   36.51124,
   36.60336,
   36.69549,
   36.78761,
   36.87973,
   36.97185,
   37.06396,
   37.15593,
   37.24804,
   37.34014,
   37.43225,
   37.52435,
   37.61645,
   37.70854,
   37.80063,
   37.89272,
   37.9848,
   38.07688,
   38.16895,
   38.26102,
   38.35308,
   38.44514,
   38.53719,
   38.62924,
   38.72128,
   38.81331,
   38.90534,
   38.99736,
   39.08937,
   39.18138,
   39.27338,
   39.36537,
   39.45735,
   39.54933,
   39.6413,
   39.73326,
   39.82521,
   39.91716,
   40.00909,
   40.10087,
   40.19279,
   40.2847,
   40.37659,
   40.46848,
   40.56036,
   40.65223,
   40.74409,
   40.83594,
   40.92777,
   41.0196,
   41.11142,
   41.20322,
   41.29502,
   41.3868,
   41.47857,
   41.57033,
   41.66208,
   41.75381,
   41.84554,
   41.93725,
   42.02895,
   42.12063,
   42.21231,
   42.30397,
   42.39561,
   42.48725,
   42.57887,
   42.67047,
   42.76206,
   42.85364,
   42.94521,
   43.03676,
   43.12829,
   43.21981,
   43.31132,
   43.40281,
   43.49429,
   43.58575,
   43.6772,
   43.76863,
   43.86004,
   43.95144,
   44.04282,
   44.13419,
   44.22554,
   44.31687,
   44.40819,
   44.49949,
   44.59064,
   44.68191,
   44.77315,
   44.86439,
   44.9556,
   45.0468,
   45.13798,
   45.22914,
   45.32028,
   45.41141,
   45.50252,
   45.59361,
   45.68468,
   45.77573,
   45.86676,
   45.95778,
   46.04877,
   46.13975,
   46.2307,
   46.32164,
   46.41256,
   46.50346,
   46.59434,
   46.6852,
   46.77603,
   46.86685,
   46.95765,
   47.04843,
   47.13919,
   47.22992,
   47.32064,
   47.41133,
   47.50201,
   47.59266,
   47.68329,
   47.68329,
   47.68329,
   0};
   TGraph *graph = new TGraph(1006,nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]_fx1,nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]_fy1);
   graph->SetName("nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]");
   graph->SetTitle("Projection of Profile of nllWithCons");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1 = new TH1F("Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1","Projection of Profile of nllWithCons",1006,0.3988,1.6012);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->SetMinimum(0);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->SetMaximum(68.45825);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->SetDirectory(0);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->SetStats(0);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->SetLineWidth(2);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->SetMarkerStyle(20);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetXaxis()->SetNdivisions(505);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetXaxis()->SetLabelFont(132);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetXaxis()->SetLabelSize(0.06);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetXaxis()->SetTitleSize(0.072);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetXaxis()->SetTitleFont(132);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetYaxis()->SetLabelFont(132);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetYaxis()->SetLabelSize(0.06);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetYaxis()->SetTitleSize(0.072);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetYaxis()->SetTitleFont(132);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetZaxis()->SetLabelFont(132);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetZaxis()->SetLabelSize(0.06);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetZaxis()->SetTitleSize(0.072);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]1);
   
   graph->Draw("l");
   
   TH1D *frame_4c6d2e0__2 = new TH1D("frame_4c6d2e0__2","A RooPlot of \"R_{K}\"",1000,0.5,1.5);
   frame_4c6d2e0__2->SetBinContent(1,65.34651);
   frame_4c6d2e0__2->SetMinimum(0);
   frame_4c6d2e0__2->SetMaximum(14);
   frame_4c6d2e0__2->SetEntries(1);
   frame_4c6d2e0__2->SetDirectory(0);
   frame_4c6d2e0__2->SetStats(0);
   frame_4c6d2e0__2->SetLineWidth(2);
   frame_4c6d2e0__2->SetMarkerStyle(20);
   frame_4c6d2e0__2->GetXaxis()->SetTitle("#it{R_{K}}");
   frame_4c6d2e0__2->GetXaxis()->SetRange(181,620);
   frame_4c6d2e0__2->GetXaxis()->SetNdivisions(505);
   frame_4c6d2e0__2->GetXaxis()->SetLabelFont(132);
   frame_4c6d2e0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_4c6d2e0__2->GetXaxis()->SetLabelSize(0.06);
   frame_4c6d2e0__2->GetXaxis()->SetTitleSize(0.072);
   frame_4c6d2e0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_4c6d2e0__2->GetXaxis()->SetTitleFont(132);
   frame_4c6d2e0__2->GetYaxis()->SetTitle("Profile of #minus ln( #it{L} / #it{L}_{max} )");
   frame_4c6d2e0__2->GetYaxis()->SetLabelFont(132);
   frame_4c6d2e0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_4c6d2e0__2->GetYaxis()->SetLabelSize(0.06);
   frame_4c6d2e0__2->GetYaxis()->SetTitleSize(0.072);
   frame_4c6d2e0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_4c6d2e0__2->GetYaxis()->SetTitleFont(132);
   frame_4c6d2e0__2->GetZaxis()->SetLabelFont(132);
   frame_4c6d2e0__2->GetZaxis()->SetLabelSize(0.06);
   frame_4c6d2e0__2->GetZaxis()->SetTitleSize(0.072);
   frame_4c6d2e0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_4c6d2e0__2->GetZaxis()->SetTitleFont(132);
   frame_4c6d2e0__2->Draw("AXISSAME");
   
   Double_t Graph0_fx2[271] = {
   0.844,
   0.844,
   0.845,
   0.846,
   0.847,
   0.848,
   0.849,
   0.85,
   0.851,
   0.852,
   0.853,
   0.854,
   0.855,
   0.856,
   0.857,
   0.858,
   0.859,
   0.86,
   0.861,
   0.862,
   0.863,
   0.864,
   0.865,
   0.866,
   0.867,
   0.868,
   0.869,
   0.87,
   0.871,
   0.872,
   0.873,
   0.874,
   0.875,
   0.876,
   0.877,
   0.878,
   0.879,
   0.88,
   0.881,
   0.882,
   0.883,
   0.884,
   0.885,
   0.886,
   0.887,
   0.888,
   0.889,
   0.89,
   0.891,
   0.892,
   0.893,
   0.894,
   0.895,
   0.896,
   0.897,
   0.898,
   0.899,
   0.9,
   0.901,
   0.902,
   0.903,
   0.904,
   0.905,
   0.906,
   0.907,
   0.908,
   0.909,
   0.91,
   0.911,
   0.912,
   0.913,
   0.914,
   0.915,
   0.916,
   0.917,
   0.918,
   0.919,
   0.92,
   0.921,
   0.922,
   0.923,
   0.924,
   0.925,
   0.926,
   0.927,
   0.928,
   0.929,
   0.93,
   0.931,
   0.932,
   0.933,
   0.934,
   0.935,
   0.936,
   0.937,
   0.938,
   0.939,
   0.94,
   0.941,
   0.942,
   0.943,
   0.944,
   0.945,
   0.946,
   0.947,
   0.948,
   0.949,
   0.95,
   0.951,
   0.952,
   0.953,
   0.954,
   0.955,
   0.956,
   0.957,
   0.958,
   0.959,
   0.96,
   0.961,
   0.962,
   0.963,
   0.964,
   0.965,
   0.966,
   0.967,
   0.968,
   0.969,
   0.97,
   0.971,
   0.972,
   0.973,
   0.974,
   0.975,
   0.976,
   0.977,
   0.978,
   0.979,
   0.98,
   0.981,
   0.982,
   0.983,
   0.984,
   0.985,
   0.986,
   0.987,
   0.988,
   0.989,
   0.99,
   0.991,
   0.992,
   0.993,
   0.994,
   0.995,
   0.996,
   0.997,
   0.998,
   0.999,
   1,
   1.001,
   1.002,
   1.003,
   1.004,
   1.005,
   1.006,
   1.007,
   1.008,
   1.009,
   1.01,
   1.011,
   1.012,
   1.013,
   1.014,
   1.015,
   1.016,
   1.017,
   1.018,
   1.019,
   1.02,
   1.021,
   1.022,
   1.023,
   1.024,
   1.025,
   1.026,
   1.027,
   1.028,
   1.029,
   1.03,
   1.031,
   1.032,
   1.033,
   1.034,
   1.035,
   1.036,
   1.037,
   1.038,
   1.039,
   1.04,
   1.041,
   1.042,
   1.043,
   1.044,
   1.045,
   1.046,
   1.047,
   1.048,
   1.049,
   1.05,
   1.051,
   1.052,
   1.053,
   1.054,
   1.055,
   1.056,
   1.057,
   1.058,
   1.059,
   1.06,
   1.061,
   1.062,
   1.063,
   1.064,
   1.065,
   1.066,
   1.067,
   1.068,
   1.069,
   1.07,
   1.071,
   1.072,
   1.073,
   1.074,
   1.075,
   1.076,
   1.077,
   1.078,
   1.079,
   1.08,
   1.081,
   1.082,
   1.083,
   1.084,
   1.085,
   1.086,
   1.087,
   1.088,
   1.089,
   1.09,
   1.091,
   1.092,
   1.093,
   1.094,
   1.095,
   1.096,
   1.097,
   1.098,
   1.099,
   1.1,
   1.101,
   1.102,
   1.103,
   1.104,
   1.105,
   1.106,
   1.107,
   1.108,
   1.109,
   1.11,
   1.111,
   1.112,
   1.112};
   Double_t Graph0_fy2[271] = {
   0,
   0.00104277,
   0.0001716991,
   0,
   0.0005116652,
   0.001259694,
   0.002685556,
   0.004749513,
   0.007184508,
   0.01014294,
   0.01375685,
   0.01780397,
   0.02246472,
   0.02765453,
   0.03337077,
   0.03961079,
   0.046372,
   0.05365178,
   0.06144756,
   0.06975675,
   0.07847054,
   0.08778695,
   0.09760851,
   0.1079327,
   0.118757,
   0.1300789,
   0.1418959,
   0.1542056,
   0.1670055,
   0.1802931,
   0.193909,
   0.2079901,
   0.2227032,
   0.2378936,
   0.2535588,
   0.2696964,
   0.2863042,
   0.3033796,
   0.3208218,
   0.3388207,
   0.3572802,
   0.376198,
   0.3955718,
   0.4153992,
   0.435678,
   0.4564059,
   0.4775807,
   0.4992,
   0.5212616,
   0.5437633,
   0.5667029,
   0.5900782,
   0.6138868,
   0.6381267,
   0.6627956,
   0.6878914,
   0.713412,
   0.739355,
   0.7657185,
   0.7925002,
   0.819698,
   0.8473098,
   0.8753336,
   0.9037671,
   0.9326084,
   0.9618553,
   0.9915057,
   1.021558,
   1.052009,
   1.082858,
   1.114102,
   1.14574,
   1.177769,
   1.210187,
   1.242993,
   1.276077,
   1.309649,
   1.343603,
   1.377936,
   1.412647,
   1.447734,
   1.483194,
   1.519026,
   1.555228,
   1.591798,
   1.628734,
   1.666034,
   1.703696,
   1.741718,
   1.780099,
   1.818837,
   1.85793,
   1.897375,
   1.937171,
   1.977317,
   2.017811,
   2.058649,
   2.099832,
   2.141356,
   2.183221,
   2.225424,
   2.267963,
   2.310838,
   2.354045,
   2.397584,
   2.441453,
   2.48565,
   2.530172,
   2.575019,
   2.620189,
   2.66568,
   2.711491,
   2.757619,
   2.804063,
   2.850821,
   2.897892,
   2.945273,
   2.992965,
   3.040964,
   3.089268,
   3.137877,
   3.186789,
   3.236003,
   3.285515,
   3.335326,
   3.385433,
   3.435835,
   3.48653,
   3.537517,
   3.588794,
   3.640359,
   3.692212,
   3.74435,
   3.796771,
   3.849475,
   3.90246,
   3.955724,
   4.009266,
   4.063084,
   4.117177,
   4.171543,
   4.226181,
   4.281089,
   4.336266,
   4.39171,
   4.44742,
   4.503394,
   4.559632,
   4.616131,
   4.67289,
   4.729908,
   4.787183,
   4.844714,
   4.902335,
   4.960372,
   5.01866,
   5.077199,
   5.135986,
   5.195021,
   5.254302,
   5.313828,
   5.373597,
   5.433608,
   5.493859,
   5.55435,
   5.615079,
   5.676044,
   5.737245,
   5.798679,
   5.860346,
   5.922245,
   5.984373,
   6.04673,
   6.109314,
   6.172125,
   6.23516,
   6.298419,
   6.3619,
   6.425603,
   6.489524,
   6.553665,
   6.618022,
   6.682596,
   6.747384,
   6.812386,
   6.8776,
   6.943025,
   7.00866,
   7.074503,
   7.140554,
   7.206811,
   7.273273,
   7.339938,
   7.406807,
   7.473876,
   7.541146,
   7.608615,
   7.676282,
   7.744146,
   7.812205,
   7.880458,
   7.948905,
   8.017544,
   8.086374,
   8.155393,
   8.224602,
   8.293998,
   8.36358,
   8.432662,
   8.502611,
   8.572743,
   8.643057,
   8.713552,
   8.784227,
   8.855081,
   8.926112,
   8.99732,
   9.068704,
   9.140262,
   9.211994,
   9.283898,
   9.355974,
   9.42822,
   9.500635,
   9.573218,
   9.645968,
   9.718885,
   9.791966,
   9.865212,
   9.938621,
   10.01219,
   10.08592,
   10.15982,
   10.23387,
   10.30808,
   10.38244,
   10.45697,
   10.53164,
   10.60647,
   10.68146,
   10.7566,
   10.83189,
   10.90732,
   10.98291,
   11.05865,
   11.13453,
   11.21056,
   11.28674,
   11.36306,
   11.43952,
   11.51613,
   11.59288,
   11.66977,
   11.7468,
   11.82397,
   11.90128,
   11.97872,
   12.0563,
   12.13402,
   12.21187,
   12.28986,
   12.36797,
   12.44622,
   12.5246,
   12.60312,
   12.68176,
   12.76053,
   12.83942,
   12.91845,
   12.9976,
   0};
   graph = new TGraph(271,Graph0_fx2,Graph0_fy2);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#9999cc");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph02 = new TH1F("Graph_Graph02","Graph",271,0.8172,1.1388);
   Graph_Graph02->SetMinimum(0);
   Graph_Graph02->SetMaximum(14.29735);
   Graph_Graph02->SetDirectory(0);
   Graph_Graph02->SetStats(0);
   Graph_Graph02->SetLineWidth(2);
   Graph_Graph02->SetMarkerStyle(20);
   Graph_Graph02->GetXaxis()->SetNdivisions(505);
   Graph_Graph02->GetXaxis()->SetLabelFont(132);
   Graph_Graph02->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph02->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph02->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph02->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph02->GetXaxis()->SetTitleFont(132);
   Graph_Graph02->GetYaxis()->SetLabelFont(132);
   Graph_Graph02->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph02->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph02->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph02->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph02->GetYaxis()->SetTitleFont(132);
   Graph_Graph02->GetZaxis()->SetLabelFont(132);
   Graph_Graph02->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph02->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph02->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph02->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph02);
   
   graph->Draw("f");
   
   Double_t Graph1_fx3[152] = {
   0.844,
   0.844,
   0.845,
   0.846,
   0.847,
   0.848,
   0.849,
   0.85,
   0.851,
   0.852,
   0.853,
   0.854,
   0.855,
   0.856,
   0.857,
   0.858,
   0.859,
   0.86,
   0.861,
   0.862,
   0.863,
   0.864,
   0.865,
   0.866,
   0.867,
   0.868,
   0.869,
   0.87,
   0.871,
   0.872,
   0.873,
   0.874,
   0.875,
   0.876,
   0.877,
   0.878,
   0.879,
   0.88,
   0.881,
   0.882,
   0.883,
   0.884,
   0.885,
   0.886,
   0.887,
   0.888,
   0.889,
   0.89,
   0.891,
   0.892,
   0.893,
   0.894,
   0.895,
   0.896,
   0.897,
   0.898,
   0.899,
   0.9,
   0.901,
   0.902,
   0.903,
   0.904,
   0.905,
   0.906,
   0.907,
   0.908,
   0.909,
   0.91,
   0.911,
   0.912,
   0.913,
   0.914,
   0.915,
   0.916,
   0.917,
   0.918,
   0.919,
   0.92,
   0.921,
   0.922,
   0.923,
   0.924,
   0.925,
   0.926,
   0.927,
   0.928,
   0.929,
   0.93,
   0.931,
   0.932,
   0.933,
   0.934,
   0.935,
   0.936,
   0.937,
   0.938,
   0.939,
   0.94,
   0.941,
   0.942,
   0.943,
   0.944,
   0.945,
   0.946,
   0.947,
   0.948,
   0.949,
   0.95,
   0.951,
   0.952,
   0.953,
   0.954,
   0.955,
   0.956,
   0.957,
   0.958,
   0.959,
   0.96,
   0.961,
   0.962,
   0.963,
   0.964,
   0.965,
   0.966,
   0.967,
   0.968,
   0.969,
   0.97,
   0.971,
   0.972,
   0.973,
   0.974,
   0.975,
   0.976,
   0.977,
   0.978,
   0.979,
   0.98,
   0.981,
   0.982,
   0.983,
   0.984,
   0.985,
   0.986,
   0.987,
   0.988,
   0.989,
   0.99,
   0.991,
   0.992,
   0.993,
   0.993};
   Double_t Graph1_fy3[152] = {
   0,
   0.00104277,
   0.0001716991,
   0,
   0.0005116652,
   0.001259694,
   0.002685556,
   0.004749513,
   0.007184508,
   0.01014294,
   0.01375685,
   0.01780397,
   0.02246472,
   0.02765453,
   0.03337077,
   0.03961079,
   0.046372,
   0.05365178,
   0.06144756,
   0.06975675,
   0.07847054,
   0.08778695,
   0.09760851,
   0.1079327,
   0.118757,
   0.1300789,
   0.1418959,
   0.1542056,
   0.1670055,
   0.1802931,
   0.193909,
   0.2079901,
   0.2227032,
   0.2378936,
   0.2535588,
   0.2696964,
   0.2863042,
   0.3033796,
   0.3208218,
   0.3388207,
   0.3572802,
   0.376198,
   0.3955718,
   0.4153992,
   0.435678,
   0.4564059,
   0.4775807,
   0.4992,
   0.5212616,
   0.5437633,
   0.5667029,
   0.5900782,
   0.6138868,
   0.6381267,
   0.6627956,
   0.6878914,
   0.713412,
   0.739355,
   0.7657185,
   0.7925002,
   0.819698,
   0.8473098,
   0.8753336,
   0.9037671,
   0.9326084,
   0.9618553,
   0.9915057,
   1.021558,
   1.052009,
   1.082858,
   1.114102,
   1.14574,
   1.177769,
   1.210187,
   1.242993,
   1.276077,
   1.309649,
   1.343603,
   1.377936,
   1.412647,
   1.447734,
   1.483194,
   1.519026,
   1.555228,
   1.591798,
   1.628734,
   1.666034,
   1.703696,
   1.741718,
   1.780099,
   1.818837,
   1.85793,
   1.897375,
   1.937171,
   1.977317,
   2.017811,
   2.058649,
   2.099832,
   2.141356,
   2.183221,
   2.225424,
   2.267963,
   2.310838,
   2.354045,
   2.397584,
   2.441453,
   2.48565,
   2.530172,
   2.575019,
   2.620189,
   2.66568,
   2.711491,
   2.757619,
   2.804063,
   2.850821,
   2.897892,
   2.945273,
   2.992965,
   3.040964,
   3.089268,
   3.137877,
   3.186789,
   3.236003,
   3.285515,
   3.335326,
   3.385433,
   3.435835,
   3.48653,
   3.537517,
   3.588794,
   3.640359,
   3.692212,
   3.74435,
   3.796771,
   3.849475,
   3.90246,
   3.955724,
   4.009266,
   4.063084,
   4.117177,
   4.171543,
   4.226181,
   4.281089,
   4.336266,
   4.39171,
   4.44742,
   4.503394,
   4.559632,
   4.616131,
   4.67289,
   4.729908,
   0};
   graph = new TGraph(152,Graph1_fx3,Graph1_fy3);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#666699");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13 = new TH1F("Graph_Graph13","Graph",152,0.8291,1.0079);
   Graph_Graph13->SetMinimum(0);
   Graph_Graph13->SetMaximum(5.202899);
   Graph_Graph13->SetDirectory(0);
   Graph_Graph13->SetStats(0);
   Graph_Graph13->SetLineWidth(2);
   Graph_Graph13->SetMarkerStyle(20);
   Graph_Graph13->GetXaxis()->SetNdivisions(505);
   Graph_Graph13->GetXaxis()->SetLabelFont(132);
   Graph_Graph13->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13->GetXaxis()->SetTitleFont(132);
   Graph_Graph13->GetYaxis()->SetLabelFont(132);
   Graph_Graph13->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph13->GetYaxis()->SetTitleFont(132);
   Graph_Graph13->GetZaxis()->SetLabelFont(132);
   Graph_Graph13->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph13);
   
   graph->Draw("f");
   
   Double_t Graph2_fx4[50] = {
   0.844,
   0.844,
   0.845,
   0.846,
   0.847,
   0.848,
   0.849,
   0.85,
   0.851,
   0.852,
   0.853,
   0.854,
   0.855,
   0.856,
   0.857,
   0.858,
   0.859,
   0.86,
   0.861,
   0.862,
   0.863,
   0.864,
   0.865,
   0.866,
   0.867,
   0.868,
   0.869,
   0.87,
   0.871,
   0.872,
   0.873,
   0.874,
   0.875,
   0.876,
   0.877,
   0.878,
   0.879,
   0.88,
   0.881,
   0.882,
   0.883,
   0.884,
   0.885,
   0.886,
   0.887,
   0.888,
   0.889,
   0.89,
   0.891,
   0.891};
   Double_t Graph2_fy4[50] = {
   0,
   0.00104277,
   0.0001716991,
   0,
   0.0005116652,
   0.001259694,
   0.002685556,
   0.004749513,
   0.007184508,
   0.01014294,
   0.01375685,
   0.01780397,
   0.02246472,
   0.02765453,
   0.03337077,
   0.03961079,
   0.046372,
   0.05365178,
   0.06144756,
   0.06975675,
   0.07847054,
   0.08778695,
   0.09760851,
   0.1079327,
   0.118757,
   0.1300789,
   0.1418959,
   0.1542056,
   0.1670055,
   0.1802931,
   0.193909,
   0.2079901,
   0.2227032,
   0.2378936,
   0.2535588,
   0.2696964,
   0.2863042,
   0.3033796,
   0.3208218,
   0.3388207,
   0.3572802,
   0.376198,
   0.3955718,
   0.4153992,
   0.435678,
   0.4564059,
   0.4775807,
   0.4992,
   0.5212616,
   0};
   graph = new TGraph(50,Graph2_fx4,Graph2_fy4);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#333366");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph24 = new TH1F("Graph_Graph24","Graph",100,0.8393,0.8957);
   Graph_Graph24->SetMinimum(0);
   Graph_Graph24->SetMaximum(0.5733878);
   Graph_Graph24->SetDirectory(0);
   Graph_Graph24->SetStats(0);
   Graph_Graph24->SetLineWidth(2);
   Graph_Graph24->SetMarkerStyle(20);
   Graph_Graph24->GetXaxis()->SetNdivisions(505);
   Graph_Graph24->GetXaxis()->SetLabelFont(132);
   Graph_Graph24->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph24->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph24->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph24->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph24->GetXaxis()->SetTitleFont(132);
   Graph_Graph24->GetYaxis()->SetLabelFont(132);
   Graph_Graph24->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph24->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph24->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph24->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph24->GetYaxis()->SetTitleFont(132);
   Graph_Graph24->GetZaxis()->SetLabelFont(132);
   Graph_Graph24->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph24->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph24->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph24);
   
   graph->Draw("f");
   
   Double_t nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]_fx5[1006] = {
   0.499,
   0.499,
   0.5,
   0.501,
   0.502,
   0.503,
   0.504,
   0.505,
   0.506,
   0.507,
   0.508,
   0.509,
   0.51,
   0.511,
   0.512,
   0.513,
   0.514,
   0.515,
   0.516,
   0.517,
   0.518,
   0.519,
   0.52,
   0.521,
   0.522,
   0.523,
   0.524,
   0.525,
   0.526,
   0.527,
   0.528,
   0.529,
   0.53,
   0.531,
   0.532,
   0.533,
   0.534,
   0.535,
   0.536,
   0.537,
   0.538,
   0.539,
   0.54,
   0.541,
   0.542,
   0.543,
   0.544,
   0.545,
   0.546,
   0.547,
   0.548,
   0.549,
   0.55,
   0.551,
   0.552,
   0.553,
   0.554,
   0.555,
   0.556,
   0.557,
   0.558,
   0.559,
   0.56,
   0.561,
   0.562,
   0.563,
   0.564,
   0.565,
   0.566,
   0.567,
   0.568,
   0.569,
   0.57,
   0.571,
   0.572,
   0.573,
   0.574,
   0.575,
   0.576,
   0.577,
   0.578,
   0.579,
   0.58,
   0.581,
   0.582,
   0.583,
   0.584,
   0.585,
   0.586,
   0.587,
   0.588,
   0.589,
   0.59,
   0.591,
   0.592,
   0.593,
   0.594,
   0.595,
   0.596,
   0.597,
   0.598,
   0.599,
   0.6,
   0.601,
   0.602,
   0.603,
   0.604,
   0.605,
   0.606,
   0.607,
   0.608,
   0.609,
   0.61,
   0.611,
   0.612,
   0.613,
   0.614,
   0.615,
   0.616,
   0.617,
   0.618,
   0.619,
   0.62,
   0.621,
   0.622,
   0.623,
   0.624,
   0.625,
   0.626,
   0.627,
   0.628,
   0.629,
   0.63,
   0.631,
   0.632,
   0.633,
   0.634,
   0.635,
   0.636,
   0.637,
   0.638,
   0.639,
   0.64,
   0.641,
   0.642,
   0.643,
   0.644,
   0.645,
   0.646,
   0.647,
   0.648,
   0.649,
   0.65,
   0.651,
   0.652,
   0.653,
   0.654,
   0.655,
   0.656,
   0.657,
   0.658,
   0.659,
   0.66,
   0.661,
   0.662,
   0.663,
   0.664,
   0.665,
   0.666,
   0.667,
   0.668,
   0.669,
   0.67,
   0.671,
   0.672,
   0.673,
   0.674,
   0.675,
   0.676,
   0.677,
   0.678,
   0.679,
   0.68,
   0.681,
   0.682,
   0.683,
   0.684,
   0.685,
   0.686,
   0.687,
   0.688,
   0.689,
   0.69,
   0.691,
   0.692,
   0.693,
   0.694,
   0.695,
   0.696,
   0.697,
   0.698,
   0.699,
   0.7,
   0.701,
   0.702,
   0.703,
   0.704,
   0.705,
   0.706,
   0.707,
   0.708,
   0.709,
   0.71,
   0.711,
   0.712,
   0.713,
   0.714,
   0.715,
   0.716,
   0.717,
   0.718,
   0.719,
   0.72,
   0.721,
   0.722,
   0.723,
   0.724,
   0.725,
   0.726,
   0.727,
   0.728,
   0.729,
   0.73,
   0.731,
   0.732,
   0.733,
   0.734,
   0.735,
   0.736,
   0.737,
   0.738,
   0.739,
   0.74,
   0.741,
   0.742,
   0.743,
   0.744,
   0.745,
   0.746,
   0.747,
   0.748,
   0.749,
   0.75,
   0.751,
   0.752,
   0.753,
   0.754,
   0.755,
   0.756,
   0.757,
   0.758,
   0.759,
   0.76,
   0.761,
   0.762,
   0.763,
   0.764,
   0.765,
   0.766,
   0.767,
   0.768,
   0.769,
   0.77,
   0.771,
   0.772,
   0.773,
   0.774,
   0.775,
   0.776,
   0.777,
   0.778,
   0.779,
   0.78,
   0.781,
   0.782,
   0.783,
   0.784,
   0.785,
   0.786,
   0.787,
   0.788,
   0.789,
   0.79,
   0.791,
   0.792,
   0.793,
   0.794,
   0.795,
   0.796,
   0.797,
   0.798,
   0.799,
   0.8,
   0.801,
   0.802,
   0.803,
   0.804,
   0.805,
   0.806,
   0.807,
   0.808,
   0.809,
   0.81,
   0.811,
   0.812,
   0.813,
   0.814,
   0.815,
   0.816,
   0.817,
   0.818,
   0.819,
   0.82,
   0.821,
   0.822,
   0.823,
   0.824,
   0.825,
   0.826,
   0.827,
   0.828,
   0.829,
   0.83,
   0.831,
   0.832,
   0.833,
   0.834,
   0.835,
   0.836,
   0.837,
   0.838,
   0.839,
   0.84,
   0.841,
   0.842,
   0.843,
   0.844,
   0.845,
   0.846,
   0.847,
   0.848,
   0.849,
   0.85,
   0.851,
   0.852,
   0.853,
   0.854,
   0.855,
   0.856,
   0.857,
   0.858,
   0.859,
   0.86,
   0.861,
   0.862,
   0.863,
   0.864,
   0.865,
   0.866,
   0.867,
   0.868,
   0.869,
   0.87,
   0.871,
   0.872,
   0.873,
   0.874,
   0.875,
   0.876,
   0.877,
   0.878,
   0.879,
   0.88,
   0.881,
   0.882,
   0.883,
   0.884,
   0.885,
   0.886,
   0.887,
   0.888,
   0.889,
   0.89,
   0.891,
   0.892,
   0.893,
   0.894,
   0.895,
   0.896,
   0.897,
   0.898,
   0.899,
   0.9,
   0.901,
   0.902,
   0.903,
   0.904,
   0.905,
   0.906,
   0.907,
   0.908,
   0.909,
   0.91,
   0.911,
   0.912,
   0.913,
   0.914,
   0.915,
   0.916,
   0.917,
   0.918,
   0.919,
   0.92,
   0.921,
   0.922,
   0.923,
   0.924,
   0.925,
   0.926,
   0.927,
   0.928,
   0.929,
   0.93,
   0.931,
   0.932,
   0.933,
   0.934,
   0.935,
   0.936,
   0.937,
   0.938,
   0.939,
   0.94,
   0.941,
   0.942,
   0.943,
   0.944,
   0.945,
   0.946,
   0.947,
   0.948,
   0.949,
   0.95,
   0.951,
   0.952,
   0.953,
   0.954,
   0.955,
   0.956,
   0.957,
   0.958,
   0.959,
   0.96,
   0.961,
   0.962,
   0.963,
   0.964,
   0.965,
   0.966,
   0.967,
   0.968,
   0.969,
   0.97,
   0.971,
   0.972,
   0.973,
   0.974,
   0.975,
   0.976,
   0.977,
   0.978,
   0.979,
   0.98,
   0.981,
   0.982,
   0.983,
   0.984,
   0.985,
   0.986,
   0.987,
   0.988,
   0.989,
   0.99,
   0.991,
   0.992,
   0.993,
   0.994,
   0.995,
   0.996,
   0.997,
   0.998,
   0.999,
   1,
   1.001,
   1.002,
   1.003,
   1.004,
   1.005,
   1.006,
   1.007,
   1.008,
   1.009,
   1.01,
   1.011,
   1.012,
   1.013,
   1.014,
   1.015,
   1.016,
   1.017,
   1.018,
   1.019,
   1.02,
   1.021,
   1.022,
   1.023,
   1.024,
   1.025,
   1.026,
   1.027,
   1.028,
   1.029,
   1.03,
   1.031,
   1.032,
   1.033,
   1.034,
   1.035,
   1.036,
   1.037,
   1.038,
   1.039,
   1.04,
   1.041,
   1.042,
   1.043,
   1.044,
   1.045,
   1.046,
   1.047,
   1.048,
   1.049,
   1.05,
   1.051,
   1.052,
   1.053,
   1.054,
   1.055,
   1.056,
   1.057,
   1.058,
   1.059,
   1.06,
   1.061,
   1.062,
   1.063,
   1.064,
   1.065,
   1.066,
   1.067,
   1.068,
   1.069,
   1.07,
   1.071,
   1.072,
   1.073,
   1.074,
   1.075,
   1.076,
   1.077,
   1.078,
   1.079,
   1.08,
   1.081,
   1.082,
   1.083,
   1.084,
   1.085,
   1.086,
   1.087,
   1.088,
   1.089,
   1.09,
   1.091,
   1.092,
   1.093,
   1.094,
   1.095,
   1.096,
   1.097,
   1.098,
   1.099,
   1.1,
   1.101,
   1.102,
   1.103,
   1.104,
   1.105,
   1.106,
   1.107,
   1.108,
   1.109,
   1.11,
   1.111,
   1.112,
   1.113,
   1.114,
   1.115,
   1.116,
   1.117,
   1.118,
   1.119,
   1.12,
   1.121,
   1.122,
   1.123,
   1.124,
   1.125,
   1.126,
   1.127,
   1.128,
   1.129,
   1.13,
   1.131,
   1.132,
   1.133,
   1.134,
   1.135,
   1.136,
   1.137,
   1.138,
   1.139,
   1.14,
   1.141,
   1.142,
   1.143,
   1.144,
   1.145,
   1.146,
   1.147,
   1.148,
   1.149,
   1.15,
   1.151,
   1.152,
   1.153,
   1.154,
   1.155,
   1.156,
   1.157,
   1.158,
   1.159,
   1.16,
   1.161,
   1.162,
   1.163,
   1.164,
   1.165,
   1.166,
   1.167,
   1.168,
   1.169,
   1.17,
   1.171,
   1.172,
   1.173,
   1.174,
   1.175,
   1.176,
   1.177,
   1.178,
   1.179,
   1.18,
   1.181,
   1.182,
   1.183,
   1.184,
   1.185,
   1.186,
   1.187,
   1.188,
   1.189,
   1.19,
   1.191,
   1.192,
   1.193,
   1.194,
   1.195,
   1.196,
   1.197,
   1.198,
   1.199,
   1.2,
   1.201,
   1.202,
   1.203,
   1.204,
   1.205,
   1.206,
   1.207,
   1.208,
   1.209,
   1.21,
   1.211,
   1.212,
   1.213,
   1.214,
   1.215,
   1.216,
   1.217,
   1.218,
   1.219,
   1.22,
   1.221,
   1.222,
   1.223,
   1.224,
   1.225,
   1.226,
   1.227,
   1.228,
   1.229,
   1.23,
   1.231,
   1.232,
   1.233,
   1.234,
   1.235,
   1.236,
   1.237,
   1.238,
   1.239,
   1.24,
   1.241,
   1.242,
   1.243,
   1.244,
   1.245,
   1.246,
   1.247,
   1.248,
   1.249,
   1.25,
   1.251,
   1.252,
   1.253,
   1.254,
   1.255,
   1.256,
   1.257,
   1.258,
   1.259,
   1.26,
   1.261,
   1.262,
   1.263,
   1.264,
   1.265,
   1.266,
   1.267,
   1.268,
   1.269,
   1.27,
   1.271,
   1.272,
   1.273,
   1.274,
   1.275,
   1.276,
   1.277,
   1.278,
   1.279,
   1.28,
   1.281,
   1.282,
   1.283,
   1.284,
   1.285,
   1.286,
   1.287,
   1.288,
   1.289,
   1.29,
   1.291,
   1.292,
   1.293,
   1.294,
   1.295,
   1.296,
   1.297,
   1.298,
   1.299,
   1.3,
   1.301,
   1.302,
   1.303,
   1.304,
   1.305,
   1.306,
   1.307,
   1.308,
   1.309,
   1.31,
   1.311,
   1.312,
   1.313,
   1.314,
   1.315,
   1.316,
   1.317,
   1.318,
   1.319,
   1.32,
   1.321,
   1.322,
   1.323,
   1.324,
   1.325,
   1.326,
   1.327,
   1.328,
   1.329,
   1.33,
   1.331,
   1.332,
   1.333,
   1.334,
   1.335,
   1.336,
   1.337,
   1.338,
   1.339,
   1.34,
   1.341,
   1.342,
   1.343,
   1.344,
   1.345,
   1.346,
   1.347,
   1.348,
   1.349,
   1.35,
   1.351,
   1.352,
   1.353,
   1.354,
   1.355,
   1.356,
   1.357,
   1.358,
   1.359,
   1.36,
   1.361,
   1.362,
   1.363,
   1.364,
   1.365,
   1.366,
   1.367,
   1.368,
   1.369,
   1.37,
   1.371,
   1.372,
   1.373,
   1.374,
   1.375,
   1.376,
   1.377,
   1.378,
   1.379,
   1.38,
   1.381,
   1.382,
   1.383,
   1.384,
   1.385,
   1.386,
   1.387,
   1.388,
   1.389,
   1.39,
   1.391,
   1.392,
   1.393,
   1.394,
   1.395,
   1.396,
   1.397,
   1.398,
   1.399,
   1.4,
   1.401,
   1.402,
   1.403,
   1.404,
   1.405,
   1.406,
   1.407,
   1.408,
   1.409,
   1.41,
   1.411,
   1.412,
   1.413,
   1.414,
   1.415,
   1.416,
   1.417,
   1.418,
   1.419,
   1.42,
   1.421,
   1.422,
   1.423,
   1.424,
   1.425,
   1.426,
   1.427,
   1.428,
   1.429,
   1.43,
   1.431,
   1.432,
   1.433,
   1.434,
   1.435,
   1.436,
   1.437,
   1.438,
   1.439,
   1.44,
   1.441,
   1.442,
   1.443,
   1.444,
   1.445,
   1.446,
   1.447,
   1.448,
   1.449,
   1.45,
   1.451,
   1.452,
   1.453,
   1.454,
   1.455,
   1.456,
   1.457,
   1.458,
   1.459,
   1.46,
   1.461,
   1.462,
   1.463,
   1.464,
   1.465,
   1.466,
   1.467,
   1.468,
   1.469,
   1.47,
   1.471,
   1.472,
   1.473,
   1.474,
   1.475,
   1.476,
   1.477,
   1.478,
   1.479,
   1.48,
   1.481,
   1.482,
   1.483,
   1.484,
   1.485,
   1.486,
   1.487,
   1.488,
   1.489,
   1.49,
   1.491,
   1.492,
   1.493,
   1.494,
   1.495,
   1.496,
   1.497,
   1.498,
   1.499,
   1.5,
   1.5,
   1.501,
   1.501};
   Double_t nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]_fy5[1006] = {
   0,
   62.23477,
   62.23477,
   61.7496,
   61.26723,
   60.78763,
   60.31082,
   59.83676,
   59.36545,
   58.89689,
   58.43105,
   57.96792,
   57.50751,
   57.04978,
   56.59475,
   56.14238,
   55.69268,
   55.24562,
   54.80121,
   54.35943,
   53.92026,
   53.4837,
   53.04974,
   52.61845,
   52.18965,
   51.7634,
   51.33972,
   50.91857,
   50.49995,
   50.08386,
   49.67027,
   49.25919,
   48.85059,
   48.44447,
   48.04081,
   47.63962,
   47.24087,
   46.84455,
   46.45066,
   46.05918,
   45.6701,
   45.28342,
   44.89911,
   44.51718,
   44.13762,
   43.7604,
   43.38552,
   43.01298,
   42.64275,
   42.27483,
   41.9092,
   41.54587,
   41.18481,
   40.82603,
   40.4695,
   40.11522,
   39.76318,
   39.41337,
   39.06577,
   38.72038,
   38.37718,
   38.03618,
   37.69734,
   37.36068,
   37.02617,
   36.69381,
   36.36358,
   36.03548,
   35.70949,
   35.38562,
   35.06383,
   34.74414,
   34.42663,
   34.11108,
   33.79758,
   33.48612,
   33.17671,
   32.86932,
   32.56395,
   32.26059,
   31.95922,
   31.65984,
   31.36245,
   31.06702,
   30.77355,
   30.48204,
   30.19246,
   29.90481,
   29.61909,
   29.33528,
   29.05338,
   28.77336,
   28.49523,
   28.21898,
   27.94459,
   27.67207,
   27.40151,
   27.13266,
   26.86564,
   26.60045,
   26.33706,
   26.07548,
   25.81568,
   25.55768,
   25.30144,
   25.04698,
   24.79427,
   24.54332,
   24.2941,
   24.04662,
   23.80086,
   23.55681,
   23.31449,
   23.07385,
   22.8349,
   22.59763,
   22.36203,
   22.12809,
   21.89582,
   21.66519,
   21.4362,
   21.20884,
   20.98311,
   20.75899,
   20.53648,
   20.31557,
   20.09625,
   19.87852,
   19.66236,
   19.44778,
   19.23475,
   19.02328,
   18.81336,
   18.60497,
   18.39812,
   18.19279,
   17.98897,
   17.78667,
   17.58587,
   17.38656,
   17.18875,
   16.99241,
   16.79755,
   16.60415,
   16.41222,
   16.22173,
   16.0327,
   15.8451,
   15.65894,
   15.4742,
   15.29088,
   15.10898,
   14.92848,
   14.74938,
   14.57168,
   14.39536,
   14.22042,
   14.04685,
   13.87474,
   13.7039,
   13.53442,
   13.36629,
   13.1995,
   13.03405,
   12.86992,
   12.70713,
   12.54565,
   12.38548,
   12.22662,
   12.06906,
   11.91279,
   11.75781,
   11.60412,
   11.4517,
   11.30055,
   11.15067,
   11.00205,
   10.85468,
   10.70856,
   10.56368,
   10.42004,
   10.27763,
   10.13644,
   9.996478,
   9.857727,
   9.720184,
   9.583845,
   9.448703,
   9.314754,
   9.181992,
   9.050411,
   8.920006,
   8.790772,
   8.662704,
   8.535796,
   8.410042,
   8.285438,
   8.161979,
   8.039658,
   7.918471,
   7.798413,
   7.679479,
   7.561663,
   7.44496,
   7.329365,
   7.214874,
   7.10148,
   6.98918,
   6.877967,
   6.767838,
   6.658786,
   6.550807,
   6.443897,
   6.33805,
   6.233389,
   6.12965,
   6.026958,
   5.925311,
   5.824702,
   5.725128,
   5.626582,
   5.529062,
   5.432561,
   5.337075,
   5.242599,
   5.14913,
   5.056661,
   4.965188,
   4.874707,
   4.785213,
   4.696701,
   4.609167,
   4.522606,
   4.437014,
   4.352386,
   4.268718,
   4.186005,
   4.104242,
   4.023426,
   3.943551,
   3.864614,
   3.786609,
   3.709533,
   3.63338,
   3.558148,
   3.483831,
   3.410424,
   3.337925,
   3.266461,
   3.195757,
   3.125947,
   3.057028,
   2.988993,
   2.92184,
   2.855565,
   2.790162,
   2.725628,
   2.661958,
   2.599149,
   2.537197,
   2.476097,
   2.415845,
   2.356437,
   2.297869,
   2.240138,
   2.183238,
   2.127167,
   2.07192,
   2.017493,
   1.963882,
   1.911084,
   1.859094,
   1.80804,
   1.757652,
   1.70806,
   1.659261,
   1.611252,
   1.564173,
   1.517726,
   1.472057,
   1.427162,
   1.383037,
   1.339679,
   1.297084,
   1.255249,
   1.214169,
   1.17384,
   1.13426,
   1.095425,
   1.057448,
   1.020086,
   0.9834582,
   0.9475608,
   0.9123903,
   0.877943,
   0.8442155,
   0.8112042,
   0.7789057,
   0.7473166,
   0.7164333,
   0.6862524,
   0.6567705,
   0.6279842,
   0.5998901,
   0.5726014,
   0.5458753,
   0.5198314,
   0.4944666,
   0.4697773,
   0.4457604,
   0.4224126,
   0.3997305,
   0.3777109,
   0.3563505,
   0.3356462,
   0.3155947,
   0.2961927,
   0.2774372,
   0.2593249,
   0.2419515,
   0.2252815,
   0.2090591,
   0.1935973,
   0.1786248,
   0.1642783,
   0.1505545,
   0.1374505,
   0.124963,
   0.1130892,
   0.1018258,
   0.09117,
   0.08121401,
   0.07175242,
   0.06289016,
   0.05462425,
   0.04695172,
   0.03986963,
   0.03337505,
   0.02746506,
   0.02213674,
   0.01746123,
   0.01326806,
   0.009884339,
   0.006758969,
   0.004310154,
   0.002406387,
   0.00104277,
   0.0001716991,
   0,
   0.0005116652,
   0.001259694,
   0.002685556,
   0.004749513,
   0.007184508,
   0.01014294,
   0.01375685,
   0.01780397,
   0.02246472,
   0.02765453,
   0.03337077,
   0.03961079,
   0.046372,
   0.05365178,
   0.06144756,
   0.06975675,
   0.07847054,
   0.08778695,
   0.09760851,
   0.1079327,
   0.118757,
   0.1300789,
   0.1418959,
   0.1542056,
   0.1670055,
   0.1802931,
   0.193909,
   0.2079901,
   0.2227032,
   0.2378936,
   0.2535588,
   0.2696964,
   0.2863042,
   0.3033796,
   0.3208218,
   0.3388207,
   0.3572802,
   0.376198,
   0.3955718,
   0.4153992,
   0.435678,
   0.4564059,
   0.4775807,
   0.4992,
   0.5212616,
   0.5437633,
   0.5667029,
   0.5900782,
   0.6138868,
   0.6381267,
   0.6627956,
   0.6878914,
   0.713412,
   0.739355,
   0.7657185,
   0.7925002,
   0.819698,
   0.8473098,
   0.8753336,
   0.9037671,
   0.9326084,
   0.9618553,
   0.9915057,
   1.021558,
   1.052009,
   1.082858,
   1.114102,
   1.14574,
   1.177769,
   1.210187,
   1.242993,
   1.276077,
   1.309649,
   1.343603,
   1.377936,
   1.412647,
   1.447734,
   1.483194,
   1.519026,
   1.555228,
   1.591798,
   1.628734,
   1.666034,
   1.703696,
   1.741718,
   1.780099,
   1.818837,
   1.85793,
   1.897375,
   1.937171,
   1.977317,
   2.017811,
   2.058649,
   2.099832,
   2.141356,
   2.183221,
   2.225424,
   2.267963,
   2.310838,
   2.354045,
   2.397584,
   2.441453,
   2.48565,
   2.530172,
   2.575019,
   2.620189,
   2.66568,
   2.711491,
   2.757619,
   2.804063,
   2.850821,
   2.897892,
   2.945273,
   2.992965,
   3.040964,
   3.089268,
   3.137877,
   3.186789,
   3.236003,
   3.285515,
   3.335326,
   3.385433,
   3.435835,
   3.48653,
   3.537517,
   3.588794,
   3.640359,
   3.692212,
   3.74435,
   3.796771,
   3.849475,
   3.90246,
   3.955724,
   4.009266,
   4.063084,
   4.117177,
   4.171543,
   4.226181,
   4.281089,
   4.336266,
   4.39171,
   4.44742,
   4.503394,
   4.559632,
   4.616131,
   4.67289,
   4.729908,
   4.787183,
   4.844714,
   4.902335,
   4.960372,
   5.01866,
   5.077199,
   5.135986,
   5.195021,
   5.254302,
   5.313828,
   5.373597,
   5.433608,
   5.493859,
   5.55435,
   5.615079,
   5.676044,
   5.737245,
   5.798679,
   5.860346,
   5.922245,
   5.984373,
   6.04673,
   6.109314,
   6.172125,
   6.23516,
   6.298419,
   6.3619,
   6.425603,
   6.489524,
   6.553665,
   6.618022,
   6.682596,
   6.747384,
   6.812386,
   6.8776,
   6.943025,
   7.00866,
   7.074503,
   7.140554,
   7.206811,
   7.273273,
   7.339938,
   7.406807,
   7.473876,
   7.541146,
   7.608615,
   7.676282,
   7.744146,
   7.812205,
   7.880458,
   7.948905,
   8.017544,
   8.086374,
   8.155393,
   8.224602,
   8.293998,
   8.36358,
   8.432662,
   8.502611,
   8.572743,
   8.643057,
   8.713552,
   8.784227,
   8.855081,
   8.926112,
   8.99732,
   9.068704,
   9.140262,
   9.211994,
   9.283898,
   9.355974,
   9.42822,
   9.500635,
   9.573218,
   9.645968,
   9.718885,
   9.791966,
   9.865212,
   9.938621,
   10.01219,
   10.08592,
   10.15982,
   10.23387,
   10.30808,
   10.38244,
   10.45697,
   10.53164,
   10.60647,
   10.68146,
   10.7566,
   10.83189,
   10.90732,
   10.98291,
   11.05865,
   11.13453,
   11.21056,
   11.28674,
   11.36306,
   11.43952,
   11.51613,
   11.59288,
   11.66977,
   11.7468,
   11.82397,
   11.90128,
   11.97872,
   12.0563,
   12.13402,
   12.21187,
   12.28986,
   12.36797,
   12.44622,
   12.5246,
   12.60312,
   12.68176,
   12.76053,
   12.83942,
   12.91845,
   12.9976,
   13.07687,
   13.15627,
   13.23579,
   13.31544,
   13.3952,
   13.47509,
   13.5551,
   13.63523,
   13.71547,
   13.79584,
   13.87632,
   13.95692,
   14.03763,
   14.11845,
   14.1994,
   14.28045,
   14.36161,
   14.44289,
   14.52428,
   14.60578,
   14.68738,
   14.7691,
   14.85092,
   14.93285,
   15.01489,
   15.09703,
   15.17927,
   15.26162,
   15.34407,
   15.42662,
   15.50928,
   15.59204,
   15.67489,
   15.75785,
   15.8409,
   15.92406,
   16.0073,
   16.09065,
   16.17409,
   16.25763,
   16.34126,
   16.42499,
   16.5088,
   16.59271,
   16.67671,
   16.76081,
   16.84499,
   16.92926,
   17.01362,
   17.09807,
   17.18261,
   17.26723,
   17.35194,
   17.43674,
   17.52162,
   17.60658,
   17.69163,
   17.77675,
   17.86196,
   17.94726,
   18.03264,
   18.1181,
   18.20364,
   18.28926,
   18.37495,
   18.46072,
   18.54657,
   18.6325,
   18.7185,
   18.80458,
   18.89073,
   18.97696,
   19.06326,
   19.14963,
   19.23607,
   19.32259,
   19.40918,
   19.49584,
   19.58246,
   19.66926,
   19.75612,
   19.84306,
   19.93006,
   20.01713,
   20.10426,
   20.19146,
   20.27873,
   20.36606,
   20.45346,
   20.54092,
   20.62844,
   20.71603,
   20.80368,
   20.89139,
   20.97916,
   21.06699,
   21.15488,
   21.24283,
   21.33084,
   21.41891,
   21.50703,
   21.59522,
   21.68346,
   21.77175,
   21.8601,
   21.94851,
   22.03697,
   22.12549,
   22.21406,
   22.30268,
   22.39136,
   22.48009,
   22.56887,
   22.6577,
   22.74658,
   22.83551,
   22.92449,
   23.01352,
   23.1026,
   23.19173,
   23.28091,
   23.37013,
   23.4594,
   23.54872,
   23.63808,
   23.72749,
   23.81694,
   23.90644,
   23.99598,
   24.08557,
   24.1752,
   24.26487,
   24.35459,
   24.44434,
   24.53414,
   24.62398,
   24.71386,
   24.80378,
   24.89374,
   24.98373,
   25.07377,
   25.16385,
   25.25396,
   25.34411,
   25.4343,
   25.52452,
   25.61479,
   25.70508,
   25.79542,
   25.88578,
   25.97618,
   26.06662,
   26.15709,
   26.24759,
   26.33813,
   26.4287,
   26.5193,
   26.60994,
   26.7006,
   26.7913,
   26.88202,
   26.97278,
   27.06357,
   27.15438,
   27.24523,
   27.3361,
   27.427,
   27.51793,
   27.60889,
   27.69988,
   27.79089,
   27.88193,
   27.97299,
   28.06408,
   28.1552,
   28.24634,
   28.33751,
   28.42869,
   28.51991,
   28.61115,
   28.70241,
   28.79369,
   28.885,
   28.97633,
   29.06768,
   29.15905,
   29.25044,
   29.34185,
   29.43329,
   29.52474,
   29.61622,
   29.70771,
   29.79923,
   29.89076,
   29.98231,
   30.07388,
   30.16546,
   30.25707,
   30.34869,
   30.44033,
   30.53198,
   30.62366,
   30.71534,
   30.80705,
   30.89876,
   30.9905,
   31.08225,
   31.17401,
   31.26578,
   31.35758,
   31.44938,
   31.5412,
   31.63303,
   31.72487,
   31.81672,
   31.90859,
   32.00047,
   32.09236,
   32.18426,
   32.27618,
   32.3681,
   32.46003,
   32.55198,
   32.64393,
   32.73589,
   32.82786,
   32.91984,
   33.01183,
   33.10383,
   33.19584,
   33.28785,
   33.37987,
   33.4719,
   33.56393,
   33.65598,
   33.74802,
   33.84008,
   33.93214,
   34.02421,
   34.11628,
   34.20836,
   34.30044,
   34.39252,
   34.48462,
   34.57671,
   34.66881,
   34.76091,
   34.85302,
   34.94513,
   35.03724,
   35.12936,
   35.22147,
   35.31359,
   35.40571,
   35.49784,
   35.58996,
   35.68209,
   35.77421,
   35.86634,
   35.95847,
   36.0506,
   36.14273,
   36.23485,
   36.32698,
   36.41911,
   36.51124,
   36.60336,
   36.69549,
   36.78761,
   36.87973,
   36.97185,
   37.06396,
   37.15593,
   37.24804,
   37.34014,
   37.43225,
   37.52435,
   37.61645,
   37.70854,
   37.80063,
   37.89272,
   37.9848,
   38.07688,
   38.16895,
   38.26102,
   38.35308,
   38.44514,
   38.53719,
   38.62924,
   38.72128,
   38.81331,
   38.90534,
   38.99736,
   39.08937,
   39.18138,
   39.27338,
   39.36537,
   39.45735,
   39.54933,
   39.6413,
   39.73326,
   39.82521,
   39.91716,
   40.00909,
   40.10087,
   40.19279,
   40.2847,
   40.37659,
   40.46848,
   40.56036,
   40.65223,
   40.74409,
   40.83594,
   40.92777,
   41.0196,
   41.11142,
   41.20322,
   41.29502,
   41.3868,
   41.47857,
   41.57033,
   41.66208,
   41.75381,
   41.84554,
   41.93725,
   42.02895,
   42.12063,
   42.21231,
   42.30397,
   42.39561,
   42.48725,
   42.57887,
   42.67047,
   42.76206,
   42.85364,
   42.94521,
   43.03676,
   43.12829,
   43.21981,
   43.31132,
   43.40281,
   43.49429,
   43.58575,
   43.6772,
   43.76863,
   43.86004,
   43.95144,
   44.04282,
   44.13419,
   44.22554,
   44.31687,
   44.40819,
   44.49949,
   44.59064,
   44.68191,
   44.77315,
   44.86439,
   44.9556,
   45.0468,
   45.13798,
   45.22914,
   45.32028,
   45.41141,
   45.50252,
   45.59361,
   45.68468,
   45.77573,
   45.86676,
   45.95778,
   46.04877,
   46.13975,
   46.2307,
   46.32164,
   46.41256,
   46.50346,
   46.59434,
   46.6852,
   46.77603,
   46.86685,
   46.95765,
   47.04843,
   47.13919,
   47.22992,
   47.32064,
   47.41133,
   47.50201,
   47.59266,
   47.68329,
   47.68329,
   47.68329,
   0};
   graph = new TGraph(1006,nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]_fx5,nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]_fy5);
   graph->SetName("nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]");
   graph->SetTitle("Projection of Profile of nllWithCons");

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15 = new TH1F("Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15","Projection of Profile of nllWithCons",1006,0.3988,1.6012);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->SetMinimum(0);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->SetMaximum(68.45825);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->SetDirectory(0);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->SetStats(0);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->SetLineWidth(2);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->SetMarkerStyle(20);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetXaxis()->SetNdivisions(505);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetXaxis()->SetLabelFont(132);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetXaxis()->SetTitleFont(132);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetYaxis()->SetLabelFont(132);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetYaxis()->SetTitleFont(132);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetZaxis()->SetLabelFont(132);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_nll_modelSyst_datasetTot_with_constr_ProfileoBRKcB_NormoBRKcB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_nll_modelSyst_datasetTot_with_constr_Profile[RK]_Norm[RK]15);
   
   graph->Draw("l");
   TLine *line = new TLine(1,0,1,14);

   ci = TColor::GetColor("#cc0000");
   line->SetLineColor(ci);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.22,0.69,0.54,0.91,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("9 fb^{-1}");
   pt->Draw();
   
   TH1D *frame_4c6d2e0_copy__3 = new TH1D("frame_4c6d2e0_copy__3","A RooPlot of \"R_{K}\"",1000,0.5,1.5);
   frame_4c6d2e0_copy__3->SetBinContent(1,65.34651);
   frame_4c6d2e0_copy__3->SetMinimum(0);
   frame_4c6d2e0_copy__3->SetMaximum(14);
   frame_4c6d2e0_copy__3->SetEntries(1);
   frame_4c6d2e0_copy__3->SetDirectory(0);
   frame_4c6d2e0_copy__3->SetStats(0);
   frame_4c6d2e0_copy__3->SetLineWidth(2);
   frame_4c6d2e0_copy__3->SetMarkerStyle(20);
   frame_4c6d2e0_copy__3->GetXaxis()->SetTitle("#it{R_{K}}");
   frame_4c6d2e0_copy__3->GetXaxis()->SetRange(181,620);
   frame_4c6d2e0_copy__3->GetXaxis()->SetNdivisions(505);
   frame_4c6d2e0_copy__3->GetXaxis()->SetLabelFont(132);
   frame_4c6d2e0_copy__3->GetXaxis()->SetLabelOffset(0.01);
   frame_4c6d2e0_copy__3->GetXaxis()->SetLabelSize(0.06);
   frame_4c6d2e0_copy__3->GetXaxis()->SetTitleSize(0.072);
   frame_4c6d2e0_copy__3->GetXaxis()->SetTitleOffset(0.95);
   frame_4c6d2e0_copy__3->GetXaxis()->SetTitleFont(132);
   frame_4c6d2e0_copy__3->GetYaxis()->SetTitle("Profile of #minus ln( #it{L} / #it{L}_{max} )");
   frame_4c6d2e0_copy__3->GetYaxis()->SetLabelFont(132);
   frame_4c6d2e0_copy__3->GetYaxis()->SetLabelOffset(0.01);
   frame_4c6d2e0_copy__3->GetYaxis()->SetLabelSize(0.06);
   frame_4c6d2e0_copy__3->GetYaxis()->SetTitleSize(0.072);
   frame_4c6d2e0_copy__3->GetYaxis()->SetTitleOffset(0.95);
   frame_4c6d2e0_copy__3->GetYaxis()->SetTitleFont(132);
   frame_4c6d2e0_copy__3->GetZaxis()->SetLabelFont(132);
   frame_4c6d2e0_copy__3->GetZaxis()->SetLabelSize(0.06);
   frame_4c6d2e0_copy__3->GetZaxis()->SetTitleSize(0.072);
   frame_4c6d2e0_copy__3->GetZaxis()->SetTitleOffset(1.2);
   frame_4c6d2e0_copy__3->GetZaxis()->SetTitleFont(132);
   frame_4c6d2e0_copy__3->Draw("sameaxis");
   cv3->Modified();
   cv3->cd();
   cv3->SetSelected(cv3);
}


==> figures/Fig9a.C <==
void 14eeAngleTrig0()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 17:20:55 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(-0.08641975,-0.2632911,0.5308642,1.382278);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis2[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *heeEff_thinBins__2 = new TH1F("heeEff_thinBins__2","heeEff_thinBins",30, xAxis2);
   heeEff_thinBins__2->SetBinContent(1,0.01243531);
   heeEff_thinBins__2->SetBinContent(2,0.2921621);
   heeEff_thinBins__2->SetBinContent(3,0.615272);
   heeEff_thinBins__2->SetBinContent(4,0.8627285);
   heeEff_thinBins__2->SetBinContent(5,0.9606332);
   heeEff_thinBins__2->SetBinContent(6,0.9214562);
   heeEff_thinBins__2->SetBinContent(7,0.8018763);
   heeEff_thinBins__2->SetBinContent(8,0.6826746);
   heeEff_thinBins__2->SetBinContent(9,0.5776748);
   heeEff_thinBins__2->SetBinContent(10,0.4728143);
   heeEff_thinBins__2->SetBinContent(11,0.3742804);
   heeEff_thinBins__2->SetBinContent(12,0.2887632);
   heeEff_thinBins__2->SetBinContent(13,0.2192006);
   heeEff_thinBins__2->SetBinContent(14,0.1660162);
   heeEff_thinBins__2->SetBinContent(15,0.1260094);
   heeEff_thinBins__2->SetBinContent(16,0.0938782);
   heeEff_thinBins__2->SetBinContent(17,0.06816956);
   heeEff_thinBins__2->SetBinContent(18,0.04877061);
   heeEff_thinBins__2->SetBinContent(19,0.03525534);
   heeEff_thinBins__2->SetBinContent(20,0.02572948);
   heeEff_thinBins__2->SetBinContent(21,0.01754924);
   heeEff_thinBins__2->SetBinContent(22,0.0108747);
   heeEff_thinBins__2->SetBinContent(23,0.006614011);
   heeEff_thinBins__2->SetBinContent(24,0.004102971);
   heeEff_thinBins__2->SetBinContent(25,0.002541929);
   heeEff_thinBins__2->SetBinContent(26,0.001554249);
   heeEff_thinBins__2->SetBinContent(27,0.0009668873);
   heeEff_thinBins__2->SetBinContent(28,0.0005882803);
   heeEff_thinBins__2->SetBinContent(29,0.0003116147);
   heeEff_thinBins__2->SetBinContent(30,8.784718e-05);
   heeEff_thinBins__2->SetBinContent(31,6722.231);
   heeEff_thinBins__2->SetBinError(1,0.0004145063);
   heeEff_thinBins__2->SetBinError(2,0.00206895);
   heeEff_thinBins__2->SetBinError(3,0.003644564);
   heeEff_thinBins__2->SetBinError(4,0.004492674);
   heeEff_thinBins__2->SetBinError(5,0.004724724);
   heeEff_thinBins__2->SetBinError(6,0.004641385);
   heeEff_thinBins__2->SetBinError(7,0.004387289);
   heeEff_thinBins__2->SetBinError(8,0.004077078);
   heeEff_thinBins__2->SetBinError(9,0.003738099);
   heeEff_thinBins__2->SetBinError(10,0.00339457);
   heeEff_thinBins__2->SetBinError(11,0.003033935);
   heeEff_thinBins__2->SetBinError(12,0.002692347);
   heeEff_thinBins__2->SetBinError(13,0.002351169);
   heeEff_thinBins__2->SetBinError(14,0.002053141);
   heeEff_thinBins__2->SetBinError(15,0.001813783);
   heeEff_thinBins__2->SetBinError(16,0.001562573);
   heeEff_thinBins__2->SetBinError(17,0.001329761);
   heeEff_thinBins__2->SetBinError(18,0.00113411);
   heeEff_thinBins__2->SetBinError(19,0.0009580978);
   heeEff_thinBins__2->SetBinError(20,0.0008314752);
   heeEff_thinBins__2->SetBinError(21,0.0006844068);
   heeEff_thinBins__2->SetBinError(22,0.0005209082);
   heeEff_thinBins__2->SetBinError(23,0.0004170323);
   heeEff_thinBins__2->SetBinError(24,0.0003199815);
   heeEff_thinBins__2->SetBinError(25,0.0002653106);
   heeEff_thinBins__2->SetBinError(26,0.0001955032);
   heeEff_thinBins__2->SetBinError(27,0.0001626255);
   heeEff_thinBins__2->SetBinError(28,0.000111404);
   heeEff_thinBins__2->SetBinError(29,8.914763e-05);
   heeEff_thinBins__2->SetBinError(30,4.450431e-05);
   heeEff_thinBins__2->SetBinError(31,3532.095);
   heeEff_thinBins__2->SetMinimum(0);
   heeEff_thinBins__2->SetMaximum(1.3);
   heeEff_thinBins__2->SetEntries(380787);
   heeEff_thinBins__2->SetStats(0);
   heeEff_thinBins__2->SetLineColor(38);
   heeEff_thinBins__2->SetLineWidth(2);
   heeEff_thinBins__2->SetMarkerStyle(20);
   heeEff_thinBins__2->GetXaxis()->SetTitle("#alpha(#it{l^{+}}, #it{l^{#minus}}) [rad]");
   heeEff_thinBins__2->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__2->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__2->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__2->GetXaxis()->SetLabelSize(0.057);
   heeEff_thinBins__2->GetXaxis()->SetTitleSize(0.0684);
   heeEff_thinBins__2->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__2->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__2->GetYaxis()->SetTitle("Candidates (arbitrary units)");
   heeEff_thinBins__2->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__2->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__2->GetYaxis()->SetLabelSize(0.057);
   heeEff_thinBins__2->GetYaxis()->SetTitleSize(0.0684);
   heeEff_thinBins__2->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__2->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__2->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__2->GetZaxis()->SetLabelSize(0.057);
   heeEff_thinBins__2->GetZaxis()->SetTitleSize(0.0684);
   heeEff_thinBins__2->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__2->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__2->Draw("chist");
   Double_t xAxis3[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *heeRareEff_thinBins__3 = new TH1F("heeRareEff_thinBins__3","heeRareEff_thinBins",30, xAxis3);
   heeRareEff_thinBins__3->SetBinContent(1,0.4340303);
   heeRareEff_thinBins__3->SetBinContent(2,0.8028399);
   heeRareEff_thinBins__3->SetBinContent(3,1);
   heeRareEff_thinBins__3->SetBinContent(4,0.9682943);
   heeRareEff_thinBins__3->SetBinContent(5,0.7826705);
   heeRareEff_thinBins__3->SetBinContent(6,0.5783529);
   heeRareEff_thinBins__3->SetBinContent(7,0.4132999);
   heeRareEff_thinBins__3->SetBinContent(8,0.2937232);
   heeRareEff_thinBins__3->SetBinContent(9,0.2130747);
   heeRareEff_thinBins__3->SetBinContent(10,0.1457201);
   heeRareEff_thinBins__3->SetBinContent(11,0.0930729);
   heeRareEff_thinBins__3->SetBinContent(12,0.0630988);
   heeRareEff_thinBins__3->SetBinContent(13,0.04437617);
   heeRareEff_thinBins__3->SetBinContent(14,0.02953188);
   heeRareEff_thinBins__3->SetBinContent(15,0.01695098);
   heeRareEff_thinBins__3->SetBinContent(16,0.00843644);
   heeRareEff_thinBins__3->SetBinContent(17,0.004837755);
   heeRareEff_thinBins__3->SetBinContent(18,0.002877038);
   heeRareEff_thinBins__3->SetBinContent(19,0.001639068);
   heeRareEff_thinBins__3->SetBinContent(20,0.0009512107);
   heeRareEff_thinBins__3->SetBinContent(21,0.0006068098);
   heeRareEff_thinBins__3->SetBinContent(22,0.0003189257);
   heeRareEff_thinBins__3->SetBinContent(23,9.415028e-05);
   heeRareEff_thinBins__3->SetBinError(1,0.005661273);
   heeRareEff_thinBins__3->SetBinError(2,0.01664221);
   heeRareEff_thinBins__3->SetBinError(3,0.02037886);
   heeRareEff_thinBins__3->SetBinError(4,0.01977352);
   heeRareEff_thinBins__3->SetBinError(5,0.01757919);
   heeRareEff_thinBins__3->SetBinError(6,0.01551776);
   heeRareEff_thinBins__3->SetBinError(7,0.01296801);
   heeRareEff_thinBins__3->SetBinError(8,0.01116859);
   heeRareEff_thinBins__3->SetBinError(9,0.009607245);
   heeRareEff_thinBins__3->SetBinError(10,0.008057502);
   heeRareEff_thinBins__3->SetBinError(11,0.006124878);
   heeRareEff_thinBins__3->SetBinError(12,0.00561296);
   heeRareEff_thinBins__3->SetBinError(13,0.004336258);
   heeRareEff_thinBins__3->SetBinError(14,0.003971859);
   heeRareEff_thinBins__3->SetBinError(15,0.002558726);
   heeRareEff_thinBins__3->SetBinError(16,0.001964349);
   heeRareEff_thinBins__3->SetBinError(17,0.001542754);
   heeRareEff_thinBins__3->SetBinError(18,0.001275818);
   heeRareEff_thinBins__3->SetBinError(19,0.0006294565);
   heeRareEff_thinBins__3->SetBinError(20,0.0007840672);
   heeRareEff_thinBins__3->SetBinError(21,0.0006068103);
   heeRareEff_thinBins__3->SetBinError(23,0.0004609109);
   heeRareEff_thinBins__3->SetEntries(15762);
   heeRareEff_thinBins__3->SetStats(0);
   heeRareEff_thinBins__3->SetLineColor(38);
   heeRareEff_thinBins__3->SetLineStyle(2);
   heeRareEff_thinBins__3->SetLineWidth(2);
   heeRareEff_thinBins__3->SetMarkerStyle(20);
   heeRareEff_thinBins__3->GetXaxis()->SetTitle("#alpha(#it{l^{+}}, #it{l^{#minus}}) [rad]");
   heeRareEff_thinBins__3->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__3->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__3->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__3->GetXaxis()->SetLabelSize(0.057);
   heeRareEff_thinBins__3->GetXaxis()->SetTitleSize(0.0684);
   heeRareEff_thinBins__3->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__3->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__3->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__3->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__3->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__3->GetYaxis()->SetLabelSize(0.057);
   heeRareEff_thinBins__3->GetYaxis()->SetTitleSize(0.0684);
   heeRareEff_thinBins__3->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__3->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__3->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__3->GetZaxis()->SetLabelSize(0.057);
   heeRareEff_thinBins__3->GetZaxis()->SetTitleSize(0.0684);
   heeRareEff_thinBins__3->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__3->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__3->Draw("chistsame");
   Double_t xAxis4[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *hmumuEff_thinBins__4 = new TH1F("hmumuEff_thinBins__4","hmumuEff_thinBins",30, xAxis4);
   hmumuEff_thinBins__4->SetBinContent(1,0.02835924);
   hmumuEff_thinBins__4->SetBinContent(2,0.3689144);
   hmumuEff_thinBins__4->SetBinContent(3,0.697359);
   hmumuEff_thinBins__4->SetBinContent(4,0.9151309);
   hmumuEff_thinBins__4->SetBinContent(5,1);
   hmumuEff_thinBins__4->SetBinContent(6,0.9797469);
   hmumuEff_thinBins__4->SetBinContent(7,0.89333);
   hmumuEff_thinBins__4->SetBinContent(8,0.8010113);
   hmumuEff_thinBins__4->SetBinContent(9,0.713556);
   hmumuEff_thinBins__4->SetBinContent(10,0.6214265);
   hmumuEff_thinBins__4->SetBinContent(11,0.5308767);
   hmumuEff_thinBins__4->SetBinContent(12,0.4455038);
   hmumuEff_thinBins__4->SetBinContent(13,0.3694913);
   hmumuEff_thinBins__4->SetBinContent(14,0.3041107);
   hmumuEff_thinBins__4->SetBinContent(15,0.2474089);
   hmumuEff_thinBins__4->SetBinContent(16,0.1998751);
   hmumuEff_thinBins__4->SetBinContent(17,0.1601435);
   hmumuEff_thinBins__4->SetBinContent(18,0.1276874);
   hmumuEff_thinBins__4->SetBinContent(19,0.1017791);
   hmumuEff_thinBins__4->SetBinContent(20,0.07969744);
   hmumuEff_thinBins__4->SetBinContent(21,0.06204373);
   hmumuEff_thinBins__4->SetBinContent(22,0.04916589);
   hmumuEff_thinBins__4->SetBinContent(23,0.03807807);
   hmumuEff_thinBins__4->SetBinContent(24,0.02820648);
   hmumuEff_thinBins__4->SetBinContent(25,0.02102658);
   hmumuEff_thinBins__4->SetBinContent(26,0.01605516);
   hmumuEff_thinBins__4->SetBinContent(27,0.01239458);
   hmumuEff_thinBins__4->SetBinContent(28,0.009347698);
   hmumuEff_thinBins__4->SetBinContent(29,0.006822905);
   hmumuEff_thinBins__4->SetBinContent(30,0.005112832);
   hmumuEff_thinBins__4->SetBinContent(31,623774.3);
   hmumuEff_thinBins__4->SetBinError(1,0.0004268408);
   hmumuEff_thinBins__4->SetBinError(2,0.001715333);
   hmumuEff_thinBins__4->SetBinError(3,0.002749919);
   hmumuEff_thinBins__4->SetBinError(4,0.003212651);
   hmumuEff_thinBins__4->SetBinError(5,0.003366003);
   hmumuEff_thinBins__4->SetBinError(6,0.003314473);
   hmumuEff_thinBins__4->SetBinError(7,0.003189777);
   hmumuEff_thinBins__4->SetBinError(8,0.003028057);
   hmumuEff_thinBins__4->SetBinError(9,0.002851042);
   hmumuEff_thinBins__4->SetBinError(10,0.002650027);
   hmumuEff_thinBins__4->SetBinError(11,0.002458041);
   hmumuEff_thinBins__4->SetBinError(12,0.002245002);
   hmumuEff_thinBins__4->SetBinError(13,0.002035764);
   hmumuEff_thinBins__4->SetBinError(14,0.001856595);
   hmumuEff_thinBins__4->SetBinError(15,0.001658902);
   hmumuEff_thinBins__4->SetBinError(16,0.001502142);
   hmumuEff_thinBins__4->SetBinError(17,0.001335077);
   hmumuEff_thinBins__4->SetBinError(18,0.001195266);
   hmumuEff_thinBins__4->SetBinError(19,0.001072008);
   hmumuEff_thinBins__4->SetBinError(20,0.0009468254);
   hmumuEff_thinBins__4->SetBinError(21,0.0008239339);
   hmumuEff_thinBins__4->SetBinError(22,0.0007479705);
   hmumuEff_thinBins__4->SetBinError(23,0.0006543868);
   hmumuEff_thinBins__4->SetBinError(24,0.0005544874);
   hmumuEff_thinBins__4->SetBinError(25,0.0004844689);
   hmumuEff_thinBins__4->SetBinError(26,0.0004200726);
   hmumuEff_thinBins__4->SetBinError(27,0.0003727106);
   hmumuEff_thinBins__4->SetBinError(28,0.0003242009);
   hmumuEff_thinBins__4->SetBinError(29,0.0002680459);
   hmumuEff_thinBins__4->SetBinError(30,0.0002392623);
   hmumuEff_thinBins__4->SetBinError(31,20549.91);
   hmumuEff_thinBins__4->SetMinimum(0);
   hmumuEff_thinBins__4->SetMaximum(1.05);
   hmumuEff_thinBins__4->SetEntries(1066811);
   hmumuEff_thinBins__4->SetStats(0);
   hmumuEff_thinBins__4->SetLineColor(94);
   hmumuEff_thinBins__4->SetLineWidth(2);
   hmumuEff_thinBins__4->SetMarkerStyle(20);
   hmumuEff_thinBins__4->GetXaxis()->SetTitle("#alpha(#it{l^{+}}, #it{l^{#minus}}) [rad]");
   hmumuEff_thinBins__4->GetXaxis()->SetNdivisions(505);
   hmumuEff_thinBins__4->GetXaxis()->SetLabelFont(132);
   hmumuEff_thinBins__4->GetXaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__4->GetXaxis()->SetLabelSize(0.057);
   hmumuEff_thinBins__4->GetXaxis()->SetTitleSize(0.0684);
   hmumuEff_thinBins__4->GetXaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__4->GetXaxis()->SetTitleFont(132);
   hmumuEff_thinBins__4->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuEff_thinBins__4->GetYaxis()->SetLabelFont(132);
   hmumuEff_thinBins__4->GetYaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__4->GetYaxis()->SetLabelSize(0.057);
   hmumuEff_thinBins__4->GetYaxis()->SetTitleSize(0.0684);
   hmumuEff_thinBins__4->GetYaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__4->GetYaxis()->SetTitleFont(132);
   hmumuEff_thinBins__4->GetZaxis()->SetLabelFont(132);
   hmumuEff_thinBins__4->GetZaxis()->SetLabelSize(0.057);
   hmumuEff_thinBins__4->GetZaxis()->SetTitleSize(0.0684);
   hmumuEff_thinBins__4->GetZaxis()->SetTitleOffset(1.2);
   hmumuEff_thinBins__4->GetZaxis()->SetTitleFont(132);
   hmumuEff_thinBins__4->Draw("chistsame");
   Double_t xAxis5[31] = {0, 0.01666667, 0.03333333, 0.05, 0.06666667, 0.08333333, 0.1, 0.1166667, 0.1333333, 0.15, 0.1666667, 0.1833333, 0.2, 0.2166667, 0.2333333, 0.25, 0.2666667, 0.2833333, 0.3, 0.3166667, 0.3333333, 0.35, 0.3666667, 0.3833333, 0.4, 0.4166667, 0.4333333, 0.45, 0.4666667, 0.4833333, 0.5}; 
   
   TH1F *hmumuRareEff_thinBins__5 = new TH1F("hmumuRareEff_thinBins__5","hmumuRareEff_thinBins",30, xAxis5);
   hmumuRareEff_thinBins__5->SetBinContent(1,0.6448873);
   hmumuRareEff_thinBins__5->SetBinContent(2,0.8741062);
   hmumuRareEff_thinBins__5->SetBinContent(3,1);
   hmumuRareEff_thinBins__5->SetBinContent(4,0.9881268);
   hmumuRareEff_thinBins__5->SetBinContent(5,0.8615548);
   hmumuRareEff_thinBins__5->SetBinContent(6,0.6929958);
   hmumuRareEff_thinBins__5->SetBinContent(7,0.5451785);
   hmumuRareEff_thinBins__5->SetBinContent(8,0.4196819);
   hmumuRareEff_thinBins__5->SetBinContent(9,0.3125345);
   hmumuRareEff_thinBins__5->SetBinContent(10,0.2318907);
   hmumuRareEff_thinBins__5->SetBinContent(11,0.1700393);
   hmumuRareEff_thinBins__5->SetBinContent(12,0.121802);
   hmumuRareEff_thinBins__5->SetBinContent(13,0.08910459);
   hmumuRareEff_thinBins__5->SetBinContent(14,0.06481203);
   hmumuRareEff_thinBins__5->SetBinContent(15,0.04475389);
   hmumuRareEff_thinBins__5->SetBinContent(16,0.03066245);
   hmumuRareEff_thinBins__5->SetBinContent(17,0.02131916);
   hmumuRareEff_thinBins__5->SetBinContent(18,0.01477651);
   hmumuRareEff_thinBins__5->SetBinContent(19,0.01053561);
   hmumuRareEff_thinBins__5->SetBinContent(20,0.007350623);
   hmumuRareEff_thinBins__5->SetBinContent(21,0.004472795);
   hmumuRareEff_thinBins__5->SetBinContent(22,0.002869071);
   hmumuRareEff_thinBins__5->SetBinContent(23,0.001836995);
   hmumuRareEff_thinBins__5->SetBinContent(24,0.001040874);
   hmumuRareEff_thinBins__5->SetBinContent(25,0.000857972);
   hmumuRareEff_thinBins__5->SetBinContent(26,0.0008437787);
   hmumuRareEff_thinBins__5->SetBinContent(27,0.0007749097);
   hmumuRareEff_thinBins__5->SetBinContent(28,0.0005733421);
   hmumuRareEff_thinBins__5->SetBinContent(29,0.0002504807);
   hmumuRareEff_thinBins__5->SetBinError(1,0.00497096);
   hmumuRareEff_thinBins__5->SetBinError(2,0.01097132);
   hmumuRareEff_thinBins__5->SetBinError(3,0.01252528);
   hmumuRareEff_thinBins__5->SetBinError(4,0.01226548);
   hmumuRareEff_thinBins__5->SetBinError(5,0.01147284);
   hmumuRareEff_thinBins__5->SetBinError(6,0.0102804);
   hmumuRareEff_thinBins__5->SetBinError(7,0.009274585);
   hmumuRareEff_thinBins__5->SetBinError(8,0.008162859);
   hmumuRareEff_thinBins__5->SetBinError(9,0.007047032);
   hmumuRareEff_thinBins__5->SetBinError(10,0.006110853);
   hmumuRareEff_thinBins__5->SetBinError(11,0.005330989);
   hmumuRareEff_thinBins__5->SetBinError(12,0.004329506);
   hmumuRareEff_thinBins__5->SetBinError(13,0.003907331);
   hmumuRareEff_thinBins__5->SetBinError(14,0.003274463);
   hmumuRareEff_thinBins__5->SetBinError(15,0.002757254);
   hmumuRareEff_thinBins__5->SetBinError(16,0.002257074);
   hmumuRareEff_thinBins__5->SetBinError(17,0.001917603);
   hmumuRareEff_thinBins__5->SetBinError(18,0.001573927);
   hmumuRareEff_thinBins__5->SetBinError(19,0.001317329);
   hmumuRareEff_thinBins__5->SetBinError(20,0.001183437);
   hmumuRareEff_thinBins__5->SetBinError(21,0.0007782502);
   hmumuRareEff_thinBins__5->SetBinError(22,0.0007861305);
   hmumuRareEff_thinBins__5->SetBinError(23,0.0005487633);
   hmumuRareEff_thinBins__5->SetBinError(24,0.0004319304);
   hmumuRareEff_thinBins__5->SetBinError(25,0.0004022857);
   hmumuRareEff_thinBins__5->SetBinError(26,0.0003033259);
   hmumuRareEff_thinBins__5->SetBinError(27,0.0003679776);
   hmumuRareEff_thinBins__5->SetBinError(28,0.0003040338);
   hmumuRareEff_thinBins__5->SetBinError(29,0.000160133);
   hmumuRareEff_thinBins__5->SetEntries(48230);
   hmumuRareEff_thinBins__5->SetStats(0);
   hmumuRareEff_thinBins__5->SetLineColor(94);
   hmumuRareEff_thinBins__5->SetLineStyle(2);
   hmumuRareEff_thinBins__5->SetLineWidth(2);
   hmumuRareEff_thinBins__5->SetMarkerStyle(20);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitle("#alpha(#it{l^{+}}, #it{l^{#minus}}) [rad]");
   hmumuRareEff_thinBins__5->GetXaxis()->SetNdivisions(505);
   hmumuRareEff_thinBins__5->GetXaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__5->GetXaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__5->GetXaxis()->SetLabelSize(0.057);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitleSize(0.0684);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuRareEff_thinBins__5->GetYaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__5->GetYaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__5->GetYaxis()->SetLabelSize(0.057);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitleSize(0.0684);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__5->GetZaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__5->GetZaxis()->SetLabelSize(0.057);
   hmumuRareEff_thinBins__5->GetZaxis()->SetTitleSize(0.0684);
   hmumuRareEff_thinBins__5->GetZaxis()->SetTitleOffset(1.2);
   hmumuRareEff_thinBins__5->GetZaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__5->Draw("chistsame");
   
   TPaveText *pt = new TPaveText(0.2,0.8,0.68,0.91,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig9b.C <==
void 2minEPTTrig0()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 17:20:54 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(-512.3457,-0.2632911,5290.123,1.382278);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis2[31] = {300, 456.6667, 613.3333, 770, 926.6667, 1083.333, 1240, 1396.667, 1553.333, 1710, 1866.667, 2023.333, 2180, 2336.667, 2493.333, 2650, 2806.667, 2963.333, 3120, 3276.667, 3433.333, 3590, 3746.667, 3903.333, 4060, 4216.667, 4373.333, 4530, 4686.667, 4843.333, 5000}; 
   
   TH1F *heeEff_thinBins__2 = new TH1F("heeEff_thinBins__2","heeEff_thinBins",30, xAxis2);
   heeEff_thinBins__2->SetBinContent(1,0.04328008);
   heeEff_thinBins__2->SetBinContent(2,0.5261176);
   heeEff_thinBins__2->SetBinContent(3,0.8543993);
   heeEff_thinBins__2->SetBinContent(4,0.9794049);
   heeEff_thinBins__2->SetBinContent(5,0.944597);
   heeEff_thinBins__2->SetBinContent(6,0.8560509);
   heeEff_thinBins__2->SetBinContent(7,0.8103529);
   heeEff_thinBins__2->SetBinContent(8,0.7864197);
   heeEff_thinBins__2->SetBinContent(9,0.7526504);
   heeEff_thinBins__2->SetBinContent(10,0.7176037);
   heeEff_thinBins__2->SetBinContent(11,0.6823561);
   heeEff_thinBins__2->SetBinContent(12,0.654538);
   heeEff_thinBins__2->SetBinContent(13,0.6422557);
   heeEff_thinBins__2->SetBinContent(14,0.6366801);
   heeEff_thinBins__2->SetBinContent(15,0.6179623);
   heeEff_thinBins__2->SetBinContent(16,0.5832487);
   heeEff_thinBins__2->SetBinContent(17,0.5380359);
   heeEff_thinBins__2->SetBinContent(18,0.4863377);
   heeEff_thinBins__2->SetBinContent(19,0.4358826);
   heeEff_thinBins__2->SetBinContent(20,0.3889957);
   heeEff_thinBins__2->SetBinContent(21,0.3471909);
   heeEff_thinBins__2->SetBinContent(22,0.3093536);
   heeEff_thinBins__2->SetBinContent(23,0.2703724);
   heeEff_thinBins__2->SetBinContent(24,0.2358869);
   heeEff_thinBins__2->SetBinContent(25,0.212128);
   heeEff_thinBins__2->SetBinContent(26,0.1943794);
   heeEff_thinBins__2->SetBinContent(27,0.1754937);
   heeEff_thinBins__2->SetBinContent(28,0.1548753);
   heeEff_thinBins__2->SetBinContent(29,0.1366612);
   heeEff_thinBins__2->SetBinContent(30,0.1203547);
   heeEff_thinBins__2->SetBinContent(31,7.296894e+07);
   heeEff_thinBins__2->SetBinError(2,0.005071762);
   heeEff_thinBins__2->SetBinError(3,0.006628822);
   heeEff_thinBins__2->SetBinError(4,0.006976188);
   heeEff_thinBins__2->SetBinError(5,0.006836221);
   heeEff_thinBins__2->SetBinError(6,0.00665031);
   heeEff_thinBins__2->SetBinError(7,0.006452659);
   heeEff_thinBins__2->SetBinError(8,0.006268856);
   heeEff_thinBins__2->SetBinError(9,0.006117929);
   heeEff_thinBins__2->SetBinError(10,0.00592203);
   heeEff_thinBins__2->SetBinError(11,0.005754456);
   heeEff_thinBins__2->SetBinError(12,0.005572074);
   heeEff_thinBins__2->SetBinError(13,0.005478596);
   heeEff_thinBins__2->SetBinError(14,0.005455925);
   heeEff_thinBins__2->SetBinError(15,0.005343334);
   heeEff_thinBins__2->SetBinError(16,0.005164449);
   heeEff_thinBins__2->SetBinError(17,0.004976012);
   heeEff_thinBins__2->SetBinError(18,0.004678292);
   heeEff_thinBins__2->SetBinError(19,0.004446966);
   heeEff_thinBins__2->SetBinError(20,0.004164935);
   heeEff_thinBins__2->SetBinError(21,0.003915223);
   heeEff_thinBins__2->SetBinError(22,0.003702624);
   heeEff_thinBins__2->SetBinError(23,0.003438023);
   heeEff_thinBins__2->SetBinError(24,0.003176378);
   heeEff_thinBins__2->SetBinError(25,0.003041475);
   heeEff_thinBins__2->SetBinError(26,0.002911771);
   heeEff_thinBins__2->SetBinError(27,0.002780286);
   heeEff_thinBins__2->SetBinError(28,0.002572992);
   heeEff_thinBins__2->SetBinError(29,0.002440489);
   heeEff_thinBins__2->SetBinError(30,0.002290402);
   heeEff_thinBins__2->SetBinError(31,452394);
   heeEff_thinBins__2->SetMinimum(0);
   heeEff_thinBins__2->SetMaximum(1.3);
   heeEff_thinBins__2->SetEntries(380787);
   heeEff_thinBins__2->SetStats(0);
   heeEff_thinBins__2->SetLineColor(38);
   heeEff_thinBins__2->SetLineWidth(2);
   heeEff_thinBins__2->SetMarkerStyle(20);
   heeEff_thinBins__2->GetXaxis()->SetTitle("min(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   heeEff_thinBins__2->GetXaxis()->SetNdivisions(505);
   heeEff_thinBins__2->GetXaxis()->SetLabelFont(132);
   heeEff_thinBins__2->GetXaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__2->GetXaxis()->SetLabelSize(0.057);
   heeEff_thinBins__2->GetXaxis()->SetTitleSize(0.0684);
   heeEff_thinBins__2->GetXaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__2->GetXaxis()->SetTitleFont(132);
   heeEff_thinBins__2->GetYaxis()->SetTitle("Candidates (arbitrary units)");
   heeEff_thinBins__2->GetYaxis()->SetLabelFont(132);
   heeEff_thinBins__2->GetYaxis()->SetLabelOffset(0.01);
   heeEff_thinBins__2->GetYaxis()->SetLabelSize(0.057);
   heeEff_thinBins__2->GetYaxis()->SetTitleSize(0.0684);
   heeEff_thinBins__2->GetYaxis()->SetTitleOffset(0.95);
   heeEff_thinBins__2->GetYaxis()->SetTitleFont(132);
   heeEff_thinBins__2->GetZaxis()->SetLabelFont(132);
   heeEff_thinBins__2->GetZaxis()->SetLabelSize(0.057);
   heeEff_thinBins__2->GetZaxis()->SetTitleSize(0.0684);
   heeEff_thinBins__2->GetZaxis()->SetTitleOffset(1.2);
   heeEff_thinBins__2->GetZaxis()->SetTitleFont(132);
   heeEff_thinBins__2->Draw("chist");
   Double_t xAxis3[31] = {300, 456.6667, 613.3333, 770, 926.6667, 1083.333, 1240, 1396.667, 1553.333, 1710, 1866.667, 2023.333, 2180, 2336.667, 2493.333, 2650, 2806.667, 2963.333, 3120, 3276.667, 3433.333, 3590, 3746.667, 3903.333, 4060, 4216.667, 4373.333, 4530, 4686.667, 4843.333, 5000}; 
   
   TH1F *heeRareEff_thinBins__3 = new TH1F("heeRareEff_thinBins__3","heeRareEff_thinBins",30, xAxis3);
   heeRareEff_thinBins__3->SetBinContent(1,0.03506188);
   heeRareEff_thinBins__3->SetBinContent(2,0.4311696);
   heeRareEff_thinBins__3->SetBinContent(3,0.7063809);
   heeRareEff_thinBins__3->SetBinContent(4,0.8578992);
   heeRareEff_thinBins__3->SetBinContent(5,0.955664);
   heeRareEff_thinBins__3->SetBinContent(6,1);
   heeRareEff_thinBins__3->SetBinContent(7,0.9979619);
   heeRareEff_thinBins__3->SetBinContent(8,0.9793375);
   heeRareEff_thinBins__3->SetBinContent(9,0.9557438);
   heeRareEff_thinBins__3->SetBinContent(10,0.9358433);
   heeRareEff_thinBins__3->SetBinContent(11,0.9078596);
   heeRareEff_thinBins__3->SetBinContent(12,0.8759624);
   heeRareEff_thinBins__3->SetBinContent(13,0.8581498);
   heeRareEff_thinBins__3->SetBinContent(14,0.8499482);
   heeRareEff_thinBins__3->SetBinContent(15,0.8276088);
   heeRareEff_thinBins__3->SetBinContent(16,0.7791442);
   heeRareEff_thinBins__3->SetBinContent(17,0.7088293);
   heeRareEff_thinBins__3->SetBinContent(18,0.6240847);
   heeRareEff_thinBins__3->SetBinContent(19,0.547442);
   heeRareEff_thinBins__3->SetBinContent(20,0.5004649);
   heeRareEff_thinBins__3->SetBinContent(21,0.4835038);
   heeRareEff_thinBins__3->SetBinContent(22,0.444671);
   heeRareEff_thinBins__3->SetBinContent(23,0.3656356);
   heeRareEff_thinBins__3->SetBinContent(24,0.3073419);
   heeRareEff_thinBins__3->SetBinContent(25,0.2725717);
   heeRareEff_thinBins__3->SetBinContent(26,0.2398689);
   heeRareEff_thinBins__3->SetBinContent(27,0.2060268);
   heeRareEff_thinBins__3->SetBinContent(28,0.1686387);
   heeRareEff_thinBins__3->SetBinContent(29,0.1480138);
   heeRareEff_thinBins__3->SetBinContent(30,0.1402373);
   heeRareEff_thinBins__3->SetBinContent(31,1.612251e+07);
   heeRareEff_thinBins__3->SetBinError(2,0.02454244);
   heeRareEff_thinBins__3->SetBinError(3,0.03131314);
   heeRareEff_thinBins__3->SetBinError(4,0.03371219);
   heeRareEff_thinBins__3->SetBinError(5,0.03650708);
   heeRareEff_thinBins__3->SetBinError(6,0.03774138);
   heeRareEff_thinBins__3->SetBinError(7,0.03703382);
   heeRareEff_thinBins__3->SetBinError(8,0.03601652);
   heeRareEff_thinBins__3->SetBinError(9,0.03700391);
   heeRareEff_thinBins__3->SetBinError(10,0.03599655);
   heeRareEff_thinBins__3->SetBinError(11,0.03497973);
   heeRareEff_thinBins__3->SetBinError(12,0.03329192);
   heeRareEff_thinBins__3->SetBinError(13,0.03411968);
   heeRareEff_thinBins__3->SetBinError(14,0.03305951);
   heeRareEff_thinBins__3->SetBinError(15,0.033018);
   heeRareEff_thinBins__3->SetBinError(16,0.03134507);
   heeRareEff_thinBins__3->SetBinError(17,0.03038228);
   heeRareEff_thinBins__3->SetBinError(18,0.02825334);
   heeRareEff_thinBins__3->SetBinError(19,0.02634153);
   heeRareEff_thinBins__3->SetBinError(20,0.0249751);
   heeRareEff_thinBins__3->SetBinError(21,0.02469261);
   heeRareEff_thinBins__3->SetBinError(22,0.02483021);
   heeRareEff_thinBins__3->SetBinError(23,0.02048268);
   heeRareEff_thinBins__3->SetBinError(24,0.01957577);
   heeRareEff_thinBins__3->SetBinError(25,0.01843418);
   heeRareEff_thinBins__3->SetBinError(26,0.01709877);
   heeRareEff_thinBins__3->SetBinError(27,0.01656664);
   heeRareEff_thinBins__3->SetBinError(28,0.01393592);
   heeRareEff_thinBins__3->SetBinError(29,0.01360158);
   heeRareEff_thinBins__3->SetBinError(30,0.01329291);
   heeRareEff_thinBins__3->SetBinError(31,511030.5);
   heeRareEff_thinBins__3->SetEntries(15762);
   heeRareEff_thinBins__3->SetStats(0);
   heeRareEff_thinBins__3->SetLineColor(38);
   heeRareEff_thinBins__3->SetLineStyle(2);
   heeRareEff_thinBins__3->SetLineWidth(2);
   heeRareEff_thinBins__3->SetMarkerStyle(20);
   heeRareEff_thinBins__3->GetXaxis()->SetTitle("min(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   heeRareEff_thinBins__3->GetXaxis()->SetNdivisions(505);
   heeRareEff_thinBins__3->GetXaxis()->SetLabelFont(132);
   heeRareEff_thinBins__3->GetXaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__3->GetXaxis()->SetLabelSize(0.057);
   heeRareEff_thinBins__3->GetXaxis()->SetTitleSize(0.0684);
   heeRareEff_thinBins__3->GetXaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__3->GetXaxis()->SetTitleFont(132);
   heeRareEff_thinBins__3->GetYaxis()->SetTitle("#events [arbitrary units]");
   heeRareEff_thinBins__3->GetYaxis()->SetLabelFont(132);
   heeRareEff_thinBins__3->GetYaxis()->SetLabelOffset(0.01);
   heeRareEff_thinBins__3->GetYaxis()->SetLabelSize(0.057);
   heeRareEff_thinBins__3->GetYaxis()->SetTitleSize(0.0684);
   heeRareEff_thinBins__3->GetYaxis()->SetTitleOffset(0.95);
   heeRareEff_thinBins__3->GetYaxis()->SetTitleFont(132);
   heeRareEff_thinBins__3->GetZaxis()->SetLabelFont(132);
   heeRareEff_thinBins__3->GetZaxis()->SetLabelSize(0.057);
   heeRareEff_thinBins__3->GetZaxis()->SetTitleSize(0.0684);
   heeRareEff_thinBins__3->GetZaxis()->SetTitleOffset(1.2);
   heeRareEff_thinBins__3->GetZaxis()->SetTitleFont(132);
   heeRareEff_thinBins__3->Draw("chistsame");
   Double_t xAxis4[31] = {300, 456.6667, 613.3333, 770, 926.6667, 1083.333, 1240, 1396.667, 1553.333, 1710, 1866.667, 2023.333, 2180, 2336.667, 2493.333, 2650, 2806.667, 2963.333, 3120, 3276.667, 3433.333, 3590, 3746.667, 3903.333, 4060, 4216.667, 4373.333, 4530, 4686.667, 4843.333, 5000}; 
   
   TH1F *hmumuEff_thinBins__4 = new TH1F("hmumuEff_thinBins__4","hmumuEff_thinBins",30, xAxis4);
   hmumuEff_thinBins__4->SetBinContent(3,0.1741529);
   hmumuEff_thinBins__4->SetBinContent(4,0.5809065);
   hmumuEff_thinBins__4->SetBinContent(5,0.8969911);
   hmumuEff_thinBins__4->SetBinContent(6,1);
   hmumuEff_thinBins__4->SetBinContent(7,0.9779551);
   hmumuEff_thinBins__4->SetBinContent(8,0.8728376);
   hmumuEff_thinBins__4->SetBinContent(9,0.761523);
   hmumuEff_thinBins__4->SetBinContent(10,0.6695696);
   hmumuEff_thinBins__4->SetBinContent(11,0.5814236);
   hmumuEff_thinBins__4->SetBinContent(12,0.4988321);
   hmumuEff_thinBins__4->SetBinContent(13,0.4260563);
   hmumuEff_thinBins__4->SetBinContent(14,0.3625757);
   hmumuEff_thinBins__4->SetBinContent(15,0.3078522);
   hmumuEff_thinBins__4->SetBinContent(16,0.2618933);
   hmumuEff_thinBins__4->SetBinContent(17,0.2242746);
   hmumuEff_thinBins__4->SetBinContent(18,0.1910649);
   hmumuEff_thinBins__4->SetBinContent(19,0.1615362);
   hmumuEff_thinBins__4->SetBinContent(20,0.1374486);
   hmumuEff_thinBins__4->SetBinContent(21,0.1182107);
   hmumuEff_thinBins__4->SetBinContent(22,0.1026934);
   hmumuEff_thinBins__4->SetBinContent(23,0.08916911);
   hmumuEff_thinBins__4->SetBinContent(24,0.07752468);
   hmumuEff_thinBins__4->SetBinContent(25,0.06782453);
   hmumuEff_thinBins__4->SetBinContent(26,0.05944683);
   hmumuEff_thinBins__4->SetBinContent(27,0.05217059);
   hmumuEff_thinBins__4->SetBinContent(28,0.04587235);
   hmumuEff_thinBins__4->SetBinContent(29,0.04085416);
   hmumuEff_thinBins__4->SetBinContent(30,0.03641653);
   hmumuEff_thinBins__4->SetBinContent(31,1.903104e+07);
   hmumuEff_thinBins__4->SetBinError(4,0.002892962);
   hmumuEff_thinBins__4->SetBinError(5,0.003413298);
   hmumuEff_thinBins__4->SetBinError(6,0.003463809);
   hmumuEff_thinBins__4->SetBinError(7,0.003411887);
   hmumuEff_thinBins__4->SetBinError(8,0.003258619);
   hmumuEff_thinBins__4->SetBinError(9,0.002992355);
   hmumuEff_thinBins__4->SetBinError(10,0.002784231);
   hmumuEff_thinBins__4->SetBinError(11,0.002540748);
   hmumuEff_thinBins__4->SetBinError(12,0.002320069);
   hmumuEff_thinBins__4->SetBinError(13,0.002103205);
   hmumuEff_thinBins__4->SetBinError(14,0.001909661);
   hmumuEff_thinBins__4->SetBinError(15,0.001730868);
   hmumuEff_thinBins__4->SetBinError(16,0.001567604);
   hmumuEff_thinBins__4->SetBinError(17,0.001432314);
   hmumuEff_thinBins__4->SetBinError(18,0.001309296);
   hmumuEff_thinBins__4->SetBinError(19,0.001178027);
   hmumuEff_thinBins__4->SetBinError(20,0.001086744);
   hmumuEff_thinBins__4->SetBinError(21,0.0009858866);
   hmumuEff_thinBins__4->SetBinError(22,0.0009263854);
   hmumuEff_thinBins__4->SetBinError(23,0.0008473972);
   hmumuEff_thinBins__4->SetBinError(24,0.0007926114);
   hmumuEff_thinBins__4->SetBinError(25,0.0007379222);
   hmumuEff_thinBins__4->SetBinError(26,0.000688199);
   hmumuEff_thinBins__4->SetBinError(27,0.0006464709);
   hmumuEff_thinBins__4->SetBinError(28,0.0005984427);
   hmumuEff_thinBins__4->SetBinError(29,0.0005676592);
   hmumuEff_thinBins__4->SetBinError(30,0.0005351295);
   hmumuEff_thinBins__4->SetBinError(31,95450.49);
   hmumuEff_thinBins__4->SetMinimum(0);
   hmumuEff_thinBins__4->SetMaximum(1.05);
   hmumuEff_thinBins__4->SetEntries(1066811);
   hmumuEff_thinBins__4->SetStats(0);
   hmumuEff_thinBins__4->SetLineColor(94);
   hmumuEff_thinBins__4->SetLineWidth(2);
   hmumuEff_thinBins__4->SetMarkerStyle(20);
   hmumuEff_thinBins__4->GetXaxis()->SetTitle("min(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   hmumuEff_thinBins__4->GetXaxis()->SetNdivisions(505);
   hmumuEff_thinBins__4->GetXaxis()->SetLabelFont(132);
   hmumuEff_thinBins__4->GetXaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__4->GetXaxis()->SetLabelSize(0.057);
   hmumuEff_thinBins__4->GetXaxis()->SetTitleSize(0.0684);
   hmumuEff_thinBins__4->GetXaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__4->GetXaxis()->SetTitleFont(132);
   hmumuEff_thinBins__4->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuEff_thinBins__4->GetYaxis()->SetLabelFont(132);
   hmumuEff_thinBins__4->GetYaxis()->SetLabelOffset(0.01);
   hmumuEff_thinBins__4->GetYaxis()->SetLabelSize(0.057);
   hmumuEff_thinBins__4->GetYaxis()->SetTitleSize(0.0684);
   hmumuEff_thinBins__4->GetYaxis()->SetTitleOffset(0.95);
   hmumuEff_thinBins__4->GetYaxis()->SetTitleFont(132);
   hmumuEff_thinBins__4->GetZaxis()->SetLabelFont(132);
   hmumuEff_thinBins__4->GetZaxis()->SetLabelSize(0.057);
   hmumuEff_thinBins__4->GetZaxis()->SetTitleSize(0.0684);
   hmumuEff_thinBins__4->GetZaxis()->SetTitleOffset(1.2);
   hmumuEff_thinBins__4->GetZaxis()->SetTitleFont(132);
   hmumuEff_thinBins__4->Draw("chistsame");
   Double_t xAxis5[31] = {300, 456.6667, 613.3333, 770, 926.6667, 1083.333, 1240, 1396.667, 1553.333, 1710, 1866.667, 2023.333, 2180, 2336.667, 2493.333, 2650, 2806.667, 2963.333, 3120, 3276.667, 3433.333, 3590, 3746.667, 3903.333, 4060, 4216.667, 4373.333, 4530, 4686.667, 4843.333, 5000}; 
   
   TH1F *hmumuRareEff_thinBins__5 = new TH1F("hmumuRareEff_thinBins__5","hmumuRareEff_thinBins",30, xAxis5);
   hmumuRareEff_thinBins__5->SetBinContent(3,0.2017678);
   hmumuRareEff_thinBins__5->SetBinContent(4,0.6441174);
   hmumuRareEff_thinBins__5->SetBinContent(5,0.937701);
   hmumuRareEff_thinBins__5->SetBinContent(6,1);
   hmumuRareEff_thinBins__5->SetBinContent(7,0.9804381);
   hmumuRareEff_thinBins__5->SetBinContent(8,0.9195135);
   hmumuRareEff_thinBins__5->SetBinContent(9,0.8552293);
   hmumuRareEff_thinBins__5->SetBinContent(10,0.7782744);
   hmumuRareEff_thinBins__5->SetBinContent(11,0.6893974);
   hmumuRareEff_thinBins__5->SetBinContent(12,0.5987656);
   hmumuRareEff_thinBins__5->SetBinContent(13,0.5082037);
   hmumuRareEff_thinBins__5->SetBinContent(14,0.4283917);
   hmumuRareEff_thinBins__5->SetBinContent(15,0.3628402);
   hmumuRareEff_thinBins__5->SetBinContent(16,0.3029522);
   hmumuRareEff_thinBins__5->SetBinContent(17,0.253658);
   hmumuRareEff_thinBins__5->SetBinContent(18,0.2202506);
   hmumuRareEff_thinBins__5->SetBinContent(19,0.1871528);
   hmumuRareEff_thinBins__5->SetBinContent(20,0.1564005);
   hmumuRareEff_thinBins__5->SetBinContent(21,0.1358831);
   hmumuRareEff_thinBins__5->SetBinContent(22,0.1173246);
   hmumuRareEff_thinBins__5->SetBinContent(23,0.09971853);
   hmumuRareEff_thinBins__5->SetBinContent(24,0.08572248);
   hmumuRareEff_thinBins__5->SetBinContent(25,0.07396087);
   hmumuRareEff_thinBins__5->SetBinContent(26,0.0644389);
   hmumuRareEff_thinBins__5->SetBinContent(27,0.05727406);
   hmumuRareEff_thinBins__5->SetBinContent(28,0.04984338);
   hmumuRareEff_thinBins__5->SetBinContent(29,0.04263671);
   hmumuRareEff_thinBins__5->SetBinContent(30,0.03854791);
   hmumuRareEff_thinBins__5->SetBinContent(31,3888290);
   hmumuRareEff_thinBins__5->SetBinError(4,0.01461227);
   hmumuRareEff_thinBins__5->SetBinError(5,0.0161354);
   hmumuRareEff_thinBins__5->SetBinError(6,0.01611639);
   hmumuRareEff_thinBins__5->SetBinError(7,0.0158563);
   hmumuRareEff_thinBins__5->SetBinError(8,0.01541631);
   hmumuRareEff_thinBins__5->SetBinError(9,0.01497941);
   hmumuRareEff_thinBins__5->SetBinError(10,0.01404802);
   hmumuRareEff_thinBins__5->SetBinError(11,0.01316541);
   hmumuRareEff_thinBins__5->SetBinError(12,0.0121015);
   hmumuRareEff_thinBins__5->SetBinError(13,0.01107422);
   hmumuRareEff_thinBins__5->SetBinError(14,0.009962845);
   hmumuRareEff_thinBins__5->SetBinError(15,0.009113247);
   hmumuRareEff_thinBins__5->SetBinError(16,0.008214636);
   hmumuRareEff_thinBins__5->SetBinError(17,0.007250776);
   hmumuRareEff_thinBins__5->SetBinError(18,0.00697793);
   hmumuRareEff_thinBins__5->SetBinError(19,0.006320967);
   hmumuRareEff_thinBins__5->SetBinError(20,0.0056166);
   hmumuRareEff_thinBins__5->SetBinError(21,0.005360743);
   hmumuRareEff_thinBins__5->SetBinError(22,0.004869241);
   hmumuRareEff_thinBins__5->SetBinError(23,0.004505247);
   hmumuRareEff_thinBins__5->SetBinError(24,0.004099051);
   hmumuRareEff_thinBins__5->SetBinError(25,0.003878069);
   hmumuRareEff_thinBins__5->SetBinError(26,0.003514692);
   hmumuRareEff_thinBins__5->SetBinError(27,0.003405454);
   hmumuRareEff_thinBins__5->SetBinError(28,0.003144691);
   hmumuRareEff_thinBins__5->SetBinError(29,0.002838983);
   hmumuRareEff_thinBins__5->SetBinError(30,0.002765251);
   hmumuRareEff_thinBins__5->SetBinError(31,97190.48);
   hmumuRareEff_thinBins__5->SetEntries(48230);
   hmumuRareEff_thinBins__5->SetStats(0);
   hmumuRareEff_thinBins__5->SetLineColor(94);
   hmumuRareEff_thinBins__5->SetLineStyle(2);
   hmumuRareEff_thinBins__5->SetLineWidth(2);
   hmumuRareEff_thinBins__5->SetMarkerStyle(20);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitle("min(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   hmumuRareEff_thinBins__5->GetXaxis()->SetNdivisions(505);
   hmumuRareEff_thinBins__5->GetXaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__5->GetXaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__5->GetXaxis()->SetLabelSize(0.057);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitleSize(0.0684);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__5->GetXaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitle("#events [arbitrary units]");
   hmumuRareEff_thinBins__5->GetYaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__5->GetYaxis()->SetLabelOffset(0.01);
   hmumuRareEff_thinBins__5->GetYaxis()->SetLabelSize(0.057);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitleSize(0.0684);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitleOffset(0.95);
   hmumuRareEff_thinBins__5->GetYaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__5->GetZaxis()->SetLabelFont(132);
   hmumuRareEff_thinBins__5->GetZaxis()->SetLabelSize(0.057);
   hmumuRareEff_thinBins__5->GetZaxis()->SetTitleSize(0.0684);
   hmumuRareEff_thinBins__5->GetZaxis()->SetTitleOffset(1.2);
   hmumuRareEff_thinBins__5->GetZaxis()->SetTitleFont(132);
   hmumuRareEff_thinBins__5->Draw("chistsame");
   
   TPaveText *pt = new TPaveText(0.2,0.8,0.68,0.91,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig9c.C <==
void 14eeAngleTrig0()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 17:20:55 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(-0.08641975,0.8594937,0.5308642,1.112658);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[9] = {0, 0.063, 0.086, 0.11, 0.13, 0.16, 0.2, 0.25, 0.5}; 
   
   TH1F *rJPsi0__1 = new TH1F("rJPsi0__1","eeYield",8, xAxis1);
   rJPsi0__1->SetBinContent(1,0.9906105);
   rJPsi0__1->SetBinContent(2,1.013601);
   rJPsi0__1->SetBinContent(3,0.9960107);
   rJPsi0__1->SetBinContent(4,0.993124);
   rJPsi0__1->SetBinContent(5,1.014015);
   rJPsi0__1->SetBinContent(6,0.9996246);
   rJPsi0__1->SetBinContent(7,0.9939362);
   rJPsi0__1->SetBinContent(8,0.9957583);
   rJPsi0__1->SetBinError(1,0.008351738);
   rJPsi0__1->SetBinError(2,0.01017671);
   rJPsi0__1->SetBinError(3,0.01020932);
   rJPsi0__1->SetBinError(4,0.01208249);
   rJPsi0__1->SetBinError(5,0.01154628);
   rJPsi0__1->SetBinError(6,0.0122281);
   rJPsi0__1->SetBinError(7,0.01442707);
   rJPsi0__1->SetBinError(8,0.04636508);
   rJPsi0__1->SetMinimum(0.9);
   rJPsi0__1->SetMaximum(1.1);
   rJPsi0__1->SetEntries(20868.78);
   rJPsi0__1->SetStats(0);
   rJPsi0__1->SetLineWidth(2);
   rJPsi0__1->SetMarkerStyle(20);
   rJPsi0__1->GetXaxis()->SetTitle("#alpha(#it{l^{+}}, #it{l^{#minus}}) [rad]");
   rJPsi0__1->GetXaxis()->SetNdivisions(505);
   rJPsi0__1->GetXaxis()->SetLabelFont(132);
   rJPsi0__1->GetXaxis()->SetLabelOffset(0.01);
   rJPsi0__1->GetXaxis()->SetLabelSize(0.057);
   rJPsi0__1->GetXaxis()->SetTitleSize(0.0684);
   rJPsi0__1->GetXaxis()->SetTitleOffset(0.95);
   rJPsi0__1->GetXaxis()->SetTitleFont(132);
   rJPsi0__1->GetYaxis()->SetTitle("r_{J/#psi} / #LT r_{J/#psi} #GT");
   rJPsi0__1->GetYaxis()->SetNdivisions(505);
   rJPsi0__1->GetYaxis()->SetLabelFont(132);
   rJPsi0__1->GetYaxis()->SetLabelOffset(0.01);
   rJPsi0__1->GetYaxis()->SetLabelSize(0.057);
   rJPsi0__1->GetYaxis()->SetTitleSize(0.0684);
   rJPsi0__1->GetYaxis()->SetTitleOffset(0.95);
   rJPsi0__1->GetYaxis()->SetTitleFont(132);
   rJPsi0__1->GetZaxis()->SetLabelFont(132);
   rJPsi0__1->GetZaxis()->SetLabelSize(0.057);
   rJPsi0__1->GetZaxis()->SetTitleSize(0.0684);
   rJPsi0__1->GetZaxis()->SetTitleOffset(1.2);
   rJPsi0__1->GetZaxis()->SetTitleFont(132);
   rJPsi0__1->Draw("E1");
   TLine *line = new TLine(0,1,0.5,1);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.8,0.38,0.91,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig9d.C <==
void 2minEPTTrig0()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 17:20:54 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(-512.3457,0.8594937,5290.123,1.112658);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   Double_t xAxis1[9] = {300, 850, 1100, 1400, 1750, 2200, 2800, 3700, 5000}; 
   
   TH1F *rJPsi0__1 = new TH1F("rJPsi0__1","eeYield",8, xAxis1);
   rJPsi0__1->SetBinContent(1,0.9830341);
   rJPsi0__1->SetBinContent(2,0.9850469);
   rJPsi0__1->SetBinContent(3,1.034286);
   rJPsi0__1->SetBinContent(4,0.9953955);
   rJPsi0__1->SetBinContent(5,1.002067);
   rJPsi0__1->SetBinContent(6,0.9738212);
   rJPsi0__1->SetBinContent(7,1.002405);
   rJPsi0__1->SetBinContent(8,1.010426);
   rJPsi0__1->SetBinError(1,0.01527807);
   rJPsi0__1->SetBinError(2,0.01189798);
   rJPsi0__1->SetBinError(3,0.01296231);
   rJPsi0__1->SetBinError(4,0.01123082);
   rJPsi0__1->SetBinError(5,0.01128208);
   rJPsi0__1->SetBinError(6,0.01012419);
   rJPsi0__1->SetBinError(7,0.01080097);
   rJPsi0__1->SetBinError(8,0.01381734);
   rJPsi0__1->SetMinimum(0.9);
   rJPsi0__1->SetMaximum(1.1);
   rJPsi0__1->SetEntries(52866.96);
   rJPsi0__1->SetStats(0);
   rJPsi0__1->SetLineWidth(2);
   rJPsi0__1->SetMarkerStyle(20);
   rJPsi0__1->GetXaxis()->SetTitle("min(#it{p}_{T}(#it{l^{+}}), #it{p}_{T}(#it{l^{#minus}})) [MeV/#it{c}]");
   rJPsi0__1->GetXaxis()->SetNdivisions(505);
   rJPsi0__1->GetXaxis()->SetLabelFont(132);
   rJPsi0__1->GetXaxis()->SetLabelOffset(0.01);
   rJPsi0__1->GetXaxis()->SetLabelSize(0.057);
   rJPsi0__1->GetXaxis()->SetTitleSize(0.0684);
   rJPsi0__1->GetXaxis()->SetTitleOffset(0.95);
   rJPsi0__1->GetXaxis()->SetTitleFont(132);
   rJPsi0__1->GetYaxis()->SetTitle("r_{J/#psi} / #LT r_{J/#psi} #GT");
   rJPsi0__1->GetYaxis()->SetNdivisions(505);
   rJPsi0__1->GetYaxis()->SetLabelFont(132);
   rJPsi0__1->GetYaxis()->SetLabelOffset(0.01);
   rJPsi0__1->GetYaxis()->SetLabelSize(0.057);
   rJPsi0__1->GetYaxis()->SetTitleSize(0.0684);
   rJPsi0__1->GetYaxis()->SetTitleOffset(0.95);
   rJPsi0__1->GetYaxis()->SetTitleFont(132);
   rJPsi0__1->GetZaxis()->SetLabelFont(132);
   rJPsi0__1->GetZaxis()->SetLabelSize(0.057);
   rJPsi0__1->GetZaxis()->SetTitleSize(0.0684);
   rJPsi0__1->GetZaxis()->SetTitleOffset(1.2);
   rJPsi0__1->GetZaxis()->SetTitleFont(132);
   rJPsi0__1->Draw("E1");
   TLine *line = new TLine(300,1,5000,1);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.8,0.38,0.91,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/Fig9e.C <==
void legend_1DrJpsi()
{
//=========Macro generated from canvas: canvLeg/canvLeg
//=========  (Thu Mar 18 17:20:55 2021) by ROOT version6.08/06
   TCanvas *canvLeg = new TCanvas("canvLeg", "canvLeg",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvLeg->SetHighLightColor(2);
   canvLeg->Range(0,0,1,1);
   canvLeg->SetFillColor(0);
   canvLeg->SetBorderMode(0);
   canvLeg->SetBorderSize(2);
   canvLeg->SetLeftMargin(0.14);
   canvLeg->SetRightMargin(0.05);
   canvLeg->SetTopMargin(0.05);
   canvLeg->SetBottomMargin(0.16);
   canvLeg->SetFrameLineWidth(2);
   canvLeg->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0,0,1,1,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("heeRareEff_thinBins","#it{B^{+}#rightarrow K^{+}e^{+}e^{#minus}}","l");
   entry->SetLineColor(38);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hmumuRareEff_thinBins","#it{B^{+}#rightarrow K^{+}#mu^{+}#mu^{#minus}}","l");
   entry->SetLineColor(94);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("heeEff_thinBins","#it{B^{+}#rightarrow J/#kern[-.3pt]{#psi}(e^{+}e^{#minus})K^{+}}","l");
   entry->SetLineColor(38);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hmumuEff_thinBins","#it{B^{+}#rightarrow J/#kern[-.3pt]{#psi}(#mu^{+}#mu^{#minus})K^{+}}","l");
   entry->SetLineColor(94);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvLeg->Modified();
   canvLeg->cd();
   canvLeg->SetSelected(canvLeg);
}


==> figures/FigS1.C <==
void FigS1()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Mar 18 20:05:13 2021) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",10,45,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-3.975309,-1.113924,24.41975,5.848101);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *hKmm__1 = new TH1D("hKmm__1","hKmm",1,0,23);
   hKmm__1->SetMaximum(5.5);
   hKmm__1->SetStats(0);
   hKmm__1->SetLineWidth(2);
   hKmm__1->SetMarkerStyle(20);
   hKmm__1->GetXaxis()->SetTitle("#font[12]{q}^{2} [GeV^{2}/#font[12]{c}^{4}]");
   hKmm__1->GetXaxis()->SetNdivisions(505);
   hKmm__1->GetXaxis()->SetLabelFont(132);
   hKmm__1->GetXaxis()->SetLabelOffset(0.01);
   hKmm__1->GetXaxis()->SetLabelSize(0.06);
   hKmm__1->GetXaxis()->SetTitleSize(0.072);
   hKmm__1->GetXaxis()->SetTitleOffset(0.95);
   hKmm__1->GetXaxis()->SetTitleFont(132);
   hKmm__1->GetYaxis()->SetTitle("Decay prob. [10^{-8} #times #font[12]{c}^{4}/GeV^{2}]");
   hKmm__1->GetYaxis()->SetLabelFont(132);
   hKmm__1->GetYaxis()->SetLabelOffset(0.01);
   hKmm__1->GetYaxis()->SetLabelSize(0.06);
   hKmm__1->GetYaxis()->SetTitleSize(0.072);
   hKmm__1->GetYaxis()->SetTitleOffset(0.8);
   hKmm__1->GetYaxis()->SetTitleFont(132);
   hKmm__1->GetZaxis()->SetLabelFont(132);
   hKmm__1->GetZaxis()->SetLabelSize(0.06);
   hKmm__1->GetZaxis()->SetTitleSize(0.072);
   hKmm__1->GetZaxis()->SetTitleOffset(1.2);
   hKmm__1->GetZaxis()->SetTitleFont(132);
   hKmm__1->Draw("");
   
   TH1D *kmm_pred_low__2 = new TH1D("kmm_pred_low__2","kmm_pred_low",1,1.1,6);
   kmm_pred_low__2->SetBinContent(1,3.565306);
   kmm_pred_low__2->SetBinError(1,0.6244898);
   kmm_pred_low__2->SetEntries(1);
   kmm_pred_low__2->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   kmm_pred_low__2->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   kmm_pred_low__2->SetLineColor(ci);
   kmm_pred_low__2->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   kmm_pred_low__2->SetMarkerColor(ci);
   kmm_pred_low__2->SetMarkerStyle(20);
   kmm_pred_low__2->GetXaxis()->SetNdivisions(505);
   kmm_pred_low__2->GetXaxis()->SetLabelFont(132);
   kmm_pred_low__2->GetXaxis()->SetLabelOffset(0.01);
   kmm_pred_low__2->GetXaxis()->SetLabelSize(0.06);
   kmm_pred_low__2->GetXaxis()->SetTitleSize(0.072);
   kmm_pred_low__2->GetXaxis()->SetTitleOffset(0.95);
   kmm_pred_low__2->GetXaxis()->SetTitleFont(132);
   kmm_pred_low__2->GetYaxis()->SetLabelFont(132);
   kmm_pred_low__2->GetYaxis()->SetLabelOffset(0.01);
   kmm_pred_low__2->GetYaxis()->SetLabelSize(0.06);
   kmm_pred_low__2->GetYaxis()->SetTitleSize(0.072);
   kmm_pred_low__2->GetYaxis()->SetTitleOffset(0.95);
   kmm_pred_low__2->GetYaxis()->SetTitleFont(132);
   kmm_pred_low__2->GetZaxis()->SetLabelFont(132);
   kmm_pred_low__2->GetZaxis()->SetLabelSize(0.06);
   kmm_pred_low__2->GetZaxis()->SetTitleSize(0.072);
   kmm_pred_low__2->GetZaxis()->SetTitleOffset(1.2);
   kmm_pred_low__2->GetZaxis()->SetTitleFont(132);
   kmm_pred_low__2->Draw("sameE2");
   
   TH1D *kmm_pred_high__3 = new TH1D("kmm_pred_high__3","kmm_pred_high",1,15,22);
   kmm_pred_high__3->SetBinContent(1,1.525714);
   kmm_pred_high__3->SetBinError(1,0.1214286);
   kmm_pred_high__3->SetEntries(1);
   kmm_pred_high__3->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   kmm_pred_high__3->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   kmm_pred_high__3->SetLineColor(ci);
   kmm_pred_high__3->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   kmm_pred_high__3->SetMarkerColor(ci);
   kmm_pred_high__3->SetMarkerStyle(20);
   kmm_pred_high__3->GetXaxis()->SetNdivisions(505);
   kmm_pred_high__3->GetXaxis()->SetLabelFont(132);
   kmm_pred_high__3->GetXaxis()->SetLabelOffset(0.01);
   kmm_pred_high__3->GetXaxis()->SetLabelSize(0.06);
   kmm_pred_high__3->GetXaxis()->SetTitleSize(0.072);
   kmm_pred_high__3->GetXaxis()->SetTitleOffset(0.95);
   kmm_pred_high__3->GetXaxis()->SetTitleFont(132);
   kmm_pred_high__3->GetYaxis()->SetLabelFont(132);
   kmm_pred_high__3->GetYaxis()->SetLabelOffset(0.01);
   kmm_pred_high__3->GetYaxis()->SetLabelSize(0.06);
   kmm_pred_high__3->GetYaxis()->SetTitleSize(0.072);
   kmm_pred_high__3->GetYaxis()->SetTitleOffset(0.95);
   kmm_pred_high__3->GetYaxis()->SetTitleFont(132);
   kmm_pred_high__3->GetZaxis()->SetLabelFont(132);
   kmm_pred_high__3->GetZaxis()->SetLabelSize(0.06);
   kmm_pred_high__3->GetZaxis()->SetTitleSize(0.072);
   kmm_pred_high__3->GetZaxis()->SetTitleOffset(1.2);
   kmm_pred_high__3->GetZaxis()->SetTitleFont(132);
   kmm_pred_high__3->Draw("sameE2");
   
   TH1D *kmm_exp_low__4 = new TH1D("kmm_exp_low__4","kmm_exp_low",1,1.1,6);
   kmm_exp_low__4->SetBinContent(1,2.420408);
   kmm_exp_low__4->SetBinError(1,0.1389796);
   kmm_exp_low__4->SetEntries(1);
   kmm_exp_low__4->SetStats(0);
   kmm_exp_low__4->SetLineWidth(2);
   kmm_exp_low__4->SetMarkerStyle(20);
   kmm_exp_low__4->GetXaxis()->SetNdivisions(505);
   kmm_exp_low__4->GetXaxis()->SetLabelFont(132);
   kmm_exp_low__4->GetXaxis()->SetLabelOffset(0.01);
   kmm_exp_low__4->GetXaxis()->SetLabelSize(0.06);
   kmm_exp_low__4->GetXaxis()->SetTitleSize(0.072);
   kmm_exp_low__4->GetXaxis()->SetTitleOffset(0.95);
   kmm_exp_low__4->GetXaxis()->SetTitleFont(132);
   kmm_exp_low__4->GetYaxis()->SetLabelFont(132);
   kmm_exp_low__4->GetYaxis()->SetLabelOffset(0.01);
   kmm_exp_low__4->GetYaxis()->SetLabelSize(0.06);
   kmm_exp_low__4->GetYaxis()->SetTitleSize(0.072);
   kmm_exp_low__4->GetYaxis()->SetTitleOffset(0.95);
   kmm_exp_low__4->GetYaxis()->SetTitleFont(132);
   kmm_exp_low__4->GetZaxis()->SetLabelFont(132);
   kmm_exp_low__4->GetZaxis()->SetLabelSize(0.06);
   kmm_exp_low__4->GetZaxis()->SetTitleSize(0.072);
   kmm_exp_low__4->GetZaxis()->SetTitleOffset(1.2);
   kmm_exp_low__4->GetZaxis()->SetTitleFont(132);
   kmm_exp_low__4->Draw("same");
   
   TH1D *kmm_ee_low__5 = new TH1D("kmm_ee_low__5","kmm_ee_low",1,1.1,6);
   kmm_ee_low__5->SetBinContent(1,2.86);
   kmm_ee_low__5->SetBinError(1,0.198);
   kmm_ee_low__5->SetEntries(1);
   kmm_ee_low__5->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   kmm_ee_low__5->SetLineColor(ci);
   kmm_ee_low__5->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   kmm_ee_low__5->SetMarkerColor(ci);
   kmm_ee_low__5->SetMarkerStyle(21);
   kmm_ee_low__5->GetXaxis()->SetNdivisions(505);
   kmm_ee_low__5->GetXaxis()->SetLabelFont(132);
   kmm_ee_low__5->GetXaxis()->SetLabelOffset(0.01);
   kmm_ee_low__5->GetXaxis()->SetLabelSize(0.06);
   kmm_ee_low__5->GetXaxis()->SetTitleSize(0.072);
   kmm_ee_low__5->GetXaxis()->SetTitleOffset(0.95);
   kmm_ee_low__5->GetXaxis()->SetTitleFont(132);
   kmm_ee_low__5->GetYaxis()->SetLabelFont(132);
   kmm_ee_low__5->GetYaxis()->SetLabelOffset(0.01);
   kmm_ee_low__5->GetYaxis()->SetLabelSize(0.06);
   kmm_ee_low__5->GetYaxis()->SetTitleSize(0.072);
   kmm_ee_low__5->GetYaxis()->SetTitleOffset(0.95);
   kmm_ee_low__5->GetYaxis()->SetTitleFont(132);
   kmm_ee_low__5->GetZaxis()->SetLabelFont(132);
   kmm_ee_low__5->GetZaxis()->SetLabelSize(0.06);
   kmm_ee_low__5->GetZaxis()->SetTitleSize(0.072);
   kmm_ee_low__5->GetZaxis()->SetTitleOffset(1.2);
   kmm_ee_low__5->GetZaxis()->SetTitleFont(132);
   kmm_ee_low__5->Draw("same");
   
   TH1D *kmm_exp_high__6 = new TH1D("kmm_exp_high__6","kmm_exp_high",1,15,22);
   kmm_exp_high__6->SetBinContent(1,1.21);
   kmm_exp_high__6->SetBinError(1,0.07214286);
   kmm_exp_high__6->SetEntries(1);
   kmm_exp_high__6->SetStats(0);
   kmm_exp_high__6->SetLineWidth(2);
   kmm_exp_high__6->SetMarkerStyle(20);
   kmm_exp_high__6->GetXaxis()->SetNdivisions(505);
   kmm_exp_high__6->GetXaxis()->SetLabelFont(132);
   kmm_exp_high__6->GetXaxis()->SetLabelOffset(0.01);
   kmm_exp_high__6->GetXaxis()->SetLabelSize(0.06);
   kmm_exp_high__6->GetXaxis()->SetTitleSize(0.072);
   kmm_exp_high__6->GetXaxis()->SetTitleOffset(0.95);
   kmm_exp_high__6->GetXaxis()->SetTitleFont(132);
   kmm_exp_high__6->GetYaxis()->SetLabelFont(132);
   kmm_exp_high__6->GetYaxis()->SetLabelOffset(0.01);
   kmm_exp_high__6->GetYaxis()->SetLabelSize(0.06);
   kmm_exp_high__6->GetYaxis()->SetTitleSize(0.072);
   kmm_exp_high__6->GetYaxis()->SetTitleOffset(0.95);
   kmm_exp_high__6->GetYaxis()->SetTitleFont(132);
   kmm_exp_high__6->GetZaxis()->SetLabelFont(132);
   kmm_exp_high__6->GetZaxis()->SetLabelSize(0.06);
   kmm_exp_high__6->GetZaxis()->SetTitleSize(0.072);
   kmm_exp_high__6->GetZaxis()->SetTitleOffset(1.2);
   kmm_exp_high__6->GetZaxis()->SetTitleFont(132);
   kmm_exp_high__6->Draw("same");
   TLatex *   tex = new TLatex(1.2,4.75,"LHCb");
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.63,0.7,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("kmm_pred_low","SM prediction","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kmm_ee_low","electrons  9fb^{-1}","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kmm_exp_low","muons      3fb^{-1}","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/FigS2a.C <==
void FigS2a()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 17:59:22 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_291e960__1 = new TH1D("frame_291e960__1","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_291e960__1->SetBinContent(1,24246.56);
   frame_291e960__1->SetMinimum(5);
   frame_291e960__1->SetMaximum(25000);
   frame_291e960__1->SetEntries(2);
   frame_291e960__1->SetDirectory(0);
   frame_291e960__1->SetStats(0);
   frame_291e960__1->SetLineWidth(2);
   frame_291e960__1->SetMarkerStyle(20);
   frame_291e960__1->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_291e960__1->GetXaxis()->SetNdivisions(505);
   frame_291e960__1->GetXaxis()->SetLabelFont(132);
   frame_291e960__1->GetXaxis()->SetLabelOffset(0.01);
   frame_291e960__1->GetXaxis()->SetLabelSize(0.052);
   frame_291e960__1->GetXaxis()->SetTitleSize(0.0624);
   frame_291e960__1->GetXaxis()->SetTitleOffset(1.1);
   frame_291e960__1->GetXaxis()->SetTitleFont(132);
   frame_291e960__1->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_291e960__1->GetYaxis()->SetLabelFont(132);
   frame_291e960__1->GetYaxis()->SetLabelOffset(0.01);
   frame_291e960__1->GetYaxis()->SetLabelSize(0.052);
   frame_291e960__1->GetYaxis()->SetTitleSize(0.0624);
   frame_291e960__1->GetYaxis()->SetTitleOffset(1.2);
   frame_291e960__1->GetYaxis()->SetTitleFont(132);
   frame_291e960__1->GetZaxis()->SetLabelFont(132);
   frame_291e960__1->GetZaxis()->SetLabelSize(0.052);
   frame_291e960__1->GetZaxis()->SetTitleSize(0.0624);
   frame_291e960__1->GetZaxis()->SetTitleOffset(1.2);
   frame_291e960__1->GetZaxis()->SetTitleFont(132);
   frame_291e960__1->Draw("FUNC");
   
   Double_t h_dataTrig0_fx3001[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t h_dataTrig0_fy3001[105] = {
   46,
   39,
   40,
   39,
   49,
   49,
   43,
   40,
   58,
   63,
   78,
   79,
   84,
   84,
   99,
   146,
   196,
   264,
   414,
   733,
   1384,
   3051,
   6969,
   14292,
   21410,
   21509,
   14630,
   7345,
   3072,
   1358,
   633,
   384,
   228,
   161,
   131,
   109,
   96,
   84,
   52,
   39,
   37,
   32,
   35,
   24,
   19,
   23,
   13,
   19,
   15,
   22,
   23,
   17,
   21,
   18,
   14,
   10,
   18,
   9,
   15,
   12,
   8,
   18,
   12,
   12,
   7,
   10,
   8,
   10,
   5,
   10,
   9,
   6,
   7,
   0,
   3,
   5,
   4,
   4,
   1,
   1,
   3,
   3,
   3,
   3,
   3,
   8,
   5,
   4,
   2,
   2,
   3,
   2,
   4,
   0,
   1,
   2,
   0,
   2,
   2,
   2,
   1,
   1,
   3,
   2,
   2};
   Double_t h_dataTrig0_felx3001[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fely3001[105] = {
   6.757581,
   6.218102,
   6.298,
   6.218102,
   6.976026,
   6.976026,
   6.531834,
   6.298,
   7.593751,
   7.916129,
   8.812788,
   8.869343,
   9.146873,
   9.146873,
   9.933044,
   11.59339,
   13.50893,
   15.75577,
   19.85313,
   26.57859,
   36.70551,
   54.73812,
   82.98203,
   119.0502,
   145.8224,
   146.1603,
   120.4556,
   85.20443,
   54.92788,
   36.35444,
   24.66446,
   19.1023,
   14.60794,
   12.19843,
   10.95644,
   9.952272,
   9.780867,
   9.146873,
   7.187836,
   6.218102,
   6.055143,
   5.627135,
   5.887675,
   4.864612,
   4.320219,
   4.760717,
   3.558662,
   4.320219,
   3.82938,
   4.654502,
   4.760717,
   4.082184,
   4.545807,
   4.202887,
   3.6965,
   3.108694,
   4.202887,
   2.943461,
   3.82938,
   3.415266,
   2.768386,
   4.202887,
   3.415266,
   3.415266,
   2.58147,
   3.108694,
   2.768386,
   3.108694,
   2.159691,
   3.108694,
   2.943461,
   2.379931,
   2.58147,
   0,
   1.632705,
   2.159691,
   1.914339,
   1.914339,
   0.8272462,
   0.8272462,
   1.632705,
   1.632705,
   1.632705,
   1.632705,
   1.632705,
   2.768386,
   2.159691,
   1.914339,
   1.291815,
   1.291815,
   1.632705,
   1.291815,
   1.914339,
   0,
   0.8272462,
   1.291815,
   0,
   1.291815,
   1.291815,
   1.291815,
   0.8272462,
   0.8272462,
   1.632705,
   1.291815,
   1.291815};
   Double_t h_dataTrig0_fehx3001[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fehy3001[105] = {
   7.831489,
   7.298372,
   7.377261,
   7.298372,
   8.047634,
   8.047634,
   7.608278,
   7.377261,
   8.659564,
   8.979274,
   9.869531,
   9.925725,
   10.20155,
   10.20155,
   10.9834,
   12.59339,
   14.50893,
   16.75577,
   20.85313,
   27.57859,
   37.70551,
   55.73812,
   83.98203,
   120.0502,
   146.8224,
   147.1603,
   121.4556,
   86.20443,
   55.92788,
   37.35444,
   25.66446,
   20.1023,
   15.60794,
   13.19843,
   11.95644,
   10.95227,
   10.83201,
   10.20155,
   8.257346,
   7.298372,
   7.137555,
   6.715753,
   6.97241,
   5.966932,
   5.435196,
   5.865235,
   4.697573,
   5.435196,
   4.958738,
   5.761366,
   5.865235,
   5.203719,
   5.655182,
   5.321007,
   4.830381,
   4.26695,
   5.321007,
   4.110204,
   4.958738,
   4.559819,
   3.945142,
   5.321007,
   4.559819,
   4.559819,
   3.770281,
   4.26695,
   3.945142,
   4.26695,
   3.382473,
   4.26695,
   4.110204,
   3.583642,
   3.770281,
   1.147874,
   2.918186,
   3.382473,
   3.162753,
   3.162753,
   2.299527,
   2.299527,
   2.918186,
   2.918186,
   2.918186,
   2.918186,
   2.918186,
   3.945142,
   3.382473,
   3.162753,
   2.63786,
   2.63786,
   2.918186,
   2.63786,
   3.162753,
   1.147874,
   2.299527,
   2.63786,
   1.147874,
   2.63786,
   2.63786,
   2.63786,
   2.299527,
   2.299527,
   2.918186,
   2.63786,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(105,h_dataTrig0_fx3001,h_dataTrig0_fy3001,h_dataTrig0_felx3001,h_dataTrig0_fehx3001,h_dataTrig0_fely3001,h_dataTrig0_fehy3001);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t model_total_fx1[157] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5258,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5269.5,
   5270,
   5270.5,
   5271,
   5271.5,
   5272,
   5273,
   5274,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5285,
   5286,
   5287,
   5288,
   5288.5,
   5289,
   5289.5,
   5290,
   5290.5,
   5291,
   5291.5,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5302,
   5304,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t model_total_fy1[157] = {
   0,
   50.83167,
   50.83167,
   51.03392,
   51.42538,
   52.03861,
   52.91514,
   54.10847,
   55.68852,
   57.74793,
   60.41157,
   63.85098,
   68.30703,
   74.12669,
   81.82482,
   92.19286,
   106.5001,
   126.8908,
   157.2313,
   205.1073,
   287.1968,
   446.6727,
   590.7376,
   828.1353,
   1010.02,
   1258.386,
   1585.379,
   1999.688,
   2511.123,
   3137.412,
   3897.46,
   4810.435,
   5894.312,
   6505.119,
   7163.729,
   7870.956,
   8626.981,
   9431.201,
   10282.07,
   12111.8,
   14078.14,
   18131.07,
   19090.54,
   19993.57,
   20819.9,
   21548.45,
   22158.22,
   22629.43,
   22944.93,
   23091.96,
   23063.78,
   22860.65,
   22489.77,
   21964.39,
   21302.17,
   20523.58,
   19650.29,
   18704.05,
   16674.64,
   14581.79,
   12538.71,
   10624.09,
   9731,
   8885.968,
   8091.204,
   7347.783,
   6655.835,
   6014.72,
   5423.179,
   4879.476,
   3926.966,
   3137.937,
   2491.561,
   1967.193,
   1550.276,
   1241.031,
   1010.022,
   833.9256,
   589.6418,
   434.0869,
   258.2532,
   168.805,
   118.404,
   87.75772,
   67.98571,
   54.606,
   45.18733,
   38.33174,
   33.19593,
   29.25026,
   26.1505,
   23.66618,
   21.63895,
   19.95756,
   18.54219,
   17.3346,
   16.29153,
   15.38042,
   14.57641,
   13.8603,
   13.21706,
   12.63483,
   12.10416,
   11.61743,
   11.16846,
   10.75219,
   10.36444,
   10.00176,
   9.661247,
   9.340457,
   9.037325,
   8.750091,
   8.477244,
   8.217483,
   7.969681,
   7.732856,
   7.506147,
   7.288799,
   7.080143,
   6.879586,
   6.686598,
   6.500705,
   6.321483,
   6.148545,
   5.981544,
   5.820164,
   5.664114,
   5.513129,
   5.366968,
   5.225405,
   5.088233,
   4.95526,
   4.826308,
   4.70121,
   4.57981,
   4.461963,
   4.347533,
   4.236391,
   4.128415,
   4.023492,
   3.921514,
   3.822377,
   3.725984,
   3.632244,
   3.541068,
   3.452373,
   3.366077,
   3.282106,
   3.200386,
   3.120846,
   3.043421,
   2.968044,
   2.894656,
   2.823195,
   2.823195,
   2.823195,
   0};
   TGraph *graph = new TGraph(157,model_total_fx1,model_total_fy1);
   graph->SetName("model_total");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t expo_fx2[111] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5260,
   5264,
   5268,
   5272,
   5276,
   5280,
   5284,
   5288,
   5292,
   5296,
   5300,
   5304,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t expo_fy2[111] = {
   0,
   37.60413,
   37.60413,
   36.64789,
   35.71641,
   34.80906,
   33.92518,
   33.06417,
   32.22542,
   31.40835,
   30.61238,
   29.83697,
   29.08157,
   28.34565,
   27.62871,
   26.93025,
   26.24978,
   25.58683,
   24.94095,
   24.31168,
   23.69859,
   23.10126,
   22.51927,
   21.95223,
   21.39974,
   20.86143,
   20.33691,
   19.82584,
   19.32786,
   18.84264,
   18.36983,
   17.90911,
   17.46018,
   17.02272,
   16.59643,
   16.18102,
   15.77622,
   15.38174,
   14.99732,
   14.6227,
   14.25761,
   13.90183,
   13.55509,
   13.21717,
   12.88785,
   12.56689,
   12.25408,
   11.94921,
   11.65208,
   11.36248,
   11.08023,
   10.80512,
   10.53698,
   10.27563,
   10.02088,
   9.772583,
   9.530557,
   9.294644,
   9.064688,
   8.840534,
   8.622034,
   8.409042,
   8.201417,
   7.999021,
   7.801719,
   7.609382,
   7.421881,
   7.239093,
   7.060897,
   6.887175,
   6.717813,
   6.5527,
   6.391726,
   6.234786,
   6.081776,
   5.932598,
   5.787151,
   5.645343,
   5.507079,
   5.372269,
   5.240826,
   5.112663,
   4.987697,
   4.865847,
   4.747034,
   4.63118,
   4.518211,
   4.408052,
   4.300634,
   4.195885,
   4.093739,
   3.994129,
   3.896992,
   3.802265,
   3.709886,
   3.619797,
   3.531939,
   3.446256,
   3.362694,
   3.281198,
   3.201717,
   3.1242,
   3.048596,
   2.974859,
   2.902941,
   2.832797,
   2.764381,
   2.69765,
   2.69765,
   2.69765,
   0};
   graph = new TGraph(111,expo_fx2,expo_fy2);
   graph->SetName("expo");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sigCB_B0_fx3[157] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5258,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5269.5,
   5270,
   5270.5,
   5271,
   5271.5,
   5272,
   5273,
   5274,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5285,
   5286,
   5287,
   5288,
   5288.5,
   5289,
   5289.5,
   5290,
   5290.5,
   5291,
   5291.5,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5302,
   5304,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t sigCB_B0_fy3[157] = {
   0,
   13.22754,
   13.22754,
   14.38603,
   15.70896,
   17.22956,
   18.98995,
   21.0443,
   23.4631,
   26.33958,
   29.79918,
   34.01401,
   39.22546,
   45.78104,
   54.19611,
   65.26261,
   80.25032,
   101.304,
   132.2904,
   180.7956,
   263.4982,
   423.5715,
   567.9293,
   805.616,
   987.6442,
   1236.152,
   1563.286,
   1977.736,
   2489.31,
   3115.738,
   3875.924,
   4789.035,
   5873.048,
   6483.923,
   7142.6,
   7849.894,
   8605.986,
   9410.273,
   10261.21,
   12091.07,
   14057.54,
   18110.73,
   19070.27,
   19973.36,
   20799.75,
   21528.37,
   22138.21,
   22609.48,
   22925.04,
   23072.14,
   23044.02,
   22840.95,
   22470.13,
   21944.81,
   21282.66,
   20504.13,
   19630.9,
   18684.72,
   16655.43,
   14562.71,
   12519.75,
   10605.25,
   9712.217,
   8867.245,
   8072.54,
   7329.178,
   6637.29,
   5996.233,
   5404.751,
   4861.106,
   3908.713,
   3119.799,
   2473.538,
   1949.284,
   1532.48,
   1223.347,
   992.4509,
   816.4655,
   572.4018,
   417.0642,
   241.6567,
   152.624,
   102.6277,
   72.37598,
   52.98839,
   39.98331,
   30.92971,
   24.42991,
   19.64084,
   16.03309,
   13.26266,
   11.09929,
   9.38487,
   8.008341,
   6.89011,
   5.972112,
   5.2113,
   4.575299,
   4.039433,
   3.584672,
   3.196173,
   2.862248,
   2.573603,
   2.322786,
   2.103771,
   1.911653,
   1.74241,
   1.592721,
   1.459831,
   1.341436,
   1.235606,
   1.140709,
   1.055363,
   0.9783902,
   0.9087844,
   0.8456808,
   0.7883341,
   0.7360995,
   0.6884173,
   0.6447998,
   0.604821,
   0.5681075,
   0.5343311,
   0.5032024,
   0.4744658,
   0.4478947,
   0.423288,
   0.4004666,
   0.3792708,
   0.3595575,
   0.3411988,
   0.3240798,
   0.308097,
   0.2931572,
   0.2791764,
   0.2660784,
   0.2537943,
   0.2422616,
   0.2314232,
   0.2212276,
   0.2116276,
   0.2025799,
   0.1940454,
   0.1859879,
   0.1783743,
   0.1711745,
   0.1643605,
   0.1579066,
   0.1517894,
   0.1459869,
   0.1404791,
   0.1352475,
   0.1302748,
   0.1255452,
   0.1255452,
   0.1255452,
   0};
   graph = new TGraph(157,sigCB_B0_fx3,sigCB_B0_fy3);
   graph->SetName("sigCB_B0");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t data_fx3002[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t data_fy3002[105] = {
   46,
   39,
   40,
   39,
   49,
   49,
   43,
   40,
   58,
   63,
   78,
   79,
   84,
   84,
   99,
   146,
   196,
   264,
   414,
   733,
   1384,
   3051,
   6969,
   14292,
   21410,
   21509,
   14630,
   7345,
   3072,
   1358,
   633,
   384,
   228,
   161,
   131,
   109,
   96,
   84,
   52,
   39,
   37,
   32,
   35,
   24,
   19,
   23,
   13,
   19,
   15,
   22,
   23,
   17,
   21,
   18,
   14,
   10,
   18,
   9,
   15,
   12,
   8,
   18,
   12,
   12,
   7,
   10,
   8,
   10,
   5,
   10,
   9,
   6,
   7,
   0,
   3,
   5,
   4,
   4,
   1,
   1,
   3,
   3,
   3,
   3,
   3,
   8,
   5,
   4,
   2,
   2,
   3,
   2,
   4,
   0,
   1,
   2,
   0,
   2,
   2,
   2,
   1,
   1,
   3,
   2,
   2};
   Double_t data_felx3002[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fely3002[105] = {
   6.757581,
   6.218102,
   6.298,
   6.218102,
   6.976026,
   6.976026,
   6.531834,
   6.298,
   7.593751,
   7.916129,
   8.812788,
   8.869343,
   9.146873,
   9.146873,
   9.933044,
   11.59339,
   13.50893,
   15.75577,
   19.85313,
   26.57859,
   36.70551,
   54.73812,
   82.98203,
   119.0502,
   145.8224,
   146.1603,
   120.4556,
   85.20443,
   54.92788,
   36.35444,
   24.66446,
   19.1023,
   14.60794,
   12.19843,
   10.95644,
   9.952272,
   9.780867,
   9.146873,
   7.187836,
   6.218102,
   6.055143,
   5.627135,
   5.887675,
   4.864612,
   4.320219,
   4.760717,
   3.558662,
   4.320219,
   3.82938,
   4.654502,
   4.760717,
   4.082184,
   4.545807,
   4.202887,
   3.6965,
   3.108694,
   4.202887,
   2.943461,
   3.82938,
   3.415266,
   2.768386,
   4.202887,
   3.415266,
   3.415266,
   2.58147,
   3.108694,
   2.768386,
   3.108694,
   2.159691,
   3.108694,
   2.943461,
   2.379931,
   2.58147,
   0,
   1.632705,
   2.159691,
   1.914339,
   1.914339,
   0.8272462,
   0.8272462,
   1.632705,
   1.632705,
   1.632705,
   1.632705,
   1.632705,
   2.768386,
   2.159691,
   1.914339,
   1.291815,
   1.291815,
   1.632705,
   1.291815,
   1.914339,
   0,
   0.8272462,
   1.291815,
   0,
   1.291815,
   1.291815,
   1.291815,
   0.8272462,
   0.8272462,
   1.632705,
   1.291815,
   1.291815};
   Double_t data_fehx3002[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fehy3002[105] = {
   7.831489,
   7.298372,
   7.377261,
   7.298372,
   8.047634,
   8.047634,
   7.608278,
   7.377261,
   8.659564,
   8.979274,
   9.869531,
   9.925725,
   10.20155,
   10.20155,
   10.9834,
   12.59339,
   14.50893,
   16.75577,
   20.85313,
   27.57859,
   37.70551,
   55.73812,
   83.98203,
   120.0502,
   146.8224,
   147.1603,
   121.4556,
   86.20443,
   55.92788,
   37.35444,
   25.66446,
   20.1023,
   15.60794,
   13.19843,
   11.95644,
   10.95227,
   10.83201,
   10.20155,
   8.257346,
   7.298372,
   7.137555,
   6.715753,
   6.97241,
   5.966932,
   5.435196,
   5.865235,
   4.697573,
   5.435196,
   4.958738,
   5.761366,
   5.865235,
   5.203719,
   5.655182,
   5.321007,
   4.830381,
   4.26695,
   5.321007,
   4.110204,
   4.958738,
   4.559819,
   3.945142,
   5.321007,
   4.559819,
   4.559819,
   3.770281,
   4.26695,
   3.945142,
   4.26695,
   3.382473,
   4.26695,
   4.110204,
   3.583642,
   3.770281,
   1.147874,
   2.918186,
   3.382473,
   3.162753,
   3.162753,
   2.299527,
   2.299527,
   2.918186,
   2.918186,
   2.918186,
   2.918186,
   2.918186,
   3.945142,
   3.382473,
   3.162753,
   2.63786,
   2.63786,
   2.918186,
   2.63786,
   3.162753,
   1.147874,
   2.299527,
   2.63786,
   1.147874,
   2.63786,
   2.63786,
   2.63786,
   2.299527,
   2.299527,
   2.918186,
   2.63786,
   2.63786};
   grae = new TGraphAsymmErrors(105,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_291e960__2 = new TH1D("frame_291e960__2","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_291e960__2->SetBinContent(1,24246.56);
   frame_291e960__2->SetMinimum(5);
   frame_291e960__2->SetMaximum(25000);
   frame_291e960__2->SetEntries(2);
   frame_291e960__2->SetDirectory(0);
   frame_291e960__2->SetStats(0);
   frame_291e960__2->SetLineWidth(2);
   frame_291e960__2->SetMarkerStyle(20);
   frame_291e960__2->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_291e960__2->GetXaxis()->SetNdivisions(505);
   frame_291e960__2->GetXaxis()->SetLabelFont(132);
   frame_291e960__2->GetXaxis()->SetLabelOffset(0.01);
   frame_291e960__2->GetXaxis()->SetLabelSize(0.052);
   frame_291e960__2->GetXaxis()->SetTitleSize(0.0624);
   frame_291e960__2->GetXaxis()->SetTitleOffset(1.1);
   frame_291e960__2->GetXaxis()->SetTitleFont(132);
   frame_291e960__2->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_291e960__2->GetYaxis()->SetLabelFont(132);
   frame_291e960__2->GetYaxis()->SetLabelOffset(0.01);
   frame_291e960__2->GetYaxis()->SetLabelSize(0.052);
   frame_291e960__2->GetYaxis()->SetTitleSize(0.0624);
   frame_291e960__2->GetYaxis()->SetTitleOffset(1.2);
   frame_291e960__2->GetYaxis()->SetTitleFont(132);
   frame_291e960__2->GetZaxis()->SetLabelFont(132);
   frame_291e960__2->GetZaxis()->SetLabelSize(0.052);
   frame_291e960__2->GetZaxis()->SetTitleSize(0.0624);
   frame_291e960__2->GetZaxis()->SetTitleOffset(1.2);
   frame_291e960__2->GetZaxis()->SetTitleFont(132);
   frame_291e960__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(3.173292e-76,3.496962e-317,6.952723e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04992);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 5 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("model_total","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sigCB_B0","#it{B^{#plus}#rightarrow #psi(2S)(#mu^{#plus}#mu^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("expo","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2b.C <==
void FigS2b()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 17:59:22 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_481d140__3 = new TH1D("frame_481d140__3","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_481d140__3->SetBinContent(1,24207.23);
   frame_481d140__3->SetMinimum(5);
   frame_481d140__3->SetMaximum(25000);
   frame_481d140__3->SetEntries(2);
   frame_481d140__3->SetDirectory(0);
   frame_481d140__3->SetStats(0);
   frame_481d140__3->SetLineWidth(2);
   frame_481d140__3->SetMarkerStyle(20);
   frame_481d140__3->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_481d140__3->GetXaxis()->SetNdivisions(505);
   frame_481d140__3->GetXaxis()->SetLabelFont(132);
   frame_481d140__3->GetXaxis()->SetLabelOffset(0.01);
   frame_481d140__3->GetXaxis()->SetLabelSize(0.052);
   frame_481d140__3->GetXaxis()->SetTitleSize(0.0624);
   frame_481d140__3->GetXaxis()->SetTitleOffset(1.1);
   frame_481d140__3->GetXaxis()->SetTitleFont(132);
   frame_481d140__3->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_481d140__3->GetYaxis()->SetLabelFont(132);
   frame_481d140__3->GetYaxis()->SetLabelOffset(0.01);
   frame_481d140__3->GetYaxis()->SetLabelSize(0.052);
   frame_481d140__3->GetYaxis()->SetTitleSize(0.0624);
   frame_481d140__3->GetYaxis()->SetTitleOffset(1.2);
   frame_481d140__3->GetYaxis()->SetTitleFont(132);
   frame_481d140__3->GetZaxis()->SetLabelFont(132);
   frame_481d140__3->GetZaxis()->SetLabelSize(0.052);
   frame_481d140__3->GetZaxis()->SetTitleSize(0.0624);
   frame_481d140__3->GetZaxis()->SetTitleOffset(1.2);
   frame_481d140__3->GetZaxis()->SetTitleFont(132);
   frame_481d140__3->Draw("FUNC");
   
   Double_t h_dataTrig0_fx3003[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t h_dataTrig0_fy3003[105] = {
   41,
   39,
   40,
   35,
   52,
   54,
   52,
   52,
   59,
   66,
   71,
   96,
   86,
   94,
   129,
   168,
   225,
   263,
   430,
   673,
   1384,
   3142,
   7376,
   14833,
   21822,
   21112,
   13244,
   6390,
   2665,
   1190,
   594,
   355,
   226,
   166,
   123,
   102,
   94,
   78,
   54,
   59,
   41,
   34,
   33,
   26,
   22,
   25,
   20,
   16,
   20,
   17,
   17,
   17,
   13,
   19,
   17,
   12,
   11,
   15,
   15,
   14,
   11,
   6,
   9,
   9,
   11,
   16,
   4,
   8,
   7,
   5,
   4,
   6,
   3,
   1,
   3,
   2,
   3,
   5,
   2,
   2,
   2,
   2,
   5,
   3,
   3,
   2,
   2,
   4,
   3,
   2,
   2,
   2,
   2,
   1,
   3,
   2,
   5,
   1,
   1,
   2,
   2,
   3,
   2,
   3,
   1};
   Double_t h_dataTrig0_felx3003[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fely3003[105] = {
   6.376898,
   6.218102,
   6.298,
   5.887675,
   7.187836,
   7.32564,
   7.187836,
   7.187836,
   7.659312,
   8.103403,
   8.406258,
   9.780867,
   9.255555,
   9.678086,
   10.86882,
   12.47112,
   14.50833,
   15.72498,
   20.24247,
   25.44706,
   36.70551,
   55.55578,
   85.3851,
   121.2918,
   147.2236,
   144.8006,
   114.5837,
   79.43904,
   51.12606,
   34,
   23.87724,
   18.34808,
   14.54161,
   12.3938,
   10.6018,
   9.611874,
   9.678086,
   8.812788,
   7.32564,
   7.659312,
   6.376898,
   5.802128,
   5.715302,
   5.066015,
   4.654502,
   4.966335,
   4.434448,
   3.957801,
   4.434448,
   4.082184,
   4.082184,
   4.082184,
   3.558662,
   4.320219,
   4.082184,
   3.415266,
   3.265579,
   3.82938,
   3.82938,
   3.6965,
   3.265579,
   2.379931,
   2.943461,
   2.943461,
   3.265579,
   3.957801,
   1.914339,
   2.768386,
   2.58147,
   2.159691,
   1.914339,
   2.379931,
   1.632705,
   0.8272462,
   1.632705,
   1.291815,
   1.632705,
   2.159691,
   1.291815,
   1.291815,
   1.291815,
   1.291815,
   2.159691,
   1.632705,
   1.632705,
   1.291815,
   1.291815,
   1.914339,
   1.632705,
   1.291815,
   1.291815,
   1.291815,
   1.291815,
   0.8272462,
   1.632705,
   1.291815,
   2.159691,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   1.632705,
   1.291815,
   1.632705,
   0.8272462};
   Double_t h_dataTrig0_fehx3003[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t h_dataTrig0_fehy3003[105] = {
   7.455185,
   7.298372,
   7.377261,
   6.97241,
   8.257346,
   8.39385,
   8.257346,
   8.257346,
   8.724565,
   9.165094,
   9.465736,
   10.83201,
   10.30959,
   10.72977,
   11.86882,
   13.47112,
   15.50833,
   16.72498,
   21.24247,
   26.44706,
   37.70551,
   56.55578,
   86.3851,
   122.2918,
   148.2236,
   145.8006,
   115.5837,
   80.43904,
   52.12606,
   35,
   24.87724,
   19.34808,
   15.54161,
   13.3938,
   11.6018,
   10.61187,
   10.72977,
   9.869531,
   8.39385,
   8.724565,
   7.455185,
   6.888101,
   6.802567,
   6.164324,
   5.761366,
   6.066589,
   5.546519,
   5.083066,
   5.546519,
   5.203719,
   5.203719,
   5.203719,
   4.697573,
   5.435196,
   5.203719,
   4.559819,
   4.416521,
   4.958738,
   4.958738,
   4.830381,
   4.416521,
   3.583642,
   4.110204,
   4.110204,
   4.416521,
   5.083066,
   3.162753,
   3.945142,
   3.770281,
   3.382473,
   3.162753,
   3.583642,
   2.918186,
   2.299527,
   2.918186,
   2.63786,
   2.918186,
   3.382473,
   2.63786,
   2.63786,
   2.63786,
   2.63786,
   3.382473,
   2.918186,
   2.918186,
   2.63786,
   2.63786,
   3.162753,
   2.918186,
   2.63786,
   2.63786,
   2.63786,
   2.63786,
   2.299527,
   2.918186,
   2.63786,
   3.382473,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   2.918186,
   2.63786,
   2.918186,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(105,h_dataTrig0_fx3003,h_dataTrig0_fy3003,h_dataTrig0_felx3003,h_dataTrig0_fehx3003,h_dataTrig0_fely3003,h_dataTrig0_fehy3003);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t model_total_fx4[158] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5258,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5268.5,
   5269,
   5269.5,
   5270,
   5270.5,
   5271,
   5271.5,
   5272,
   5273,
   5274,
   5275,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5286,
   5287,
   5287.5,
   5288,
   5288.5,
   5289,
   5289.5,
   5290,
   5290.5,
   5291,
   5291.5,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5300,
   5302,
   5304,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t model_total_fy4[158] = {
   0,
   55.40113,
   55.40113,
   55.4071,
   55.60705,
   56.03303,
   56.72595,
   57.73864,
   59.1402,
   61.02234,
   63.50881,
   66.76985,
   71.04488,
   76.67936,
   84.18701,
   94.35956,
   108.4709,
   128.6822,
   158.9123,
   206.9086,
   289.8914,
   453.171,
   602.6841,
   852.6264,
   1046.765,
   1316.292,
   1658.502,
   2083.932,
   2609.637,
   3254.747,
   4040.001,
   4986.798,
   5527.257,
   6115.556,
   6753.668,
   7443.117,
   8184.825,
   8978.935,
   9824.611,
   10719.82,
   12643.24,
   14699.71,
   16805.58,
   18839.18,
   19781.12,
   20644.48,
   21407.01,
   22047.17,
   22545.32,
   22885.07,
   23054.5,
   23047.14,
   22862.53,
   22506.31,
   21989.79,
   21329.04,
   20543.74,
   19655.8,
   18688.07,
   17663.13,
   13388.28,
   11358.64,
   10406.53,
   9503.814,
   8653.852,
   7858.494,
   7118.326,
   6432.916,
   5801.029,
   5220.823,
   4690.006,
   4205.979,
   3367.016,
   2680.786,
   2124.504,
   1677.007,
   1328.67,
   1071.958,
   730.8655,
   523.7048,
   390.3174,
   237.3916,
   158.1794,
   112.8276,
   84.85127,
   66.56145,
   54.03148,
   45.10832,
   38.54183,
   33.57103,
   29.71399,
   26.65501,
   24.18119,
   22.14525,
   20.443,
   18.99927,
   17.75884,
   16.6805,
   15.73303,
   14.89248,
   14.14024,
   13.4617,
   12.84525,
   12.28159,
   11.76321,
   11.28395,
   10.83878,
   10.42352,
   10.03468,
   9.669323,
   9.32497,
   8.999512,
   8.69114,
   8.398298,
   8.119638,
   7.853985,
   7.600313,
   7.357718,
   7.1254,
   6.902651,
   6.688839,
   6.483395,
   6.285811,
   6.095627,
   5.912424,
   5.735824,
   5.56548,
   5.401073,
   5.242312,
   5.088927,
   4.940669,
   4.797308,
   4.658628,
   4.524428,
   4.394523,
   4.268736,
   4.146903,
   4.028869,
   3.914489,
   3.803623,
   3.696142,
   3.591923,
   3.490848,
   3.392806,
   3.297691,
   3.205402,
   3.115842,
   3.028921,
   2.94455,
   2.862644,
   2.783124,
   2.705913,
   2.630935,
   2.55812,
   2.487401,
   2.487401,
   2.487401,
   0};
   TGraph *graph = new TGraph(158,model_total_fx4,model_total_fy4);
   graph->SetName("model_total");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t expo_fx5[111] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5260,
   5264,
   5268,
   5272,
   5276,
   5280,
   5284,
   5288,
   5292,
   5296,
   5300,
   5304,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t expo_fy5[111] = {
   0,
   42.15085,
   42.15085,
   41.00586,
   39.89198,
   38.80835,
   37.75416,
   36.72861,
   35.73092,
   34.76032,
   33.8161,
   32.89752,
   32.00389,
   31.13454,
   30.28881,
   29.46605,
   28.66563,
   27.88696,
   27.12945,
   26.3925,
   25.67558,
   24.97813,
   24.29963,
   23.63956,
   22.99742,
   22.37272,
   21.76499,
   21.17378,
   20.59862,
   20.03908,
   19.49474,
   18.96519,
   18.45003,
   17.94885,
   17.4613,
   16.98698,
   16.52555,
   16.07666,
   15.63995,
   15.21512,
   14.80182,
   14.39975,
   14.0086,
   13.62807,
   13.25788,
   12.89775,
   12.5474,
   12.20657,
   11.87499,
   11.55242,
   11.23862,
   10.93334,
   10.63635,
   10.34743,
   10.06635,
   9.792916,
   9.526906,
   9.268121,
   9.016366,
   8.77145,
   8.533186,
   8.301395,
   8.0759,
   7.85653,
   7.643119,
   7.435506,
   7.233531,
   7.037044,
   6.845893,
   6.659935,
   6.479028,
   6.303035,
   6.131823,
   5.965262,
   5.803225,
   5.64559,
   5.492236,
   5.343049,
   5.197913,
   5.056721,
   4.919363,
   4.785737,
   4.65574,
   4.529275,
   4.406244,
   4.286556,
   4.170119,
   4.056845,
   3.946648,
   3.839444,
   3.735152,
   3.633693,
   3.53499,
   3.438968,
   3.345554,
   3.254678,
   3.166271,
   3.080265,
   2.996595,
   2.915198,
   2.836011,
   2.758976,
   2.684034,
   2.611127,
   2.5402,
   2.471201,
   2.404075,
   2.338773,
   2.338773,
   2.338773,
   0};
   graph = new TGraph(111,expo_fx5,expo_fy5);
   graph->SetName("expo");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sigCB_B0_fx6[158] = {
   5176,
   5176,
   5180,
   5184,
   5188,
   5192,
   5196,
   5200,
   5204,
   5208,
   5212,
   5216,
   5220,
   5224,
   5228,
   5232,
   5236,
   5240,
   5244,
   5248,
   5252,
   5256,
   5258,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5268.5,
   5269,
   5269.5,
   5270,
   5270.5,
   5271,
   5271.5,
   5272,
   5273,
   5274,
   5275,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5286,
   5287,
   5287.5,
   5288,
   5288.5,
   5289,
   5289.5,
   5290,
   5290.5,
   5291,
   5291.5,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5300,
   5302,
   5304,
   5308,
   5312,
   5316,
   5320,
   5324,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5352,
   5356,
   5360,
   5364,
   5368,
   5372,
   5376,
   5380,
   5384,
   5388,
   5392,
   5396,
   5400,
   5404,
   5408,
   5412,
   5416,
   5420,
   5424,
   5428,
   5432,
   5436,
   5440,
   5444,
   5448,
   5452,
   5456,
   5460,
   5464,
   5468,
   5472,
   5476,
   5480,
   5484,
   5488,
   5492,
   5496,
   5500,
   5504,
   5508,
   5512,
   5516,
   5520,
   5524,
   5528,
   5532,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5600,
   5604,
   5604};
   Double_t sigCB_B0_fy6[158] = {
   0,
   13.25028,
   13.25028,
   14.40124,
   15.71508,
   17.22468,
   18.97178,
   21.01003,
   23.40928,
   26.26201,
   29.69271,
   33.87233,
   39.04099,
   45.54482,
   53.89821,
   64.89352,
   79.80528,
   100.7953,
   131.7829,
   180.5161,
   264.2159,
   428.1929,
   578.0476,
   828.3267,
   1022.632,
   1292.325,
   1634.699,
   2060.292,
   2586.159,
   3231.431,
   4016.845,
   4963.801,
   5504.339,
   6092.716,
   6730.906,
   7420.434,
   8162.22,
   8956.408,
   9802.161,
   10697.45,
   12621.02,
   14677.64,
   16783.66,
   18817.41,
   19759.43,
   20622.86,
   21385.47,
   22025.71,
   22523.93,
   22863.75,
   23033.26,
   23025.97,
   22841.43,
   22485.28,
   21968.83,
   21308.16,
   20522.93,
   19635.06,
   18667.4,
   17642.53,
   13367.97,
   11338.46,
   10386.42,
   9483.775,
   8633.882,
   7838.593,
   7098.493,
   6413.151,
   5781.332,
   5201.194,
   4670.444,
   4186.484,
   3347.655,
   2661.558,
   2105.408,
   1658.042,
   1309.835,
   1053.252,
   712.4155,
   505.5071,
   372.3685,
   219.9303,
   141.1924,
   96.30205,
   68.77461,
   50.9215,
   38.81637,
   30.30651,
   24.14208,
   19.56244,
   16.08592,
   13.39713,
   11.28344,
   9.597847,
   8.236432,
   7.124278,
   6.206417,
   5.441879,
   4.79969,
   4.256129,
   3.792813,
   3.395345,
   3.052334,
   2.754687,
   2.495084,
   2.267585,
   2.067335,
   1.890338,
   1.733286,
   1.593423,
   1.46844,
   1.356393,
   1.255634,
   1.164767,
   1.082594,
   1.008092,
   0.9403785,
   0.8786898,
   0.8223649,
   0.770828,
   0.7235764,
   0.6801698,
   0.6402214,
   0.6033903,
   0.5693757,
   0.5379108,
   0.5087591,
   0.4817098,
   0.456575,
   0.4331867,
   0.4113945,
   0.3910633,
   0.3720714,
   0.3543093,
   0.3376783,
   0.3220888,
   0.3074598,
   0.2937177,
   0.2807958,
   0.2686331,
   0.2571742,
   0.2463685,
   0.2361695,
   0.226535,
   0.217426,
   0.2088068,
   0.2006447,
   0.1929095,
   0.1855733,
   0.1786105,
   0.1719974,
   0.1657121,
   0.1597344,
   0.1540455,
   0.148628,
   0.148628,
   0.148628,
   0};
   graph = new TGraph(158,sigCB_B0_fx6,sigCB_B0_fy6);
   graph->SetName("sigCB_B0");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t data_fx3004[105] = {
   5182,
   5186,
   5190,
   5194,
   5198,
   5202,
   5206,
   5210,
   5214,
   5218,
   5222,
   5226,
   5230,
   5234,
   5238,
   5242,
   5246,
   5250,
   5254,
   5258,
   5262,
   5266,
   5270,
   5274,
   5278,
   5282,
   5286,
   5290,
   5294,
   5298,
   5302,
   5306,
   5310,
   5314,
   5318,
   5322,
   5326,
   5330,
   5334,
   5338,
   5342,
   5346,
   5350,
   5354,
   5358,
   5362,
   5366,
   5370,
   5374,
   5378,
   5382,
   5386,
   5390,
   5394,
   5398,
   5402,
   5406,
   5410,
   5414,
   5418,
   5422,
   5426,
   5430,
   5434,
   5438,
   5442,
   5446,
   5450,
   5454,
   5458,
   5462,
   5466,
   5470,
   5474,
   5478,
   5482,
   5486,
   5490,
   5494,
   5498,
   5502,
   5506,
   5510,
   5514,
   5518,
   5522,
   5526,
   5530,
   5534,
   5538,
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598};
   Double_t data_fy3004[105] = {
   41,
   39,
   40,
   35,
   52,
   54,
   52,
   52,
   59,
   66,
   71,
   96,
   86,
   94,
   129,
   168,
   225,
   263,
   430,
   673,
   1384,
   3142,
   7376,
   14833,
   21822,
   21112,
   13244,
   6390,
   2665,
   1190,
   594,
   355,
   226,
   166,
   123,
   102,
   94,
   78,
   54,
   59,
   41,
   34,
   33,
   26,
   22,
   25,
   20,
   16,
   20,
   17,
   17,
   17,
   13,
   19,
   17,
   12,
   11,
   15,
   15,
   14,
   11,
   6,
   9,
   9,
   11,
   16,
   4,
   8,
   7,
   5,
   4,
   6,
   3,
   1,
   3,
   2,
   3,
   5,
   2,
   2,
   2,
   2,
   5,
   3,
   3,
   2,
   2,
   4,
   3,
   2,
   2,
   2,
   2,
   1,
   3,
   2,
   5,
   1,
   1,
   2,
   2,
   3,
   2,
   3,
   1};
   Double_t data_felx3004[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fely3004[105] = {
   6.376898,
   6.218102,
   6.298,
   5.887675,
   7.187836,
   7.32564,
   7.187836,
   7.187836,
   7.659312,
   8.103403,
   8.406258,
   9.780867,
   9.255555,
   9.678086,
   10.86882,
   12.47112,
   14.50833,
   15.72498,
   20.24247,
   25.44706,
   36.70551,
   55.55578,
   85.3851,
   121.2918,
   147.2236,
   144.8006,
   114.5837,
   79.43904,
   51.12606,
   34,
   23.87724,
   18.34808,
   14.54161,
   12.3938,
   10.6018,
   9.611874,
   9.678086,
   8.812788,
   7.32564,
   7.659312,
   6.376898,
   5.802128,
   5.715302,
   5.066015,
   4.654502,
   4.966335,
   4.434448,
   3.957801,
   4.434448,
   4.082184,
   4.082184,
   4.082184,
   3.558662,
   4.320219,
   4.082184,
   3.415266,
   3.265579,
   3.82938,
   3.82938,
   3.6965,
   3.265579,
   2.379931,
   2.943461,
   2.943461,
   3.265579,
   3.957801,
   1.914339,
   2.768386,
   2.58147,
   2.159691,
   1.914339,
   2.379931,
   1.632705,
   0.8272462,
   1.632705,
   1.291815,
   1.632705,
   2.159691,
   1.291815,
   1.291815,
   1.291815,
   1.291815,
   2.159691,
   1.632705,
   1.632705,
   1.291815,
   1.291815,
   1.914339,
   1.632705,
   1.291815,
   1.291815,
   1.291815,
   1.291815,
   0.8272462,
   1.632705,
   1.291815,
   2.159691,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   1.632705,
   1.291815,
   1.632705,
   0.8272462};
   Double_t data_fehx3004[105] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fehy3004[105] = {
   7.455185,
   7.298372,
   7.377261,
   6.97241,
   8.257346,
   8.39385,
   8.257346,
   8.257346,
   8.724565,
   9.165094,
   9.465736,
   10.83201,
   10.30959,
   10.72977,
   11.86882,
   13.47112,
   15.50833,
   16.72498,
   21.24247,
   26.44706,
   37.70551,
   56.55578,
   86.3851,
   122.2918,
   148.2236,
   145.8006,
   115.5837,
   80.43904,
   52.12606,
   35,
   24.87724,
   19.34808,
   15.54161,
   13.3938,
   11.6018,
   10.61187,
   10.72977,
   9.869531,
   8.39385,
   8.724565,
   7.455185,
   6.888101,
   6.802567,
   6.164324,
   5.761366,
   6.066589,
   5.546519,
   5.083066,
   5.546519,
   5.203719,
   5.203719,
   5.203719,
   4.697573,
   5.435196,
   5.203719,
   4.559819,
   4.416521,
   4.958738,
   4.958738,
   4.830381,
   4.416521,
   3.583642,
   4.110204,
   4.110204,
   4.416521,
   5.083066,
   3.162753,
   3.945142,
   3.770281,
   3.382473,
   3.162753,
   3.583642,
   2.918186,
   2.299527,
   2.918186,
   2.63786,
   2.918186,
   3.382473,
   2.63786,
   2.63786,
   2.63786,
   2.63786,
   3.382473,
   2.918186,
   2.918186,
   2.63786,
   2.63786,
   3.162753,
   2.918186,
   2.63786,
   2.63786,
   2.63786,
   2.63786,
   2.299527,
   2.918186,
   2.63786,
   3.382473,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   2.918186,
   2.63786,
   2.918186,
   2.299527};
   grae = new TGraphAsymmErrors(105,data_fx3004,data_fy3004,data_felx3004,data_fehx3004,data_fely3004,data_fehy3004);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_481d140__4 = new TH1D("frame_481d140__4","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]\"",105,5180,5600);
   frame_481d140__4->SetBinContent(1,24207.23);
   frame_481d140__4->SetMinimum(5);
   frame_481d140__4->SetMaximum(25000);
   frame_481d140__4->SetEntries(2);
   frame_481d140__4->SetDirectory(0);
   frame_481d140__4->SetStats(0);
   frame_481d140__4->SetLineWidth(2);
   frame_481d140__4->SetMarkerStyle(20);
   frame_481d140__4->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}#mu^{#plus}#mu^{#minus})} [MeV/#it{c}^{2}]");
   frame_481d140__4->GetXaxis()->SetNdivisions(505);
   frame_481d140__4->GetXaxis()->SetLabelFont(132);
   frame_481d140__4->GetXaxis()->SetLabelOffset(0.01);
   frame_481d140__4->GetXaxis()->SetLabelSize(0.052);
   frame_481d140__4->GetXaxis()->SetTitleSize(0.0624);
   frame_481d140__4->GetXaxis()->SetTitleOffset(1.1);
   frame_481d140__4->GetXaxis()->SetTitleFont(132);
   frame_481d140__4->GetYaxis()->SetTitle("Candidates / (4 MeV/#it{c}^{2})");
   frame_481d140__4->GetYaxis()->SetLabelFont(132);
   frame_481d140__4->GetYaxis()->SetLabelOffset(0.01);
   frame_481d140__4->GetYaxis()->SetLabelSize(0.052);
   frame_481d140__4->GetYaxis()->SetTitleSize(0.0624);
   frame_481d140__4->GetYaxis()->SetTitleOffset(1.2);
   frame_481d140__4->GetYaxis()->SetTitleFont(132);
   frame_481d140__4->GetZaxis()->SetLabelFont(132);
   frame_481d140__4->GetZaxis()->SetLabelSize(0.052);
   frame_481d140__4->GetZaxis()->SetTitleSize(0.0624);
   frame_481d140__4->GetZaxis()->SetTitleOffset(1.2);
   frame_481d140__4->GetZaxis()->SetTitleFont(132);
   frame_481d140__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(3.173292e-76,3.496962e-317,6.952723e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04992);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 4 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("model_total","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sigCB_B0","#it{B^{#plus}#rightarrow #psi(2S)(#mu^{#plus}#mu^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("expo","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2c.C <==
void FigS2c()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 18:48:51 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_5470690__1 = new TH1D("frame_5470690__1","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_5470690__1->SetBinContent(1,8879.189);
   frame_5470690__1->SetMinimum(10);
   frame_5470690__1->SetMaximum(11000);
   frame_5470690__1->SetEntries(2);
   frame_5470690__1->SetDirectory(0);
   frame_5470690__1->SetStats(0);
   frame_5470690__1->SetLineWidth(2);
   frame_5470690__1->SetMarkerStyle(20);
   frame_5470690__1->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_5470690__1->GetXaxis()->SetNdivisions(505);
   frame_5470690__1->GetXaxis()->SetLabelFont(132);
   frame_5470690__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5470690__1->GetXaxis()->SetLabelSize(0.052);
   frame_5470690__1->GetXaxis()->SetTitleSize(0.0624);
   frame_5470690__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5470690__1->GetXaxis()->SetTitleFont(132);
   frame_5470690__1->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_5470690__1->GetYaxis()->SetLabelFont(132);
   frame_5470690__1->GetYaxis()->SetLabelOffset(0.01);
   frame_5470690__1->GetYaxis()->SetLabelSize(0.052);
   frame_5470690__1->GetYaxis()->SetTitleSize(0.0624);
   frame_5470690__1->GetYaxis()->SetTitleOffset(1.2);
   frame_5470690__1->GetYaxis()->SetTitleFont(132);
   frame_5470690__1->GetZaxis()->SetLabelFont(132);
   frame_5470690__1->GetZaxis()->SetLabelSize(0.052);
   frame_5470690__1->GetZaxis()->SetTitleSize(0.0624);
   frame_5470690__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5470690__1->GetZaxis()->SetTitleFont(132);
   frame_5470690__1->Draw("FUNC");
   
   Double_t data_fx3001[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3001[50] = {
   701,
   631,
   708,
   637,
   562,
   481,
   451,
   456,
   504,
   465,
   523,
   600,
   718,
   934,
   1460,
   3201,
   7575,
   5083,
   2157,
   1248,
   916,
   794,
   651,
   565,
   504,
   475,
   454,
   415,
   382,
   353,
   341,
   345,
   351,
   305,
   291,
   315,
   311,
   290,
   303,
   319,
   279,
   279,
   288,
   278,
   260,
   278,
   266,
   310,
   319,
   309};
   Double_t data_felx3001[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3001[50] = {
   25.98113,
   24.62469,
   26.11297,
   24.74381,
   23.21181,
   21.43741,
   20.74265,
   20.86001,
   21.95551,
   21.06965,
   22.37466,
   24,
   26.30019,
   30.0655,
   37.71322,
   56.07959,
   86.53591,
   70.79691,
   45.94621,
   34.83058,
   29.76962,
   27.68244,
   25.0196,
   23.27499,
   21.95551,
   21.30023,
   20.81314,
   19.87768,
   19.05121,
   18.29495,
   17.97295,
   18.0809,
   18.24166,
   16.97141,
   16.56605,
   17.25528,
   17.14228,
   16.53673,
   16.91407,
   17.36757,
   16.21077,
   16.21077,
   16.47793,
   16.18083,
   15.63227,
   16.18083,
   15.81717,
   17.11391,
   17.36757,
   17.08551};
   Double_t data_fehx3001[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3001[50] = {
   26.98113,
   25.62469,
   27.11297,
   25.74381,
   24.21181,
   22.43741,
   21.74265,
   21.86001,
   22.95551,
   22.06965,
   23.37466,
   25,
   27.30019,
   31.0655,
   38.71322,
   57.07959,
   87.53591,
   71.79691,
   46.94621,
   35.83058,
   30.76962,
   28.68244,
   26.0196,
   24.27499,
   22.95551,
   22.30023,
   21.81314,
   20.87768,
   20.05121,
   19.29495,
   18.97295,
   19.0809,
   19.24166,
   17.97141,
   17.56605,
   18.25528,
   18.14228,
   17.53673,
   17.91407,
   18.36757,
   17.21077,
   17.21077,
   17.47793,
   17.18083,
   16.63227,
   17.18083,
   16.81717,
   18.11391,
   18.36757,
   18.08551};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_fx1[113] = {
   5068,
   5068,
   5080,
   5092,
   5098,
   5104,
   5110,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5254,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5263.75,
   5264.5,
   5265.25,
   5266,
   5266.75,
   5267.5,
   5268.25,
   5269,
   5269.75,
   5270.5,
   5271.25,
   5272,
   5272.75,
   5273.5,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5287,
   5290,
   5291.5,
   5292.25,
   5293,
   5293.75,
   5294.5,
   5295.25,
   5296,
   5296.75,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5311,
   5314,
   5320,
   5326,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy1[113] = {
   0,
   682.8179,
   682.8179,
   703.4954,
   715.4314,
   708.2213,
   693.1957,
   661.6677,
   556.4089,
   464.8235,
   436.6719,
   441.1745,
   457.9216,
   484.2317,
   522.3268,
   578.3614,
   666.1837,
   730.6315,
   817.3574,
   937.8232,
   1016.347,
   1111.752,
   1229.585,
   1378.742,
   1574.908,
   1698.981,
   1847.463,
   2028.042,
   2250.807,
   2381.888,
   2528.507,
   2692.668,
   2876.51,
   3082.275,
   3312.243,
   3567.082,
   3847.446,
   4154.547,
   4488.295,
   4847.502,
   5230.956,
   5636.413,
   6057.582,
   6905.919,
   7299.19,
   7651.738,
   7952.26,
   8190.406,
   8357.524,
   8447.32,
   8456.37,
   8386.476,
   8250.992,
   8064.083,
   7839.62,
   7585.58,
   7309.019,
   7014.839,
   6388.709,
   5104.251,
   4504.093,
   4222.88,
   3956.348,
   3705.557,
   3471.176,
   3253.508,
   3052.528,
   2867.93,
   2699.171,
   2406.11,
   2166.076,
   1970.845,
   1812.246,
   1682.824,
   1576.191,
   1487.132,
   1346.282,
   1238.004,
   1075.826,
   955.4978,
   861.6208,
   725.9042,
   634.0388,
   568.2021,
   518.4422,
   479.0168,
   446.5443,
   419.0099,
   395.2053,
   374.3999,
   356.1445,
   340.1499,
   326.215,
   314.1836,
   303.9228,
   295.3125,
   288.2427,
   282.6112,
   278.3213,
   275.2727,
   273.341,
   272.358,
   272.162,
   272.8138,
   275.002,
   280.3718,
   290.7497,
   306.0096,
   322.457,
   331.8833,
   331.8833,
   331.8833,
   0};
   TGraph *graph = new TGraph(113,modelTot_fx1,modelTot_fy1);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t KstPsi2sPrc_fx2[88] = {
   5068,
   5068,
   5080,
   5086,
   5089,
   5092,
   5095,
   5096.5,
   5098,
   5099.5,
   5101,
   5104,
   5107,
   5110,
   5111.5,
   5113,
   5114.5,
   5116,
   5117.5,
   5119,
   5122,
   5128,
   5131,
   5134,
   5135.5,
   5137,
   5138.5,
   5140,
   5141.5,
   5143,
   5144.5,
   5146,
   5149,
   5152,
   5155,
   5158,
   5164,
   5170,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5656,
   5668,
   5674,
   5680,
   5680,
   5692,
   5692};
   Double_t KstPsi2sPrc_fy2[88] = {
   0,
   674.0241,
   674.0241,
   679.9007,
   685.1537,
   692.9988,
   700.621,
   702.9936,
   703.9214,
   703.3599,
   701.5263,
   695.5667,
   688.355,
   679.2438,
   673.1531,
   665.6598,
   656.6706,
   646.2401,
   634.5997,
   622.0278,
   595.0173,
   537.3626,
   508.7208,
   482.2027,
   470.2306,
   459.3238,
   449.5688,
   440.972,
   433.5123,
   427.1324,
   421.7495,
   417.2655,
   410.6012,
   406.3109,
   403.7119,
   402.3049,
   401.791,
   403.1478,
   405.694,
   413.1355,
   422.4474,
   432.5088,
   442.5572,
   452.0258,
   460.4304,
   467.3517,
   472.4415,
   475.4264,
   476.1131,
   474.3977,
   470.2716,
   463.8218,
   455.2257,
   444.739,
   432.6798,
   419.4095,
   405.3127,
   390.777,
   376.1744,
   361.8458,
   348.0883,
   335.1471,
   323.211,
   312.4122,
   302.8313,
   294.505,
   287.4368,
   281.6073,
   276.982,
   273.5148,
   271.144,
   269.7747,
   269.2613,
   269.46,
   270.4453,
   272.9171,
   275.1961,
   278.5291,
   283.137,
   289.1149,
   296.3566,
   304.5542,
   321.1569,
   327.4008,
   330.7183,
   330.7183,
   330.7183,
   0};
   graph = new TGraph(88,KstPsi2sPrc_fx2,KstPsi2sPrc_fy2);
   graph->SetName("KstPsi2sPrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t JpsiKleak_fx3[73] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5656,
   5662,
   5668,
   5671,
   5674,
   5677,
   5680,
   5680,
   5692,
   5692};
   Double_t JpsiKleak_fy3[73] = {
   0,
   318.8905,
   318.8905,
   324.1626,
   330.4452,
   337.7858,
   346.1979,
   355.6526,
   366.072,
   377.324,
   389.22,
   401.5161,
   413.9185,
   426.0916,
   437.6714,
   448.2812,
   457.5496,
   461.5711,
   465.1304,
   468.1913,
   470.7212,
   472.6921,
   474.0809,
   474.8692,
   475.0443,
   474.5992,
   473.5325,
   471.8486,
   469.5576,
   466.6754,
   463.2231,
   459.2268,
   454.7176,
   449.7304,
   444.3042,
   432.3058,
   419.0865,
   405.0328,
   390.5333,
   375.9611,
   361.6579,
   347.9217,
   334.9983,
   323.0773,
   312.2914,
   302.7217,
   294.4053,
   287.3458,
   281.5242,
   276.906,
   273.4452,
   271.0802,
   269.716,
   269.2073,
   269.4099,
   270.3988,
   271.3693,
   272.8735,
   275.1538,
   278.4879,
   283.0967,
   289.0756,
   296.3179,
   304.5161,
   313.0929,
   321.1197,
   324.5455,
   327.3638,
   329.4414,
   330.6813,
   330.6813,
   330.6813,
   0};
   graph = new TGraph(73,JpsiKleak_fx3,JpsiKleak_fy3);
   graph->SetName("JpsiKleak");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t PeakyPsi2S_fx4[65] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t PeakyPsi2S_fy4[65] = {
   0,
   318.7742,
   318.7742,
   324.0332,
   330.301,
   337.6252,
   346.0188,
   355.4528,
   365.8489,
   377.0745,
   388.9406,
   401.2028,
   413.5661,
   425.6945,
   437.2229,
   447.7739,
   456.9759,
   460.9613,
   464.4826,
   467.5036,
   469.9922,
   471.9205,
   473.2655,
   474.0093,
   474.1397,
   473.6499,
   472.5389,
   470.8118,
   468.479,
   465.5568,
   462.0666,
   458.0352,
   453.4935,
   448.477,
   443.0247,
   430.9834,
   417.733,
   403.6573,
   389.1414,
   374.5536,
   360.2299,
   346.4628,
   333.4924,
   321.5033,
   310.6238,
   300.9291,
   292.4469,
   285.1648,
   279.0384,
   274.0002,
   269.9676,
   266.8501,
   264.5561,
   262.9973,
   262.0924,
   261.7697,
   261.9684,
   262.639,
   263.7428,
   265.2514,
   267.146,
   269.4158,
   269.4158,
   269.4158,
   0};
   graph = new TGraph(65,PeakyPsi2S_fx4,PeakyPsi2S_fy4);
   graph->SetName("PeakyPsi2S");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t allPrc_fx5[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t allPrc_fy5[56] = {
   0,
   294.1351,
   294.1351,
   293.273,
   292.3723,
   291.4338,
   290.4582,
   289.4467,
   288.4006,
   287.3211,
   286.2101,
   285.0694,
   283.9009,
   282.7071,
   281.4904,
   280.2534,
   278.9992,
   277.7308,
   276.4516,
   275.1652,
   273.8755,
   272.5866,
   271.3028,
   270.0287,
   268.7691,
   267.5291,
   266.3143,
   265.1301,
   263.9827,
   262.8782,
   261.8232,
   260.8246,
   259.8895,
   259.0256,
   258.2407,
   257.543,
   256.9412,
   256.4442,
   256.0613,
   255.8024,
   255.6777,
   255.6978,
   255.8737,
   256.2172,
   256.7402,
   257.4553,
   258.3756,
   259.5147,
   260.887,
   262.5072,
   264.3908,
   266.554,
   269.0135,
   269.0135,
   269.0135,
   0};
   graph = new TGraph(56,allPrc_fx5,allPrc_fy5);
   graph->SetName("allPrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(96);
   graph->SetLineColor(96);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t rareBkg_fx6[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t rareBkg_fy6[56] = {
   0,
   183.5595,
   183.5595,
   183.1511,
   182.7417,
   182.3325,
   181.9245,
   181.5191,
   181.1175,
   180.7209,
   180.3306,
   179.948,
   179.5745,
   179.2114,
   178.8603,
   178.5226,
   178.2,
   177.894,
   177.6064,
   177.3388,
   177.0932,
   176.8714,
   176.6755,
   176.5074,
   176.3694,
   176.2637,
   176.1927,
   176.159,
   176.165,
   176.2135,
   176.3075,
   176.4499,
   176.6439,
   176.8929,
   177.2004,
   177.5701,
   178.0059,
   178.512,
   179.0926,
   179.7525,
   180.4964,
   181.3295,
   182.2572,
   183.2851,
   184.4194,
   185.6664,
   187.0329,
   188.526,
   190.1533,
   191.9227,
   193.8427,
   195.9222,
   198.1707,
   198.1707,
   198.1707,
   0};
   graph = new TGraph(56,rareBkg_fx6,rareBkg_fy6);
   graph->SetName("rareBkg");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(97);
   graph->SetLineColor(97);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t combi_fx7[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t combi_fy7[56] = {
   0,
   170.7401,
   170.7401,
   170.0694,
   169.415,
   168.7774,
   168.1574,
   167.5557,
   166.973,
   166.4103,
   165.8683,
   165.3481,
   164.8505,
   164.3767,
   163.9278,
   163.5049,
   163.1093,
   162.7423,
   162.4053,
   162.0998,
   161.8273,
   161.5896,
   161.3883,
   161.2253,
   161.1027,
   161.0224,
   160.9868,
   160.9981,
   161.0588,
   161.1716,
   161.3392,
   161.5647,
   161.851,
   162.2015,
   162.6197,
   163.1093,
   163.6742,
   164.3186,
   165.0468,
   165.8635,
   166.7736,
   167.7823,
   168.8951,
   170.1178,
   171.4567,
   172.9182,
   174.5093,
   176.2373,
   178.1099,
   180.1353,
   182.3222,
   184.6798,
   187.2179,
   187.2179,
   187.2179,
   0};
   graph = new TGraph(56,combi_fx7,combi_fy7);
   graph->SetName("combi");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sig_fx8[114] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5263.75,
   5264.5,
   5265.25,
   5266,
   5266.75,
   5267.5,
   5268.25,
   5269,
   5269.75,
   5270.5,
   5271.25,
   5272,
   5272.75,
   5273.5,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5287,
   5290,
   5291.5,
   5292.25,
   5293,
   5293.75,
   5294.5,
   5295.25,
   5296,
   5296.75,
   5297.5,
   5298.25,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5311,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy8[114] = {
   0,
   8.793841,
   8.793841,
   10.49657,
   12.65463,
   15.42763,
   19.04624,
   23.85153,
   30.36099,
   39.38353,
   52.22758,
   71.09617,
   99.87935,
   145.8526,
   223.6265,
   283.2358,
   365.3316,
   481.4343,
   557.894,
   651.3215,
   767.2702,
   914.6425,
   1004.593,
   1109.128,
   1232.401,
   1380.111,
   1559.947,
   1781.999,
   1912.734,
   2059.016,
   2222.846,
   2406.365,
   2611.816,
   2841.477,
   3096.016,
   3376.089,
   3682.907,
   4016.38,
   4375.32,
   4758.515,
   5163.721,
   5584.647,
   6432.525,
   6825.579,
   7177.919,
   7478.24,
   7716.195,
   7883.131,
   7972.752,
   7981.637,
   7911.586,
   7775.955,
   7588.907,
   7364.314,
   7110.153,
   6833.481,
   6539.199,
   5912.89,
   4628.185,
   4027.959,
   3746.727,
   3480.184,
   3229.392,
   2995.019,
   2777.368,
   2576.415,
   2391.853,
   2223.14,
   2069.545,
   1930.198,
   1690.322,
   1495.287,
   1336.92,
   1207.77,
   1101.447,
   1012.734,
   872.6919,
   765.3715,
   605.5547,
   488.1698,
   397.799,
   326.9136,
   270.6785,
   189.2997,
   135.5223,
   99.03271,
   73.70406,
   55.76726,
   42.83551,
   33.35947,
   26.31162,
   20.99735,
   16.93895,
   13.80275,
   11.3523,
   9.417799,
   7.875781,
   6.635444,
   5.62926,
   4.8065,
   4.128677,
   3.566323,
   3.096679,
   2.702022,
   2.368437,
   2.084922,
   1.842712,
   1.63478,
   1.455451,
   1.30012,
   1.165022,
   1.165022,
   1.165022,
   0};
   graph = new TGraph(114,sig_fx8,sig_fy8);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3002[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3002[50] = {
   701,
   631,
   708,
   637,
   562,
   481,
   451,
   456,
   504,
   465,
   523,
   600,
   718,
   934,
   1460,
   3201,
   7575,
   5083,
   2157,
   1248,
   916,
   794,
   651,
   565,
   504,
   475,
   454,
   415,
   382,
   353,
   341,
   345,
   351,
   305,
   291,
   315,
   311,
   290,
   303,
   319,
   279,
   279,
   288,
   278,
   260,
   278,
   266,
   310,
   319,
   309};
   Double_t h_dataTrig0_felx3002[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3002[50] = {
   25.98113,
   24.62469,
   26.11297,
   24.74381,
   23.21181,
   21.43741,
   20.74265,
   20.86001,
   21.95551,
   21.06965,
   22.37466,
   24,
   26.30019,
   30.0655,
   37.71322,
   56.07959,
   86.53591,
   70.79691,
   45.94621,
   34.83058,
   29.76962,
   27.68244,
   25.0196,
   23.27499,
   21.95551,
   21.30023,
   20.81314,
   19.87768,
   19.05121,
   18.29495,
   17.97295,
   18.0809,
   18.24166,
   16.97141,
   16.56605,
   17.25528,
   17.14228,
   16.53673,
   16.91407,
   17.36757,
   16.21077,
   16.21077,
   16.47793,
   16.18083,
   15.63227,
   16.18083,
   15.81717,
   17.11391,
   17.36757,
   17.08551};
   Double_t h_dataTrig0_fehx3002[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3002[50] = {
   26.98113,
   25.62469,
   27.11297,
   25.74381,
   24.21181,
   22.43741,
   21.74265,
   21.86001,
   22.95551,
   22.06965,
   23.37466,
   25,
   27.30019,
   31.0655,
   38.71322,
   57.07959,
   87.53591,
   71.79691,
   46.94621,
   35.83058,
   30.76962,
   28.68244,
   26.0196,
   24.27499,
   22.95551,
   22.30023,
   21.81314,
   20.87768,
   20.05121,
   19.29495,
   18.97295,
   19.0809,
   19.24166,
   17.97141,
   17.56605,
   18.25528,
   18.14228,
   17.53673,
   17.91407,
   18.36757,
   17.21077,
   17.21077,
   17.47793,
   17.18083,
   16.63227,
   17.18083,
   16.81717,
   18.11391,
   18.36757,
   18.08551};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3002,h_dataTrig0_fy3002,h_dataTrig0_felx3002,h_dataTrig0_fehx3002,h_dataTrig0_fely3002,h_dataTrig0_fehy3002);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_5470690__2 = new TH1D("frame_5470690__2","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_5470690__2->SetBinContent(1,8879.189);
   frame_5470690__2->SetMinimum(10);
   frame_5470690__2->SetMaximum(11000);
   frame_5470690__2->SetEntries(2);
   frame_5470690__2->SetDirectory(0);
   frame_5470690__2->SetStats(0);
   frame_5470690__2->SetLineWidth(2);
   frame_5470690__2->SetMarkerStyle(20);
   frame_5470690__2->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_5470690__2->GetXaxis()->SetNdivisions(505);
   frame_5470690__2->GetXaxis()->SetLabelFont(132);
   frame_5470690__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5470690__2->GetXaxis()->SetLabelSize(0.052);
   frame_5470690__2->GetXaxis()->SetTitleSize(0.0624);
   frame_5470690__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5470690__2->GetXaxis()->SetTitleFont(132);
   frame_5470690__2->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_5470690__2->GetYaxis()->SetLabelFont(132);
   frame_5470690__2->GetYaxis()->SetLabelOffset(0.01);
   frame_5470690__2->GetYaxis()->SetLabelSize(0.052);
   frame_5470690__2->GetYaxis()->SetTitleSize(0.0624);
   frame_5470690__2->GetYaxis()->SetTitleOffset(1.2);
   frame_5470690__2->GetYaxis()->SetTitleFont(132);
   frame_5470690__2->GetZaxis()->SetLabelFont(132);
   frame_5470690__2->GetZaxis()->SetLabelSize(0.052);
   frame_5470690__2->GetZaxis()->SetTitleSize(0.0624);
   frame_5470690__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5470690__2->GetZaxis()->SetTitleFont(132);
   frame_5470690__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(1.410495e+190,3.5191e-315,6.952956e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04992);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 5 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("modelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow #psi(2S)(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("KstPsi2sPrc","#it{B^{0}#rightarrow #psi(2S)(e^{#plus}e^{#minus})K^{*0}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("JpsiKleak","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("rareBkg","#it{B^{#plus}#rightarrow e^{#plus}e^{#minus}K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("PeakyPsi2S","#it{B^{#plus}#rightarrow #psi(2S)(J/#kern[-.3pt]{#psi}X)K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("allPrc","#it{B #rightarrow X_{c}(J/#kern[-.3pt]{#psi}X)H_{#kern[-.3pt]{s}}(KX)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("combi","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2d.C <==
void FigS2d()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 18:48:51 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_5b4d970__3 = new TH1D("frame_5b4d970__3","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_5b4d970__3->SetBinContent(1,10336.31);
   frame_5b4d970__3->SetMinimum(10);
   frame_5b4d970__3->SetMaximum(11000);
   frame_5b4d970__3->SetEntries(2);
   frame_5b4d970__3->SetDirectory(0);
   frame_5b4d970__3->SetStats(0);
   frame_5b4d970__3->SetLineWidth(2);
   frame_5b4d970__3->SetMarkerStyle(20);
   frame_5b4d970__3->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_5b4d970__3->GetXaxis()->SetNdivisions(505);
   frame_5b4d970__3->GetXaxis()->SetLabelFont(132);
   frame_5b4d970__3->GetXaxis()->SetLabelOffset(0.01);
   frame_5b4d970__3->GetXaxis()->SetLabelSize(0.052);
   frame_5b4d970__3->GetXaxis()->SetTitleSize(0.0624);
   frame_5b4d970__3->GetXaxis()->SetTitleOffset(0.95);
   frame_5b4d970__3->GetXaxis()->SetTitleFont(132);
   frame_5b4d970__3->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_5b4d970__3->GetYaxis()->SetLabelFont(132);
   frame_5b4d970__3->GetYaxis()->SetLabelOffset(0.01);
   frame_5b4d970__3->GetYaxis()->SetLabelSize(0.052);
   frame_5b4d970__3->GetYaxis()->SetTitleSize(0.0624);
   frame_5b4d970__3->GetYaxis()->SetTitleOffset(1.2);
   frame_5b4d970__3->GetYaxis()->SetTitleFont(132);
   frame_5b4d970__3->GetZaxis()->SetLabelFont(132);
   frame_5b4d970__3->GetZaxis()->SetLabelSize(0.052);
   frame_5b4d970__3->GetZaxis()->SetTitleSize(0.0624);
   frame_5b4d970__3->GetZaxis()->SetTitleOffset(1.2);
   frame_5b4d970__3->GetZaxis()->SetTitleFont(132);
   frame_5b4d970__3->Draw("FUNC");
   
   Double_t data_fx3003[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3003[50] = {
   889,
   879,
   845,
   750,
   653,
   577,
   535,
   564,
   589,
   615,
   649,
   736,
   872,
   1135,
   1685,
   3764,
   9025,
   5687,
   2432,
   1512,
   1166,
   849,
   786,
   632,
   575,
   586,
   511,
   446,
   454,
   419,
   407,
   408,
   355,
   371,
   332,
   335,
   320,
   347,
   318,
   321,
   316,
   305,
   309,
   333,
   310,
   297,
   287,
   312,
   348,
   335};
   Double_t data_felx3003[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3003[50] = {
   29.3203,
   29.15215,
   28.57318,
   26.89069,
   25.05876,
   23.52603,
   22.63547,
   23.25395,
   23.77447,
   24.30423,
   24.98038,
   26.63393,
   29.03388,
   33.19347,
   40.5518,
   60.85348,
   94.50132,
   74.91386,
   48.81785,
   38.38766,
   33.6504,
   28.64189,
   27.54015,
   24.64458,
   23.48437,
   23.7126,
   22.11084,
   20.62463,
   20.81314,
   19.9756,
   19.68044,
   19.7052,
   18.34808,
   18.76785,
   17.72773,
   17.80983,
   17.39553,
   18.13465,
   17.33956,
   17.42345,
   17.28342,
   16.97141,
   17.08551,
   17.75514,
   17.11391,
   16.74094,
   16.44845,
   17.1706,
   18.16146,
   17.80983};
   Double_t data_fehx3003[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3003[50] = {
   30.3203,
   30.15215,
   29.57318,
   27.89069,
   26.05876,
   24.52603,
   23.63547,
   24.25395,
   24.77447,
   25.30423,
   25.98038,
   27.63393,
   30.03388,
   34.19347,
   41.5518,
   61.85348,
   95.50132,
   75.91386,
   49.81785,
   39.38766,
   34.6504,
   29.64189,
   28.54015,
   25.64458,
   24.48437,
   24.7126,
   23.11084,
   21.62463,
   21.81314,
   20.9756,
   20.68044,
   20.7052,
   19.34808,
   19.76785,
   18.72773,
   18.80983,
   18.39553,
   19.13465,
   18.33956,
   18.42345,
   18.28342,
   17.97141,
   18.08551,
   18.75514,
   18.11391,
   17.74094,
   17.44845,
   18.1706,
   19.16146,
   18.80983};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3003,data_fy3003,data_felx3003,data_fehx3003,data_fely3003,data_fehy3003);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_fx9[115] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5263.75,
   5264.5,
   5265.25,
   5266,
   5266.75,
   5267.5,
   5268.25,
   5269,
   5269.75,
   5270.5,
   5271.25,
   5272,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5287,
   5288.5,
   5290,
   5291.5,
   5292.25,
   5293,
   5293.75,
   5294.5,
   5295.25,
   5296,
   5296.75,
   5297.5,
   5298.25,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5308,
   5311,
   5314,
   5320,
   5326,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy9[115] = {
   0,
   866.1001,
   866.1001,
   871.9291,
   890.231,
   880.4774,
   842.5776,
   786.6543,
   697.7166,
   613.3655,
   557.9482,
   529.6343,
   518.6793,
   525.2667,
   551.975,
   590.2525,
   641.6141,
   712.8819,
   819.0956,
   894.6968,
   994.6195,
   1131.225,
   1219.368,
   1325.937,
   1457.556,
   1625.988,
   1730.433,
   1853.954,
   2002.776,
   2185.215,
   2411.931,
   2695.818,
   2863.695,
   3051.35,
   3260.609,
   3493.178,
   3750.562,
   4033.972,
   4344.244,
   4681.749,
   5046.333,
   5437.267,
   5853.236,
   6292.359,
   8171.25,
   8599.932,
   8978.692,
   9298.115,
   9550.013,
   9727.78,
   9826.687,
   9844.1,
   9779.595,
   9634.98,
   9415.061,
   9136.741,
   8815.198,
   8461.514,
   8083.667,
   7293.61,
   6494.222,
   5721.239,
   5003.86,
   4672.722,
   4362.311,
   4073.648,
   3807.204,
   3562.954,
   3340.44,
   3138.854,
   2957.103,
   2793.891,
   2647.787,
   2400.854,
   2204.28,
   2046.938,
   1919.318,
   1724.53,
   1579.023,
   1461.811,
   1277.479,
   1136.956,
   1026.78,
   866.8773,
   757.0348,
   676.2512,
   613.2017,
   561.6163,
   517.9747,
   480.2878,
   447.4252,
   418.7308,
   393.8003,
   372.3526,
   354.1559,
   338.9887,
   326.6202,
   316.8056,
   309.2925,
   303.8372,
   300.2225,
   298.2739,
   297.8724,
   298.9576,
   301.5179,
   305.6531,
   311.6181,
   319.3929,
   328.5535,
   338.9941,
   349.6458,
   355.8426,
   355.8426,
   355.8426,
   0};
   TGraph *graph = new TGraph(115,modelTot_fx9,modelTot_fy9);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t KstPsi2sPrc_fx10[94] = {
   5068,
   5068,
   5080,
   5081.5,
   5083,
   5084.5,
   5086,
   5089,
   5092,
   5095,
   5096.5,
   5098,
   5101,
   5102.5,
   5104,
   5105.5,
   5107,
   5108.5,
   5110,
   5111.5,
   5113,
   5116,
   5117.5,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5128,
   5131,
   5132.5,
   5134,
   5135.5,
   5137,
   5138.5,
   5140,
   5141.5,
   5143,
   5144.5,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5170,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5674,
   5680,
   5680,
   5692,
   5692};
   Double_t KstPsi2sPrc_fy10[94] = {
   0,
   855.888,
   855.888,
   860.7852,
   863.9189,
   865.3916,
   865.6096,
   863.631,
   859.7555,
   856.9541,
   857.6665,
   860.2362,
   868.7899,
   872.8458,
   875.5746,
   876.3431,
   874.795,
   870.7618,
   864.3302,
   855.9147,
   846.1606,
   824.7354,
   813.065,
   799.9938,
   784.7585,
   766.8778,
   746.3756,
   723.7756,
   675.7233,
   629.386,
   608.2325,
   588.8201,
   571.3009,
   555.7618,
   542.1876,
   530.451,
   520.4084,
   511.888,
   504.7105,
   498.7053,
   489.6547,
   483.7387,
   480.2634,
   478.7366,
   478.7771,
   480.0277,
   485.061,
   492.105,
   508.9371,
   527.6705,
   546.9916,
   565.703,
   582.8128,
   597.447,
   608.8827,
   616.5617,
   620.0785,
   619.1906,
   613.8397,
   604.1619,
   590.4783,
   573.2702,
   553.1449,
   530.7959,
   506.9622,
   482.3868,
   457.7791,
   433.7826,
   410.95,
   389.7279,
   370.4499,
   353.3382,
   338.5108,
   325.9929,
   315.7305,
   307.6071,
   301.4651,
   297.1309,
   294.4404,
   293.2595,
   293.5001,
   295.126,
   298.1443,
   302.6698,
   308.9692,
   317.0319,
   326.4415,
   337.0985,
   347.939,
   352.0656,
   354.3013,
   354.3013,
   354.3013,
   0};
   graph = new TGraph(94,KstPsi2sPrc_fx10,KstPsi2sPrc_fy10);
   graph->SetName("KstPsi2sPrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t JpsiKleak_fx11[68] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5674,
   5680,
   5680,
   5692,
   5692};
   Double_t JpsiKleak_fy11[68] = {
   0,
   302.4306,
   302.4306,
   318.7798,
   336.1666,
   354.7532,
   374.6302,
   395.7994,
   418.16,
   441.4991,
   465.4878,
   489.6857,
   513.553,
   536.4718,
   557.7746,
   567.6065,
   576.7798,
   585.2137,
   592.8312,
   599.561,
   605.3384,
   610.1059,
   613.8154,
   616.4276,
   617.9141,
   618.2569,
   617.4493,
   615.496,
   612.4131,
   608.2279,
   602.9782,
   596.7125,
   589.4883,
   581.3721,
   572.4377,
   562.7657,
   552.4417,
   530.1997,
   506.455,
   481.9545,
   457.4104,
   433.4681,
   410.6821,
   389.5,
   370.2564,
   353.1741,
   338.3717,
   325.8749,
   315.6302,
   307.5215,
   301.3916,
   297.0674,
   294.385,
   293.2107,
   293.4566,
   295.0868,
   298.1087,
   302.6369,
   308.9384,
   317.0028,
   326.4137,
   337.0715,
   347.9125,
   352.0392,
   354.275,
   354.275,
   354.275,
   0};
   graph = new TGraph(68,JpsiKleak_fx11,JpsiKleak_fy11);
   graph->SetName("JpsiKleak");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t PeakyPsi2S_fx12[65] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t PeakyPsi2S_fy12[65] = {
   0,
   302.0232,
   302.0232,
   318.3485,
   335.7123,
   354.2774,
   374.1349,
   395.2871,
   417.6334,
   440.9607,
   464.9401,
   489.1305,
   512.9914,
   535.9038,
   557.1991,
   576.1943,
   584.6219,
   592.232,
   598.9531,
   604.7204,
   609.4763,
   613.1724,
   615.7696,
   617.2391,
   617.563,
   616.7346,
   614.7584,
   611.6505,
   607.4382,
   602.1594,
   595.8623,
   588.6047,
   580.453,
   571.4809,
   551.403,
   529.07,
   505.2249,
   480.6144,
   455.9508,
   431.8803,
   408.9582,
   387.6325,
   368.2358,
   350.9861,
   335.9932,
   323.2714,
   312.7551,
   304.3165,
   297.783,
   292.9538,
   289.6143,
   287.5483,
   286.5464,
   286.4126,
   286.9681,
   288.0526,
   289.5246,
   291.2597,
   293.1494,
   295.098,
   297.0205,
   298.8402,
   298.8402,
   298.8402,
   0};
   graph = new TGraph(65,PeakyPsi2S_fx12,PeakyPsi2S_fy12);
   graph->SetName("PeakyPsi2S");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t allPrc_fx13[66] = {
   5068,
   5068,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t allPrc_fy13[66] = {
   0,
   260.0524,
   260.0524,
   262.8846,
   265.4813,
   267.8518,
   270.0057,
   271.9521,
   273.7001,
   275.2585,
   276.6361,
   277.8415,
   278.8831,
   279.7692,
   280.5078,
   281.107,
   281.5744,
   281.9178,
   282.1446,
   282.2622,
   282.2776,
   282.1979,
   282.0299,
   281.4558,
   280.6066,
   279.5316,
   278.2771,
   276.8873,
   275.4035,
   273.8647,
   272.3073,
   270.7652,
   269.2697,
   267.8497,
   266.5316,
   265.339,
   264.2934,
   263.4133,
   262.7151,
   262.2125,
   261.9166,
   261.8361,
   261.9772,
   262.3435,
   262.9361,
   263.7536,
   264.792,
   266.045,
   267.5036,
   269.1564,
   270.9892,
   272.9858,
   275.1269,
   277.3912,
   279.7547,
   282.1906,
   284.6701,
   287.1616,
   289.631,
   292.0417,
   294.3546,
   296.5283,
   298.5186,
   298.5186,
   298.5186,
   0};
   graph = new TGraph(66,allPrc_fx13,allPrc_fy13);
   graph->SetName("allPrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(96);
   graph->SetLineColor(96);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t rareBkg_fx14[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t rareBkg_fy14[56] = {
   0,
   86.93193,
   86.93193,
   88.51346,
   90.08581,
   91.6523,
   93.21616,
   94.7805,
   96.34835,
   97.92263,
   99.50617,
   101.1017,
   102.7119,
   104.3392,
   105.9862,
   107.6551,
   109.3483,
   111.0678,
   112.8158,
   114.5942,
   116.405,
   118.2498,
   120.1305,
   122.0485,
   124.0055,
   126.0028,
   128.0418,
   130.1237,
   132.2497,
   134.4208,
   136.6381,
   138.9024,
   141.2145,
   143.5752,
   145.985,
   148.4446,
   150.9544,
   153.5147,
   156.126,
   158.7883,
   161.5019,
   164.2667,
   167.0829,
   169.9502,
   172.8684,
   175.8374,
   178.8568,
   181.9261,
   185.045,
   188.2127,
   191.4288,
   194.6924,
   198.0029,
   198.0029,
   198.0029,
   0};
   graph = new TGraph(56,rareBkg_fx14,rareBkg_fy14);
   graph->SetName("rareBkg");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(97);
   graph->SetLineColor(97);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t combi_fx15[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t combi_fy15[56] = {
   0,
   68.13258,
   68.13258,
   69.48839,
   70.87236,
   72.28511,
   73.72726,
   75.19945,
   76.70234,
   78.23659,
   79.80288,
   81.40192,
   83.03442,
   84.70111,
   86.40275,
   88.14009,
   89.91392,
   91.72504,
   93.57427,
   95.46244,
   97.39041,
   99.35907,
   101.3693,
   103.422,
   105.5182,
   107.6587,
   109.8446,
   112.0769,
   114.3566,
   116.6848,
   119.0624,
   121.4907,
   123.9708,
   126.5038,
   129.0908,
   131.7332,
   134.432,
   137.1887,
   140.0044,
   142.8805,
   145.8184,
   148.8194,
   151.8849,
   155.0164,
   158.2154,
   161.4834,
   164.822,
   168.2327,
   171.7171,
   175.2769,
   178.9139,
   182.6297,
   186.4262,
   186.4262,
   186.4262,
   0};
   graph = new TGraph(56,combi_fx15,combi_fy15);
   graph->SetName("combi");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sig_fx16[113] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5263.75,
   5264.5,
   5265.25,
   5266,
   5266.75,
   5267.5,
   5268.25,
   5269,
   5269.75,
   5270.5,
   5271.25,
   5272,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5287,
   5288.5,
   5290,
   5290.75,
   5291.5,
   5292.25,
   5293,
   5293.75,
   5294.5,
   5295.25,
   5296,
   5296.75,
   5297.5,
   5298.25,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5308,
   5311,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy16[113] = {
   0,
   10.21207,
   10.21207,
   12.17357,
   14.65633,
   17.84213,
   21.99332,
   27.49724,
   34.94063,
   45.23897,
   59.86995,
   81.31536,
   113.9436,
   165.8903,
   253.3926,
   320.1812,
   411.8067,
   540.7362,
   625.3051,
   728.4901,
   856.926,
   1022.385,
   1125.425,
   1247.598,
   1395.127,
   1576.332,
   1801.873,
   2084.645,
   2251.987,
   2439.123,
   2647.877,
   2879.958,
   3136.868,
   3419.821,
   3729.651,
   4066.73,
   4430.904,
   4821.445,
   5237.036,
   5675.797,
   7553.406,
   7981.81,
   8360.307,
   8679.484,
   8931.153,
   9108.708,
   9207.421,
   9224.655,
   9159.99,
   9015.23,
   8795.184,
   8516.755,
   8195.12,
   7841.36,
   7463.456,
   6673.334,
   5873.953,
   5101.046,
   4733.98,
   4383.813,
   4052.774,
   3742.478,
   3453.95,
   3187.658,
   2943.576,
   2721.25,
   2519.867,
   2338.338,
   2175.366,
   2029.517,
   1783.15,
   1587.211,
   1430.573,
   1303.727,
   1110.69,
   967.2066,
   852.2854,
   673.3175,
   539.162,
   436.3014,
   356.3888,
   293.607,
   203.89,
   145.4553,
   106.2395,
   79.22952,
   60.19555,
   46.50522,
   36.4752,
   29.00288,
   23.35041,
   19.01435,
   15.64506,
   12.99578,
   10.88972,
   9.198442,
   7.827441,
   6.706336,
   5.782116,
   5.014435,
   4.372279,
   3.831586,
   3.373522,
   2.983226,
   2.648879,
   2.36101,
   2.111982,
   1.895591,
   1.706768,
   1.541347,
   1.541347,
   1.541347,
   0};
   graph = new TGraph(113,sig_fx16,sig_fy16);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3004[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3004[50] = {
   889,
   879,
   845,
   750,
   653,
   577,
   535,
   564,
   589,
   615,
   649,
   736,
   872,
   1135,
   1685,
   3764,
   9025,
   5687,
   2432,
   1512,
   1166,
   849,
   786,
   632,
   575,
   586,
   511,
   446,
   454,
   419,
   407,
   408,
   355,
   371,
   332,
   335,
   320,
   347,
   318,
   321,
   316,
   305,
   309,
   333,
   310,
   297,
   287,
   312,
   348,
   335};
   Double_t h_dataTrig0_felx3004[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3004[50] = {
   29.3203,
   29.15215,
   28.57318,
   26.89069,
   25.05876,
   23.52603,
   22.63547,
   23.25395,
   23.77447,
   24.30423,
   24.98038,
   26.63393,
   29.03388,
   33.19347,
   40.5518,
   60.85348,
   94.50132,
   74.91386,
   48.81785,
   38.38766,
   33.6504,
   28.64189,
   27.54015,
   24.64458,
   23.48437,
   23.7126,
   22.11084,
   20.62463,
   20.81314,
   19.9756,
   19.68044,
   19.7052,
   18.34808,
   18.76785,
   17.72773,
   17.80983,
   17.39553,
   18.13465,
   17.33956,
   17.42345,
   17.28342,
   16.97141,
   17.08551,
   17.75514,
   17.11391,
   16.74094,
   16.44845,
   17.1706,
   18.16146,
   17.80983};
   Double_t h_dataTrig0_fehx3004[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3004[50] = {
   30.3203,
   30.15215,
   29.57318,
   27.89069,
   26.05876,
   24.52603,
   23.63547,
   24.25395,
   24.77447,
   25.30423,
   25.98038,
   27.63393,
   30.03388,
   34.19347,
   41.5518,
   61.85348,
   95.50132,
   75.91386,
   49.81785,
   39.38766,
   34.6504,
   29.64189,
   28.54015,
   25.64458,
   24.48437,
   24.7126,
   23.11084,
   21.62463,
   21.81314,
   20.9756,
   20.68044,
   20.7052,
   19.34808,
   19.76785,
   18.72773,
   18.80983,
   18.39553,
   19.13465,
   18.33956,
   18.42345,
   18.28342,
   17.97141,
   18.08551,
   18.75514,
   18.11391,
   17.74094,
   17.44845,
   18.1706,
   19.16146,
   18.80983};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3004,h_dataTrig0_fy3004,h_dataTrig0_felx3004,h_dataTrig0_fehx3004,h_dataTrig0_fely3004,h_dataTrig0_fehy3004);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_5b4d970__4 = new TH1D("frame_5b4d970__4","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_5b4d970__4->SetBinContent(1,10336.31);
   frame_5b4d970__4->SetMinimum(10);
   frame_5b4d970__4->SetMaximum(11000);
   frame_5b4d970__4->SetEntries(2);
   frame_5b4d970__4->SetDirectory(0);
   frame_5b4d970__4->SetStats(0);
   frame_5b4d970__4->SetLineWidth(2);
   frame_5b4d970__4->SetMarkerStyle(20);
   frame_5b4d970__4->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_5b4d970__4->GetXaxis()->SetNdivisions(505);
   frame_5b4d970__4->GetXaxis()->SetLabelFont(132);
   frame_5b4d970__4->GetXaxis()->SetLabelOffset(0.01);
   frame_5b4d970__4->GetXaxis()->SetLabelSize(0.052);
   frame_5b4d970__4->GetXaxis()->SetTitleSize(0.0624);
   frame_5b4d970__4->GetXaxis()->SetTitleOffset(0.95);
   frame_5b4d970__4->GetXaxis()->SetTitleFont(132);
   frame_5b4d970__4->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_5b4d970__4->GetYaxis()->SetLabelFont(132);
   frame_5b4d970__4->GetYaxis()->SetLabelOffset(0.01);
   frame_5b4d970__4->GetYaxis()->SetLabelSize(0.052);
   frame_5b4d970__4->GetYaxis()->SetTitleSize(0.0624);
   frame_5b4d970__4->GetYaxis()->SetTitleOffset(1.2);
   frame_5b4d970__4->GetYaxis()->SetTitleFont(132);
   frame_5b4d970__4->GetZaxis()->SetLabelFont(132);
   frame_5b4d970__4->GetZaxis()->SetLabelSize(0.052);
   frame_5b4d970__4->GetZaxis()->SetTitleSize(0.0624);
   frame_5b4d970__4->GetZaxis()->SetTitleOffset(1.2);
   frame_5b4d970__4->GetZaxis()->SetTitleFont(132);
   frame_5b4d970__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(1.410495e+190,3.5191e-315,6.952956e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04992);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 4 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("modelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow #psi(2S)(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("KstPsi2sPrc","#it{B^{0}#rightarrow #psi(2S)(e^{#plus}e^{#minus})K^{*0}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("JpsiKleak","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("rareBkg","#it{B^{#plus}#rightarrow e^{#plus}e^{#minus}K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("PeakyPsi2S","#it{B^{#plus}#rightarrow #psi(2S)(J/#kern[-.3pt]{#psi}X)K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("allPrc","#it{B #rightarrow X_{c}(J/#kern[-.3pt]{#psi}X)H_{#kern[-.3pt]{s}}(KX)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("combi","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2e.C <==
void FigS2e()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 18:48:51 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_63aa190__5 = new TH1D("frame_63aa190__5","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_63aa190__5->SetBinContent(1,355.423);
   frame_63aa190__5->SetMinimum(3);
   frame_63aa190__5->SetMaximum(450);
   frame_63aa190__5->SetEntries(2);
   frame_63aa190__5->SetDirectory(0);
   frame_63aa190__5->SetStats(0);
   frame_63aa190__5->SetLineWidth(2);
   frame_63aa190__5->SetMarkerStyle(20);
   frame_63aa190__5->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_63aa190__5->GetXaxis()->SetNdivisions(505);
   frame_63aa190__5->GetXaxis()->SetLabelFont(132);
   frame_63aa190__5->GetXaxis()->SetLabelOffset(0.01);
   frame_63aa190__5->GetXaxis()->SetLabelSize(0.052);
   frame_63aa190__5->GetXaxis()->SetTitleSize(0.0624);
   frame_63aa190__5->GetXaxis()->SetTitleOffset(0.95);
   frame_63aa190__5->GetXaxis()->SetTitleFont(132);
   frame_63aa190__5->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_63aa190__5->GetYaxis()->SetLabelFont(132);
   frame_63aa190__5->GetYaxis()->SetLabelOffset(0.01);
   frame_63aa190__5->GetYaxis()->SetLabelSize(0.052);
   frame_63aa190__5->GetYaxis()->SetTitleSize(0.0624);
   frame_63aa190__5->GetYaxis()->SetTitleOffset(1.2);
   frame_63aa190__5->GetYaxis()->SetTitleFont(132);
   frame_63aa190__5->GetZaxis()->SetLabelFont(132);
   frame_63aa190__5->GetZaxis()->SetLabelSize(0.052);
   frame_63aa190__5->GetZaxis()->SetTitleSize(0.0624);
   frame_63aa190__5->GetZaxis()->SetTitleOffset(1.2);
   frame_63aa190__5->GetZaxis()->SetTitleFont(132);
   frame_63aa190__5->Draw("FUNC");
   
   Double_t data_fx3005[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3005[50] = {
   23,
   36,
   30,
   31,
   19,
   32,
   19,
   32,
   34,
   35,
   40,
   44,
   41,
   51,
   97,
   175,
   308,
   248,
   114,
   78,
   64,
   50,
   58,
   38,
   42,
   39,
   39,
   42,
   31,
   24,
   26,
   27,
   38,
   31,
   26,
   31,
   24,
   31,
   39,
   34,
   40,
   33,
   33,
   31,
   30,
   37,
   32,
   31,
   34,
   24};
   Double_t data_felx3005[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3005[50] = {
   4.760717,
   5.971996,
   5.446522,
   5.537565,
   4.320219,
   5.627135,
   4.320219,
   5.627135,
   5.802128,
   5.887675,
   6.298,
   6.60794,
   6.376898,
   7.117933,
   9.831854,
   12.7382,
   17.05705,
   15.25595,
   10.18878,
   8.812788,
   7.979042,
   7.047337,
   7.593751,
   6.137163,
   6.454831,
   6.218102,
   6.218102,
   6.454831,
   5.537565,
   4.864612,
   5.066015,
   5.163771,
   6.137163,
   5.537565,
   5.066015,
   5.537565,
   4.864612,
   5.537565,
   6.218102,
   5.802128,
   6.298,
   5.715302,
   5.715302,
   5.537565,
   5.446522,
   6.055143,
   5.627135,
   5.537565,
   5.802128,
   4.864612};
   Double_t data_fehx3005[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3005[50] = {
   5.865235,
   7.055545,
   6.538046,
   6.627601,
   5.435196,
   6.715753,
   5.435196,
   6.715753,
   6.888101,
   6.97241,
   7.377261,
   7.68351,
   7.455185,
   8.188122,
   10.88273,
   13.7382,
   18.05705,
   16.25595,
   11.18878,
   9.869531,
   9.041691,
   8.118225,
   8.659564,
   7.218484,
   7.53218,
   7.298372,
   7.298372,
   7.53218,
   6.627601,
   5.966932,
   6.164324,
   6.260244,
   7.218484,
   6.627601,
   6.164324,
   6.627601,
   5.966932,
   6.627601,
   7.298372,
   6.888101,
   7.377261,
   6.802567,
   6.802567,
   6.627601,
   6.538046,
   7.137555,
   6.715753,
   6.627601,
   6.888101,
   5.966932};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3005,data_fy3005,data_felx3005,data_fehx3005,data_fely3005,data_fehy3005);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_fx17[109] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5254,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5265.25,
   5266,
   5266.75,
   5267.5,
   5268.25,
   5269,
   5269.75,
   5270.5,
   5271.25,
   5272,
   5273.5,
   5274.25,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5286.25,
   5287,
   5290,
   5291.5,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy17[109] = {
   0,
   30.02058,
   30.02058,
   30.19093,
   29.41146,
   28.05477,
   26.22779,
   24.87037,
   24.86985,
   26.10887,
   28.20986,
   31.03991,
   34.69441,
   39.48044,
   42.48997,
   46.09345,
   50.51594,
   56.09975,
   63.37469,
   67.89247,
   73.1875,
   79.46764,
   87.0438,
   96.43714,
   102.0894,
   108.6153,
   116.2816,
   125.4479,
   136.5723,
   143.0516,
   150.2541,
   158.2697,
   167.1894,
   177.0884,
   187.9529,
   199.7423,
   212.3302,
   225.6576,
   239.6199,
   268.4726,
   282.5534,
   295.9151,
   308.1263,
   318.7511,
   327.4138,
   333.7613,
   337.4892,
   338.4981,
   337.4015,
   334.9425,
   331.2189,
   326.255,
   320.1003,
   312.8286,
   304.5549,
   295.4338,
   285.5887,
   275.1514,
   230.4748,
   209.1176,
   189.37,
   171.4403,
   155.4533,
   141.4403,
   129.3459,
   119.0455,
   110.3671,
   103.113,
   97.07867,
   92.06664,
   87.89613,
   81.46774,
   76.80263,
   73.24397,
   70.38456,
   65.89264,
   62.34629,
   56.78047,
   52.37346,
   48.62451,
   45.29877,
   42.29271,
   39.57165,
   37.13436,
   34.99184,
   33.15475,
   31.62662,
   30.40101,
   29.46153,
   28.78374,
   28.33821,
   28.09405,
   28.02277,
   28.10161,
   28.31578,
   28.65765,
   29.12206,
   29.70002,
   30.37815,
   31.15078,
   32.03885,
   33.08973,
   34.32998,
   35.68466,
   36.94126,
   37.84062,
   37.84062,
   37.84062,
   0};
   TGraph *graph = new TGraph(109,modelTot_fx17,modelTot_fy17);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t KstPsi2sPrc_fx18[93] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5089,
   5092,
   5095,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5131,
   5134,
   5137,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5212,
   5224,
   5236,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5662,
   5668,
   5674,
   5680,
   5680,
   5692,
   5692};
   Double_t KstPsi2sPrc_fy18[93] = {
   0,
   29.61252,
   29.61252,
   29.73249,
   29.78951,
   29.7818,
   29.70767,
   29.56776,
   29.36807,
   28.83265,
   28.16356,
   27.35254,
   26.38883,
   25.3631,
   24.87931,
   24.44423,
   24.07583,
   23.78731,
   23.5846,
   23.46906,
   23.43839,
   23.48615,
   23.60423,
   23.7844,
   24.01894,
   24.29995,
   24.97784,
   25.78102,
   26.68563,
   27.67589,
   28.73939,
   29.86429,
   32.24989,
   34.73329,
   37.21468,
   39.59376,
   40.71321,
   41.76915,
   42.74942,
   43.64258,
   44.43809,
   45.12666,
   45.70043,
   46.15312,
   46.48025,
   46.67916,
   46.74912,
   46.69131,
   46.50878,
   46.20639,
   45.79065,
   45.26962,
   44.65269,
   43.95036,
   43.17404,
   42.33576,
   40.52326,
   38.61277,
   36.69932,
   34.86683,
   33.18359,
   32.41432,
   31.69965,
   31.04285,
   30.44609,
   29.91047,
   29.43612,
   29.02229,
   28.66752,
   28.36971,
   28.12628,
   27.9343,
   27.79066,
   27.63559,
   27.63697,
   27.77542,
   28.03875,
   28.42136,
   28.9197,
   29.52602,
   30.22798,
   31.02069,
   31.92576,
   32.99107,
   34.24362,
   35.60881,
   36.27113,
   36.87441,
   37.38564,
   37.78152,
   37.78152,
   37.78152,
   0};
   graph = new TGraph(93,KstPsi2sPrc_fx18,KstPsi2sPrc_fy18);
   graph->SetName("KstPsi2sPrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t JpsiKleak_fx19[66] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5674,
   5680,
   5680,
   5692,
   5692};
   Double_t JpsiKleak_fy19[66] = {
   0,
   15.15922,
   15.15922,
   15.72269,
   16.42291,
   17.28627,
   18.33905,
   19.60507,
   21.10269,
   22.84151,
   24.81899,
   27.01737,
   29.40153,
   31.91803,
   34.49597,
   37.04973,
   39.48362,
   40.6245,
   41.69826,
   42.69312,
   43.59802,
   44.4029,
   45.09887,
   45.67842,
   46.13563,
   46.46628,
   46.66794,
   46.74004,
   46.68392,
   46.50273,
   46.20139,
   45.78652,
   45.26619,
   44.64983,
   43.94798,
   42.3341,
   40.52211,
   38.61199,
   36.6988,
   34.86649,
   33.18338,
   31.69952,
   30.44601,
   29.43607,
   28.6675,
   28.12626,
   27.79065,
   27.63559,
   27.63697,
   27.77542,
   28.03875,
   28.42136,
   28.9197,
   29.52602,
   30.22798,
   31.02069,
   31.92576,
   32.99107,
   34.24362,
   35.60881,
   36.87441,
   37.38564,
   37.78152,
   37.78152,
   37.78152,
   0};
   graph = new TGraph(66,JpsiKleak_fx19,JpsiKleak_fy19);
   graph->SetName("JpsiKleak");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t PeakyPsi2S_fx20[65] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t PeakyPsi2S_fy20[65] = {
   0,
   15.14681,
   15.14681,
   15.70732,
   16.40411,
   17.26357,
   18.31199,
   19.57319,
   21.06559,
   22.79885,
   24.77045,
   26.96273,
   29.34062,
   31.85075,
   34.42227,
   36.96962,
   39.39716,
   40.53491,
   41.60556,
   42.59736,
   43.49925,
   44.30118,
   44.99426,
   45.571,
   46.0255,
   46.35354,
   46.5527,
   46.62244,
   46.56408,
   46.38079,
   46.07752,
   45.66084,
   45.13884,
   44.52093,
   43.8176,
   42.20081,
   40.38549,
   38.4708,
   36.5508,
   34.70836,
   33.01088,
   31.50796,
   30.231,
   29.19434,
   28.39772,
   27.82944,
   27.46973,
   27.29407,
   27.276,
   27.3894,
   27.6101,
   27.91685,
   28.2918,
   28.72052,
   29.19182,
   29.6973,
   30.23092,
   30.78851,
   31.36735,
   31.9658,
   32.58299,
   33.21861,
   33.21861,
   33.21861,
   0};
   graph = new TGraph(65,PeakyPsi2S_fx20,PeakyPsi2S_fy20);
   graph->SetName("PeakyPsi2S");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t allPrc_fx21[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t allPrc_fy21[56] = {
   0,
   14.23635,
   14.23635,
   14.41398,
   14.60155,
   14.79871,
   15.00513,
   15.22049,
   15.44451,
   15.67691,
   15.91746,
   16.16592,
   16.42208,
   16.68577,
   16.95681,
   17.23506,
   17.52039,
   17.81271,
   18.11194,
   18.41801,
   18.73088,
   19.05054,
   19.37699,
   19.71025,
   20.05036,
   20.3974,
   20.75146,
   21.11263,
   21.48106,
   21.85689,
   22.24029,
   22.63146,
   23.03062,
   23.43801,
   23.85388,
   24.27851,
   24.7122,
   25.15529,
   25.60812,
   26.07104,
   26.54446,
   27.02879,
   27.52446,
   28.03191,
   28.55165,
   29.08415,
   29.62994,
   30.18957,
   30.76361,
   31.35264,
   31.95727,
   32.57814,
   33.21591,
   33.21591,
   33.21591,
   0};
   graph = new TGraph(56,allPrc_fx21,allPrc_fy21);
   graph->SetName("allPrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(96);
   graph->SetLineColor(96);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t rareBkg_fx22[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t rareBkg_fy22[56] = {
   0,
   10.63764,
   10.63764,
   10.82171,
   11.01535,
   11.21803,
   11.42927,
   11.64862,
   11.87562,
   12.10989,
   12.35102,
   12.59868,
   12.85252,
   13.11224,
   13.37756,
   13.64823,
   13.92404,
   14.20476,
   14.49024,
   14.78033,
   15.0749,
   15.37387,
   15.67715,
   15.98473,
   16.29657,
   16.61269,
   16.93313,
   17.25795,
   17.58725,
   17.92115,
   18.25979,
   18.60334,
   18.952,
   19.30599,
   19.66558,
   20.03104,
   20.40267,
   20.78082,
   21.16584,
   21.55811,
   21.95806,
   22.36613,
   22.78279,
   23.20853,
   23.64388,
   24.08939,
   24.54564,
   25.01324,
   25.49283,
   25.98506,
   26.49063,
   27.01025,
   27.54467,
   27.54467,
   27.54467,
   0};
   graph = new TGraph(56,rareBkg_fx22,rareBkg_fy22);
   graph->SetName("rareBkg");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(97);
   graph->SetLineColor(97);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t combi_fx23[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t combi_fy23[56] = {
   0,
   10.30156,
   10.30156,
   10.49559,
   10.69331,
   10.89478,
   11.10008,
   11.30927,
   11.52243,
   11.73965,
   11.96099,
   12.18653,
   12.41636,
   12.65055,
   12.8892,
   13.13238,
   13.38018,
   13.6327,
   13.89001,
   14.15222,
   14.41942,
   14.6917,
   14.96916,
   15.25189,
   15.54001,
   15.83361,
   16.1328,
   16.43768,
   16.74837,
   17.06497,
   17.3876,
   17.71638,
   18.05142,
   18.39284,
   18.74077,
   19.09533,
   19.45664,
   19.82484,
   20.20006,
   20.58243,
   20.9721,
   21.36919,
   21.77386,
   22.18625,
   22.6065,
   23.03477,
   23.47122,
   23.91599,
   24.36926,
   24.83117,
   25.30191,
   25.78163,
   26.27051,
   26.27051,
   26.27051,
   0};
   graph = new TGraph(56,combi_fx23,combi_fy23);
   graph->SetName("combi");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sig_fx24[112] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5263.75,
   5264.5,
   5265.25,
   5266,
   5266.75,
   5267.5,
   5268.25,
   5269,
   5269.75,
   5270.5,
   5271.25,
   5272,
   5273.5,
   5274.25,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5286.25,
   5287,
   5290,
   5291.5,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy24[112] = {
   0,
   0.4080609,
   0.4080609,
   0.4832632,
   0.57881,
   0.7022346,
   0.8646825,
   1.083058,
   1.383706,
   1.808919,
   2.428837,
   3.36402,
   4.830115,
   7.23055,
   9.004344,
   11.36016,
   14.53547,
   18.88507,
   24.95135,
   28.87834,
   33.59373,
   39.30699,
   46.33059,
   50.48377,
   55.18725,
   60.57765,
   66.84617,
   74.25986,
   83.17842,
   88.33937,
   94.06025,
   100.4202,
   107.5046,
   115.4036,
   124.2081,
   133.9933,
   144.7453,
   156.4238,
   168.9021,
   182.1215,
   195.9774,
   224.6216,
   238.6005,
   251.862,
   263.9745,
   274.5022,
   283.0695,
   289.3232,
   292.959,
   293.8775,
   292.6922,
   290.1463,
   286.3374,
   281.29,
   275.0536,
   267.7019,
   259.3501,
   250.1526,
   240.233,
   229.7231,
   184.7744,
   163.2924,
   143.4278,
   125.3887,
   109.3002,
   95.19352,
   83.01335,
   72.6351,
   63.88683,
   56.57094,
   50.48285,
   45.42511,
   41.21697,
   37.69949,
   34.73751,
   30.05351,
   26.50793,
   23.69325,
   19.38386,
   16.1399,
   11.51085,
   8.423097,
   6.28875,
   4.775516,
   3.679938,
   2.872326,
   2.267527,
   1.808245,
   1.455103,
   1.18053,
   0.9648948,
   0.7940071,
   0.6574652,
   0.5475484,
   0.4584592,
   0.3857977,
   0.3261918,
   0.2770339,
   0.236291,
   0.2023655,
   0.1739935,
   0.1501684,
   0.1300837,
   0.1130896,
   0.09865962,
   0.08636553,
   0.07585706,
   0.06684665,
   0.05909723,
   0.05909723,
   0.05909723,
   0};
   graph = new TGraph(112,sig_fx24,sig_fy24);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3006[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3006[50] = {
   23,
   36,
   30,
   31,
   19,
   32,
   19,
   32,
   34,
   35,
   40,
   44,
   41,
   51,
   97,
   175,
   308,
   248,
   114,
   78,
   64,
   50,
   58,
   38,
   42,
   39,
   39,
   42,
   31,
   24,
   26,
   27,
   38,
   31,
   26,
   31,
   24,
   31,
   39,
   34,
   40,
   33,
   33,
   31,
   30,
   37,
   32,
   31,
   34,
   24};
   Double_t h_dataTrig0_felx3006[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3006[50] = {
   4.760717,
   5.971996,
   5.446522,
   5.537565,
   4.320219,
   5.627135,
   4.320219,
   5.627135,
   5.802128,
   5.887675,
   6.298,
   6.60794,
   6.376898,
   7.117933,
   9.831854,
   12.7382,
   17.05705,
   15.25595,
   10.18878,
   8.812788,
   7.979042,
   7.047337,
   7.593751,
   6.137163,
   6.454831,
   6.218102,
   6.218102,
   6.454831,
   5.537565,
   4.864612,
   5.066015,
   5.163771,
   6.137163,
   5.537565,
   5.066015,
   5.537565,
   4.864612,
   5.537565,
   6.218102,
   5.802128,
   6.298,
   5.715302,
   5.715302,
   5.537565,
   5.446522,
   6.055143,
   5.627135,
   5.537565,
   5.802128,
   4.864612};
   Double_t h_dataTrig0_fehx3006[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3006[50] = {
   5.865235,
   7.055545,
   6.538046,
   6.627601,
   5.435196,
   6.715753,
   5.435196,
   6.715753,
   6.888101,
   6.97241,
   7.377261,
   7.68351,
   7.455185,
   8.188122,
   10.88273,
   13.7382,
   18.05705,
   16.25595,
   11.18878,
   9.869531,
   9.041691,
   8.118225,
   8.659564,
   7.218484,
   7.53218,
   7.298372,
   7.298372,
   7.53218,
   6.627601,
   5.966932,
   6.164324,
   6.260244,
   7.218484,
   6.627601,
   6.164324,
   6.627601,
   5.966932,
   6.627601,
   7.298372,
   6.888101,
   7.377261,
   6.802567,
   6.802567,
   6.627601,
   6.538046,
   7.137555,
   6.715753,
   6.627601,
   6.888101,
   5.966932};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3006,h_dataTrig0_fy3006,h_dataTrig0_felx3006,h_dataTrig0_fehx3006,h_dataTrig0_fely3006,h_dataTrig0_fehy3006);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_63aa190__6 = new TH1D("frame_63aa190__6","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_63aa190__6->SetBinContent(1,355.423);
   frame_63aa190__6->SetMinimum(3);
   frame_63aa190__6->SetMaximum(450);
   frame_63aa190__6->SetEntries(2);
   frame_63aa190__6->SetDirectory(0);
   frame_63aa190__6->SetStats(0);
   frame_63aa190__6->SetLineWidth(2);
   frame_63aa190__6->SetMarkerStyle(20);
   frame_63aa190__6->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_63aa190__6->GetXaxis()->SetNdivisions(505);
   frame_63aa190__6->GetXaxis()->SetLabelFont(132);
   frame_63aa190__6->GetXaxis()->SetLabelOffset(0.01);
   frame_63aa190__6->GetXaxis()->SetLabelSize(0.052);
   frame_63aa190__6->GetXaxis()->SetTitleSize(0.0624);
   frame_63aa190__6->GetXaxis()->SetTitleOffset(0.95);
   frame_63aa190__6->GetXaxis()->SetTitleFont(132);
   frame_63aa190__6->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_63aa190__6->GetYaxis()->SetLabelFont(132);
   frame_63aa190__6->GetYaxis()->SetLabelOffset(0.01);
   frame_63aa190__6->GetYaxis()->SetLabelSize(0.052);
   frame_63aa190__6->GetYaxis()->SetTitleSize(0.0624);
   frame_63aa190__6->GetYaxis()->SetTitleOffset(1.2);
   frame_63aa190__6->GetYaxis()->SetTitleFont(132);
   frame_63aa190__6->GetZaxis()->SetLabelFont(132);
   frame_63aa190__6->GetZaxis()->SetLabelSize(0.052);
   frame_63aa190__6->GetZaxis()->SetTitleSize(0.0624);
   frame_63aa190__6->GetZaxis()->SetTitleOffset(1.2);
   frame_63aa190__6->GetZaxis()->SetTitleFont(132);
   frame_63aa190__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(1.410495e+190,3.5191e-315,6.952956e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04992);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 5 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("modelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow #psi(2S)(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("KstPsi2sPrc","#it{B^{0}#rightarrow #psi(2S)(e^{#plus}e^{#minus})K^{*0}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("JpsiKleak","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("rareBkg","#it{B^{#plus}#rightarrow e^{#plus}e^{#minus}K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("PeakyPsi2S","#it{B^{#plus}#rightarrow #psi(2S)(J/#kern[-.3pt]{#psi}X)K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("allPrc","#it{B #rightarrow X_{c}(J/#kern[-.3pt]{#psi}X)H_{#kern[-.3pt]{s}}(KX)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("combi","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2f.C <==
void FigS2f()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 18:48:51 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_6d553c0__7 = new TH1D("frame_6d553c0__7","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_6d553c0__7->SetBinContent(1,447.9884);
   frame_6d553c0__7->SetMinimum(3);
   frame_6d553c0__7->SetMaximum(450);
   frame_6d553c0__7->SetEntries(1);
   frame_6d553c0__7->SetDirectory(0);
   frame_6d553c0__7->SetStats(0);
   frame_6d553c0__7->SetLineWidth(2);
   frame_6d553c0__7->SetMarkerStyle(20);
   frame_6d553c0__7->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_6d553c0__7->GetXaxis()->SetNdivisions(505);
   frame_6d553c0__7->GetXaxis()->SetLabelFont(132);
   frame_6d553c0__7->GetXaxis()->SetLabelOffset(0.01);
   frame_6d553c0__7->GetXaxis()->SetLabelSize(0.052);
   frame_6d553c0__7->GetXaxis()->SetTitleSize(0.0624);
   frame_6d553c0__7->GetXaxis()->SetTitleOffset(0.95);
   frame_6d553c0__7->GetXaxis()->SetTitleFont(132);
   frame_6d553c0__7->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_6d553c0__7->GetYaxis()->SetLabelFont(132);
   frame_6d553c0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_6d553c0__7->GetYaxis()->SetLabelSize(0.052);
   frame_6d553c0__7->GetYaxis()->SetTitleSize(0.0624);
   frame_6d553c0__7->GetYaxis()->SetTitleOffset(1.2);
   frame_6d553c0__7->GetYaxis()->SetTitleFont(132);
   frame_6d553c0__7->GetZaxis()->SetLabelFont(132);
   frame_6d553c0__7->GetZaxis()->SetLabelSize(0.052);
   frame_6d553c0__7->GetZaxis()->SetTitleSize(0.0624);
   frame_6d553c0__7->GetZaxis()->SetTitleOffset(1.2);
   frame_6d553c0__7->GetZaxis()->SetTitleFont(132);
   frame_6d553c0__7->Draw("FUNC");
   
   Double_t data_fx3007[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3007[50] = {
   49,
   39,
   42,
   35,
   30,
   43,
   31,
   47,
   36,
   43,
   38,
   56,
   57,
   75,
   110,
   225,
   406,
   265,
   138,
   81,
   84,
   69,
   51,
   55,
   50,
   43,
   52,
   43,
   39,
   40,
   37,
   30,
   38,
   41,
   32,
   38,
   31,
   34,
   40,
   35,
   27,
   28,
   38,
   38,
   37,
   41,
   29,
   49,
   44,
   53};
   Double_t data_felx3007[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3007[50] = {
   6.976026,
   6.218102,
   6.454831,
   5.887675,
   5.446522,
   6.531834,
   5.537565,
   6.831172,
   5.971996,
   6.531834,
   6.137163,
   7.4609,
   7.527619,
   8.640903,
   10,
   14.50833,
   19.65564,
   15.7865,
   11.25798,
   8.981384,
   9.146873,
   8.286444,
   7.117933,
   7.39358,
   7.047337,
   6.531834,
   7.187836,
   6.531834,
   6.218102,
   6.298,
   6.055143,
   5.446522,
   6.137163,
   6.376898,
   5.627135,
   6.137163,
   5.537565,
   5.802128,
   6.298,
   5.887675,
   5.163771,
   5.259711,
   6.137163,
   6.137163,
   6.055143,
   6.376898,
   5.353932,
   6.976026,
   6.60794,
   7.257065};
   Double_t data_fehx3007[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3007[50] = {
   8.047634,
   7.298372,
   7.53218,
   6.97241,
   6.538046,
   7.608278,
   6.627601,
   7.904289,
   7.055545,
   7.608278,
   7.218484,
   8.527879,
   8.594007,
   9.698771,
   11,
   15.50833,
   20.65564,
   16.7865,
   12.25798,
   10.03706,
   10.20155,
   9.346779,
   8.188122,
   8.461166,
   8.118225,
   7.608278,
   8.257346,
   7.608278,
   7.298372,
   7.377261,
   7.137555,
   6.538046,
   7.218484,
   7.455185,
   6.715753,
   7.218484,
   6.627601,
   6.888101,
   7.377261,
   6.97241,
   6.260244,
   6.354446,
   7.218484,
   7.218484,
   7.137555,
   7.455185,
   6.44702,
   8.047634,
   7.68351,
   8.325916};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3007,data_fy3007,data_felx3007,data_fehx3007,data_fely3007,data_fehy3007);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_fx25[111] = {
   5068,
   5068,
   5080,
   5092,
   5098,
   5104,
   5116,
   5128,
   5134,
   5140,
   5146,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5266.75,
   5267.5,
   5268.25,
   5269,
   5269.75,
   5270.5,
   5271.25,
   5272,
   5273.5,
   5274.25,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5285.5,
   5287,
   5290,
   5291.5,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy25[111] = {
   0,
   40.6508,
   40.6508,
   43.68286,
   44.7074,
   44.42462,
   41.32827,
   35.5879,
   32.65208,
   30.7425,
   30.05782,
   30.31969,
   32.42642,
   35.70432,
   39.91201,
   45.16323,
   51.81006,
   55.87055,
   60.6196,
   66.2951,
   73.26053,
   82.13487,
   87.64821,
   94.24798,
   102.423,
   107.3213,
   112.9129,
   119.3339,
   126.7342,
   135.2729,
   145.1133,
   156.4211,
   169.3728,
   184.1824,
   201.1481,
   210.568,
   220.6993,
   231.6151,
   243.3888,
   256.0131,
   269.4589,
   283.7178,
   298.6967,
   329.6947,
   344.5979,
   358.4373,
   370.7654,
   381.1352,
   389.1387,
   394.4447,
   396.8379,
   396.6009,
   394.0993,
   389.8994,
   384.0834,
   376.7988,
   368.2663,
   358.6759,
   337.2767,
   313.7674,
   266.2059,
   243.683,
   222.6346,
   203.3802,
   186.1032,
   170.8622,
   157.6108,
   146.225,
   136.529,
   128.3207,
   121.3909,
   115.538,
   110.5777,
   102.7095,
   96.76997,
   92.0769,
   88.19919,
   81.94035,
   76.89615,
   68.89236,
   62.54594,
   57.18469,
   52.49607,
   48.34767,
   44.69507,
   41.5307,
   38.85553,
   36.66454,
   34.94083,
   33.65497,
   32.76733,
   32.23178,
   32.00009,
   32.02771,
   32.28011,
   32.73454,
   33.36773,
   34.13323,
   34.96008,
   35.80079,
   36.68776,
   37.71634,
   38.97799,
   40.5476,
   42.3966,
   44.27803,
   45.85675,
   47.1255,
   47.1255,
   47.1255,
   0};
   TGraph *graph = new TGraph(111,modelTot_fx25,modelTot_fy25);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t KstPsi2sPrc_fx26[108] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5092,
   5093.5,
   5095,
   5096.5,
   5098,
   5099.5,
   5101,
   5102.5,
   5104,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5131,
   5134,
   5135.5,
   5137,
   5138.5,
   5140,
   5141.5,
   5143,
   5144.5,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5212,
   5224,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5368,
   5380,
   5392,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5614,
   5620,
   5626,
   5632,
   5644,
   5656,
   5662,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t KstPsi2sPrc_fy26[108] = {
   0,
   40.19929,
   40.19929,
   40.74041,
   41.45313,
   43.13165,
   43.48683,
   43.77279,
   43.97787,
   44.09587,
   44.12608,
   44.07246,
   43.94221,
   43.74419,
   43.178,
   42.43483,
   41.53848,
   40.478,
   39.22822,
   37.78472,
   36.18376,
   34.51085,
   32.88725,
   31.43312,
   30.79975,
   30.24045,
   29.75972,
   29.35743,
   29.03212,
   28.78038,
   28.59736,
   28.47733,
   28.40321,
   28.50814,
   28.74969,
   29.09551,
   29.52213,
   30.01175,
   31.13739,
   32.41612,
   33.81825,
   35.32409,
   36.91702,
   38.58108,
   42.05754,
   45.61224,
   49.08533,
   50.7382,
   52.307,
   53.7713,
   55.11185,
   56.31093,
   57.35276,
   58.22381,
   58.91312,
   59.4125,
   59.71676,
   59.82379,
   59.73464,
   59.45344,
   58.98732,
   58.34624,
   57.5427,
   56.59146,
   55.50918,
   54.31399,
   53.02511,
   50.24594,
   47.33062,
   44.429,
   41.67144,
   40.3803,
   39.1618,
   38.02418,
   36.97378,
   36.01512,
   35.15096,
   34.38248,
   33.70946,
   33.13041,
   32.64279,
   32.24317,
   31.92745,
   31.69099,
   31.52883,
   31.43587,
   31.4071,
   31.52384,
   31.84913,
   32.36363,
   33.04671,
   33.85394,
   34.71591,
   35.58635,
   36.49865,
   37.54889,
   38.15518,
   38.8292,
   39.58074,
   40.41491,
   42.27789,
   44.17151,
   45.01991,
   45.76089,
   47.03899,
   47.03899,
   47.03899,
   0};
   graph = new TGraph(108,KstPsi2sPrc_fx26,KstPsi2sPrc_fy26);
   graph->SetName("KstPsi2sPrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t JpsiKleak_fx27[76] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5662,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t JpsiKleak_fy27[76] = {
   0,
   17.74418,
   17.74418,
   18.49402,
   19.44027,
   20.62729,
   22.09891,
   22.95395,
   23.89411,
   24.92263,
   26.04177,
   27.25259,
   28.55478,
   29.94651,
   31.42422,
   34.61433,
   38.05932,
   41.66287,
   45.30083,
   48.82762,
   50.50032,
   52.08599,
   53.56517,
   54.91928,
   56.13109,
   57.18507,
   58.06785,
   58.76847,
   59.27876,
   59.59343,
   59.71032,
   59.63039,
   59.35773,
   58.89943,
   58.26543,
   57.46824,
   56.52263,
   55.44531,
   54.25446,
   52.96936,
   50.19632,
   47.28564,
   44.38761,
   41.633,
   39.1259,
   37.98946,
   36.94023,
   35.98269,
   35.11964,
   34.35227,
   33.68035,
   33.1024,
   32.61587,
   32.21734,
   31.9027,
   31.50623,
   31.3866,
   31.50539,
   31.83262,
   32.34897,
   33.03378,
   33.84259,
   34.70601,
   35.57775,
   36.49119,
   37.54243,
   38.82356,
   40.40995,
   42.27346,
   44.16745,
   45.01598,
   45.75705,
   47.03523,
   47.03523,
   47.03523,
   0};
   graph = new TGraph(76,JpsiKleak_fx27,JpsiKleak_fy27);
   graph->SetName("JpsiKleak");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t PeakyPsi2S_fx28[74] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t PeakyPsi2S_fy28[74] = {
   0,
   17.71572,
   17.71572,
   18.46637,
   19.41348,
   20.60141,
   22.07398,
   22.92951,
   23.87015,
   24.89916,
   26.01878,
   27.23009,
   28.53276,
   29.92495,
   31.40311,
   34.59407,
   38.03983,
   41.64402,
   45.28248,
   48.80961,
   50.48241,
   52.06813,
   53.5473,
   54.90136,
   56.11305,
   57.16686,
   58.04941,
   58.74975,
   59.25968,
   59.57395,
   59.69038,
   59.60993,
   59.33668,
   58.87774,
   58.24303,
   57.44507,
   56.49862,
   55.42038,
   54.22853,
   52.94233,
   50.16672,
   47.25282,
   44.35067,
   41.59069,
   39.0766,
   37.93594,
   36.88191,
   35.91896,
   35.04981,
   34.27557,
   33.59593,
   33.0093,
   32.51303,
   31.77679,
   31.35175,
   31.19679,
   31.26967,
   31.53038,
   31.94339,
   32.47878,
   33.1126,
   33.82661,
   34.60769,
   35.44708,
   36.33955,
   37.28271,
   38.27638,
   39.32213,
   40.42288,
   41.5827,
   42.80666,
   42.80666,
   42.80666,
   0};
   graph = new TGraph(74,PeakyPsi2S_fx28,PeakyPsi2S_fy28);
   graph->SetName("PeakyPsi2S");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t allPrc_fx29[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t allPrc_fy29[56] = {
   0,
   16.42466,
   16.42466,
   16.60659,
   16.78907,
   16.97357,
   17.16149,
   17.35412,
   17.55269,
   17.75836,
   17.9722,
   18.19522,
   18.42833,
   18.67241,
   18.92824,
   19.19656,
   19.47804,
   19.77328,
   20.08285,
   20.40725,
   20.74695,
   21.10237,
   21.47389,
   21.86186,
   22.26662,
   22.68846,
   23.12768,
   23.58458,
   24.05943,
   24.55253,
   25.06422,
   25.59482,
   26.14474,
   26.7144,
   27.30431,
   27.91506,
   28.5473,
   29.20183,
   29.87955,
   30.5815,
   31.3089,
   32.06316,
   32.84588,
   33.65893,
   34.50442,
   35.38476,
   36.3027,
   37.26136,
   38.26427,
   39.31539,
   40.41921,
   41.58074,
   42.80563,
   42.80563,
   42.80563,
   0};
   graph = new TGraph(56,allPrc_fx29,allPrc_fy29);
   graph->SetName("allPrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(96);
   graph->SetLineColor(96);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t rareBkg_fx30[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t rareBkg_fy30[56] = {
   0,
   1.353042,
   1.353042,
   1.433556,
   1.518472,
   1.608111,
   1.702806,
   1.80291,
   1.908793,
   2.020847,
   2.139486,
   2.265148,
   2.398298,
   2.539431,
   2.689072,
   2.847784,
   3.016163,
   3.19485,
   3.384527,
   3.585926,
   3.799832,
   4.027084,
   4.268585,
   4.525304,
   4.798282,
   5.088638,
   5.397578,
   5.726399,
   6.076497,
   6.449377,
   6.846661,
   7.270101,
   7.721583,
   8.203144,
   8.716985,
   9.265478,
   9.851191,
   10.47689,
   11.14558,
   11.8605,
   12.62514,
   13.44329,
   14.31906,
   15.25687,
   16.26152,
   17.33821,
   18.49255,
   19.73065,
   21.0591,
   22.48503,
   24.01621,
   25.66101,
   27.42855,
   27.42855,
   27.42855,
   0};
   graph = new TGraph(56,rareBkg_fx30,rareBkg_fy30);
   graph->SetName("rareBkg");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(97);
   graph->SetLineColor(97);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t combi_fx31[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t combi_fy31[56] = {
   0,
   0.9425273,
   0.9425273,
   1.004468,
   1.070563,
   1.141099,
   1.216383,
   1.296744,
   1.382534,
   1.474131,
   1.57194,
   1.676396,
   1.787964,
   1.907146,
   2.034476,
   2.170532,
   2.31593,
   2.471336,
   2.637463,
   2.815075,
   3.004996,
   3.208111,
   3.42537,
   3.657795,
   3.906486,
   4.172626,
   4.457487,
   4.762438,
   5.088953,
   5.43862,
   5.813148,
   6.214379,
   6.644295,
   7.105037,
   7.598909,
   8.128396,
   8.696179,
   9.305151,
   9.958431,
   10.65939,
   11.41166,
   12.21917,
   13.08617,
   14.01722,
   15.0173,
   16.09174,
   17.24633,
   18.48734,
   19.82153,
   21.25623,
   22.79937,
   24.45951,
   26.24596,
   26.24596,
   26.24596,
   0};
   graph = new TGraph(56,combi_fx31,combi_fy31);
   graph->SetName("combi");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sig_fx32[112] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5218,
   5224,
   5230,
   5236,
   5239,
   5242,
   5245,
   5248,
   5251,
   5252.5,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5266.75,
   5267.5,
   5268.25,
   5269,
   5269.75,
   5270.5,
   5271.25,
   5272,
   5273.5,
   5274.25,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5287,
   5290,
   5291.5,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5309.5,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy32[112] = {
   0,
   0.4515152,
   0.4515152,
   0.5512125,
   0.6804227,
   0.8502711,
   1.077045,
   1.385077,
   1.811542,
   2.414663,
   3.288196,
   4.587925,
   6.582143,
   9.75252,
   12.03583,
   15.00736,
   18.92557,
   24.1752,
   27.48133,
   31.39668,
   36.11381,
   41.94098,
   49.36952,
   53.9052,
   59.14164,
   65.21516,
   72.27602,
   80.48362,
   90.00149,
   100.9956,
   113.6427,
   128.1571,
   144.8372,
   154.118,
   164.1126,
   174.8943,
   186.5364,
   199.0317,
   212.3511,
   226.4862,
   241.3439,
   272.1077,
   286.8978,
   300.627,
   312.8474,
   323.1125,
   331.0141,
   336.2209,
   338.5178,
   338.1874,
   335.5952,
   331.3076,
   325.4069,
   318.0405,
   309.4291,
   299.7628,
   289.3179,
   278.2207,
   254.5805,
   206.7934,
   184.176,
   163.0454,
   143.721,
   126.3865,
   111.1002,
   97.81591,
   86.40945,
   76.70524,
   68.50095,
   61.58735,
   55.76288,
   50.84304,
   46.66552,
   43.09186,
   37.31653,
   32.83397,
   29.21187,
   23.59411,
   19.35345,
   16.03075,
   13.38318,
   9.520832,
   6.938751,
   5.165448,
   3.918678,
   3.023629,
   2.368903,
   1.881743,
   1.513583,
   1.231365,
   1.012179,
   0.8398884,
   0.7029502,
   0.5929928,
   0.5038634,
   0.4309839,
   0.3709089,
   0.3210169,
   0.2792933,
   0.2441748,
   0.2144379,
   0.1891164,
   0.1674418,
   0.1487979,
   0.1326871,
   0.1187054,
   0.106522,
   0.09586531,
   0.08651029,
   0.08651029,
   0.08651029,
   0};
   graph = new TGraph(112,sig_fx32,sig_fy32);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3008[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3008[50] = {
   49,
   39,
   42,
   35,
   30,
   43,
   31,
   47,
   36,
   43,
   38,
   56,
   57,
   75,
   110,
   225,
   406,
   265,
   138,
   81,
   84,
   69,
   51,
   55,
   50,
   43,
   52,
   43,
   39,
   40,
   37,
   30,
   38,
   41,
   32,
   38,
   31,
   34,
   40,
   35,
   27,
   28,
   38,
   38,
   37,
   41,
   29,
   49,
   44,
   53};
   Double_t h_dataTrig0_felx3008[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3008[50] = {
   6.976026,
   6.218102,
   6.454831,
   5.887675,
   5.446522,
   6.531834,
   5.537565,
   6.831172,
   5.971996,
   6.531834,
   6.137163,
   7.4609,
   7.527619,
   8.640903,
   10,
   14.50833,
   19.65564,
   15.7865,
   11.25798,
   8.981384,
   9.146873,
   8.286444,
   7.117933,
   7.39358,
   7.047337,
   6.531834,
   7.187836,
   6.531834,
   6.218102,
   6.298,
   6.055143,
   5.446522,
   6.137163,
   6.376898,
   5.627135,
   6.137163,
   5.537565,
   5.802128,
   6.298,
   5.887675,
   5.163771,
   5.259711,
   6.137163,
   6.137163,
   6.055143,
   6.376898,
   5.353932,
   6.976026,
   6.60794,
   7.257065};
   Double_t h_dataTrig0_fehx3008[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3008[50] = {
   8.047634,
   7.298372,
   7.53218,
   6.97241,
   6.538046,
   7.608278,
   6.627601,
   7.904289,
   7.055545,
   7.608278,
   7.218484,
   8.527879,
   8.594007,
   9.698771,
   11,
   15.50833,
   20.65564,
   16.7865,
   12.25798,
   10.03706,
   10.20155,
   9.346779,
   8.188122,
   8.461166,
   8.118225,
   7.608278,
   8.257346,
   7.608278,
   7.298372,
   7.377261,
   7.137555,
   6.538046,
   7.218484,
   7.455185,
   6.715753,
   7.218484,
   6.627601,
   6.888101,
   7.377261,
   6.97241,
   6.260244,
   6.354446,
   7.218484,
   7.218484,
   7.137555,
   7.455185,
   6.44702,
   8.047634,
   7.68351,
   8.325916};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3008,h_dataTrig0_fy3008,h_dataTrig0_felx3008,h_dataTrig0_fehx3008,h_dataTrig0_fely3008,h_dataTrig0_fehy3008);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_6d553c0__8 = new TH1D("frame_6d553c0__8","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_6d553c0__8->SetBinContent(1,447.9884);
   frame_6d553c0__8->SetMinimum(3);
   frame_6d553c0__8->SetMaximum(450);
   frame_6d553c0__8->SetEntries(1);
   frame_6d553c0__8->SetDirectory(0);
   frame_6d553c0__8->SetStats(0);
   frame_6d553c0__8->SetLineWidth(2);
   frame_6d553c0__8->SetMarkerStyle(20);
   frame_6d553c0__8->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_6d553c0__8->GetXaxis()->SetNdivisions(505);
   frame_6d553c0__8->GetXaxis()->SetLabelFont(132);
   frame_6d553c0__8->GetXaxis()->SetLabelOffset(0.01);
   frame_6d553c0__8->GetXaxis()->SetLabelSize(0.052);
   frame_6d553c0__8->GetXaxis()->SetTitleSize(0.0624);
   frame_6d553c0__8->GetXaxis()->SetTitleOffset(0.95);
   frame_6d553c0__8->GetXaxis()->SetTitleFont(132);
   frame_6d553c0__8->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_6d553c0__8->GetYaxis()->SetLabelFont(132);
   frame_6d553c0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_6d553c0__8->GetYaxis()->SetLabelSize(0.052);
   frame_6d553c0__8->GetYaxis()->SetTitleSize(0.0624);
   frame_6d553c0__8->GetYaxis()->SetTitleOffset(1.2);
   frame_6d553c0__8->GetYaxis()->SetTitleFont(132);
   frame_6d553c0__8->GetZaxis()->SetLabelFont(132);
   frame_6d553c0__8->GetZaxis()->SetLabelSize(0.052);
   frame_6d553c0__8->GetZaxis()->SetTitleSize(0.0624);
   frame_6d553c0__8->GetZaxis()->SetTitleOffset(1.2);
   frame_6d553c0__8->GetZaxis()->SetTitleFont(132);
   frame_6d553c0__8->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(1.410495e+190,3.5191e-315,6.952956e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04992);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 4 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("modelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow #psi(2S)(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("KstPsi2sPrc","#it{B^{0}#rightarrow #psi(2S)(e^{#plus}e^{#minus})K^{*0}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("JpsiKleak","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("rareBkg","#it{B^{#plus}#rightarrow e^{#plus}e^{#minus}K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("PeakyPsi2S","#it{B^{#plus}#rightarrow #psi(2S)(J/#kern[-.3pt]{#psi}X)K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("allPrc","#it{B #rightarrow X_{c}(J/#kern[-.3pt]{#psi}X)H_{#kern[-.3pt]{s}}(KX)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("combi","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2g.C <==
void FigS2g()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 18:48:51 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_77a9660__9 = new TH1D("frame_77a9660__9","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_77a9660__9->SetBinContent(1,1957.734);
   frame_77a9660__9->SetMinimum(10);
   frame_77a9660__9->SetMaximum(2450);
   frame_77a9660__9->SetEntries(2);
   frame_77a9660__9->SetDirectory(0);
   frame_77a9660__9->SetStats(0);
   frame_77a9660__9->SetLineWidth(2);
   frame_77a9660__9->SetMarkerStyle(20);
   frame_77a9660__9->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_77a9660__9->GetXaxis()->SetNdivisions(505);
   frame_77a9660__9->GetXaxis()->SetLabelFont(132);
   frame_77a9660__9->GetXaxis()->SetLabelOffset(0.01);
   frame_77a9660__9->GetXaxis()->SetLabelSize(0.052);
   frame_77a9660__9->GetXaxis()->SetTitleSize(0.0624);
   frame_77a9660__9->GetXaxis()->SetTitleOffset(0.95);
   frame_77a9660__9->GetXaxis()->SetTitleFont(132);
   frame_77a9660__9->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_77a9660__9->GetYaxis()->SetLabelFont(132);
   frame_77a9660__9->GetYaxis()->SetLabelOffset(0.01);
   frame_77a9660__9->GetYaxis()->SetLabelSize(0.052);
   frame_77a9660__9->GetYaxis()->SetTitleSize(0.0624);
   frame_77a9660__9->GetYaxis()->SetTitleOffset(1.2);
   frame_77a9660__9->GetYaxis()->SetTitleFont(132);
   frame_77a9660__9->GetZaxis()->SetLabelFont(132);
   frame_77a9660__9->GetZaxis()->SetLabelSize(0.052);
   frame_77a9660__9->GetZaxis()->SetTitleSize(0.0624);
   frame_77a9660__9->GetZaxis()->SetTitleOffset(1.2);
   frame_77a9660__9->GetZaxis()->SetTitleFont(132);
   frame_77a9660__9->Draw("FUNC");
   
   Double_t data_fx3009[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3009[50] = {
   194,
   198,
   191,
   183,
   160,
   141,
   125,
   159,
   152,
   165,
   171,
   223,
   234,
   316,
   401,
   786,
   1689,
   1140,
   540,
   390,
   288,
   242,
   198,
   196,
   203,
   156,
   150,
   132,
   111,
   103,
   117,
   125,
   109,
   93,
   93,
   95,
   105,
   96,
   82,
   104,
   99,
   121,
   102,
   101,
   87,
   88,
   90,
   105,
   90,
   94};
   Double_t data_felx3009[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3009[50] = {
   13.43736,
   13.58013,
   13.32932,
   13.03699,
   12.15899,
   11.38486,
   10.69151,
   12.11943,
   11.83896,
   12.35496,
   12.58625,
   14.44155,
   14.80523,
   17.28342,
   19.53123,
   27.54015,
   40.60049,
   33.26759,
   22.74328,
   19.25475,
   16.47793,
   15.06438,
   13.58013,
   13.50893,
   13.75658,
   12,
   11.75765,
   11,
   10.04751,
   9.661201,
   10.3282,
   10.69151,
   9.952272,
   9.626284,
   9.626284,
   9.729612,
   9.759142,
   9.780867,
   9.036884,
   9.710289,
   9.933044,
   10.51136,
   9.611874,
   9.562306,
   9.30942,
   9.362975,
   9.469177,
   9.759142,
   9.469177,
   9.678086};
   Double_t data_fehx3009[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3009[50] = {
   14.43736,
   14.58013,
   14.32932,
   14.03699,
   13.15899,
   12.38486,
   11.69151,
   13.11943,
   12.83896,
   13.35496,
   13.58625,
   15.44155,
   15.80523,
   18.28342,
   20.53123,
   28.54015,
   41.60049,
   34.26759,
   23.74328,
   20.25475,
   17.47793,
   16.06438,
   14.58013,
   14.50893,
   14.75658,
   13,
   12.75765,
   12,
   11.04751,
   10.6612,
   11.3282,
   11.69151,
   10.95227,
   10.67824,
   10.67824,
   10.78102,
   10.75914,
   10.83201,
   10.09222,
   10.71029,
   10.9834,
   11.51136,
   10.61187,
   10.56231,
   10.36314,
   10.41639,
   10.522,
   10.75914,
   10.522,
   10.72977};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3009,data_fy3009,data_felx3009,data_fehx3009,data_fely3009,data_fehy3009);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_fx33[111] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5110,
   5116,
   5128,
   5134,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5266,
   5266.75,
   5267.5,
   5268.25,
   5269,
   5269.75,
   5270.5,
   5271.25,
   5272,
   5272.75,
   5273.5,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5287,
   5288.5,
   5290,
   5291.5,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy33[111] = {
   0,
   218.0291,
   218.0291,
   201.8972,
   194.0312,
   191.279,
   183.8357,
   158.6221,
   147.7724,
   140.3385,
   135.2112,
   138.4737,
   145.782,
   155.8748,
   169.0842,
   186.7722,
   212.012,
   229.3659,
   251.7572,
   281.7305,
   300.891,
   324.063,
   352.8245,
   389.2772,
   411.3494,
   436.7072,
   466.0402,
   500.1887,
   540.1941,
   587.3851,
   643.5191,
   710.9762,
   749.9151,
   792.9534,
   840.6238,
   893.4896,
   952.1096,
   1016.552,
   1086.812,
   1162.941,
   1244.711,
   1330.988,
   1506.233,
   1590.109,
   1667.72,
   1735.6,
   1791.139,
   1832.112,
   1856.872,
   1864.508,
   1856.011,
   1834.947,
   1804.211,
   1764.016,
   1715.107,
   1658.626,
   1596.373,
   1462.368,
   1325.74,
   1194.328,
   1071.569,
   959.1405,
   858.2052,
   769.431,
   692.8688,
   627.9556,
   573.6499,
   528.6204,
   491.4276,
   460.6662,
   435.0612,
   413.5188,
   379.2283,
   352.7543,
   331.239,
   313.1418,
   284.1176,
   261.8704,
   244.3088,
   230.051,
   208.0157,
   191.3175,
   177.7626,
   166.1864,
   155.9536,
   146.7206,
   138.3079,
   130.6273,
   123.639,
   117.326,
   111.6789,
   106.6878,
   102.3384,
   98.6112,
   95.48321,
   92.93003,
   90.92784,
   89.45418,
   88.48889,
   88.01841,
   88.04572,
   88.60518,
   89.79153,
   91.81153,
   94.94225,
   99.13354,
   103.4482,
   106.3192,
   106.3192,
   106.3192,
   0};
   TGraph *graph = new TGraph(111,modelTot_fx33,modelTot_fy33);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t KstPsi2sPrc_fx34[87] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5089,
   5092,
   5095,
   5098,
   5101,
   5104,
   5107,
   5108.5,
   5110,
   5111.5,
   5113,
   5114.5,
   5116,
   5117.5,
   5119,
   5122,
   5128,
   5131,
   5134,
   5137,
   5140,
   5143,
   5146,
   5149,
   5152,
   5155,
   5158,
   5164,
   5170,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5638,
   5644,
   5656,
   5668,
   5674,
   5680,
   5680,
   5692,
   5692};
   Double_t KstPsi2sPrc_fy34[87] = {
   0,
   215.5331,
   215.5331,
   210.7708,
   206.5343,
   202.5871,
   198.9347,
   195.7697,
   193.3185,
   191.6363,
   190.4796,
   189.289,
   188.4627,
   187.3743,
   185.9622,
   184.1884,
   182.0418,
   179.5302,
   176.6981,
   173.6068,
   166.9172,
   153.3369,
   147.2349,
   141.8861,
   137.3842,
   133.7582,
   130.9706,
   128.9564,
   127.6307,
   126.8856,
   126.6134,
   126.7181,
   127.744,
   129.4797,
   131.6559,
   136.8075,
   142.5745,
   148.5738,
   154.4786,
   160.0093,
   164.9351,
   169.0693,
   172.2643,
   173.4738,
   174.4105,
   175.0669,
   175.438,
   175.5217,
   175.3183,
   174.8306,
   174.0642,
   173.0269,
   171.7287,
   168.4008,
   164.1999,
   159.2692,
   153.7674,
   147.8608,
   141.7156,
   135.4907,
   129.3316,
   123.3663,
   117.7019,
   112.4237,
   107.5947,
   103.257,
   99.43455,
   96.13603,
   93.35956,
   91.09683,
   89.3363,
   88.06504,
   87.27031,
   86.94441,
   87.09492,
   87.75993,
   89.03715,
   91.13572,
   92.58506,
   94.3347,
   98.58553,
   102.9523,
   104.6792,
   105.8692,
   105.8692,
   105.8692,
   0};
   graph = new TGraph(87,KstPsi2sPrc_fx34,KstPsi2sPrc_fy34);
   graph->SetName("KstPsi2sPrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t JpsiKleak_fx35[85] = {
   5068,
   5068,
   5080,
   5081.5,
   5083,
   5086,
   5089,
   5092,
   5095,
   5098,
   5101,
   5104,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5656,
   5668,
   5674,
   5680,
   5680,
   5692,
   5692};
   Double_t JpsiKleak_fy35[85] = {
   0,
   140.2914,
   140.2914,
   137.5442,
   134.9768,
   130.3453,
   126.33,
   122.8705,
   119.9129,
   117.4087,
   115.3144,
   113.5908,
   112.2029,
   111.1191,
   110.311,
   109.7531,
   109.4222,
   109.2978,
   109.5948,
   110.5147,
   111.951,
   113.8154,
   116.0341,
   118.5441,
   121.2916,
   127.315,
   133.7819,
   140.4207,
   146.9905,
   153.2713,
   159.0603,
   161.7121,
   164.1737,
   166.4257,
   168.4503,
   170.2318,
   171.7563,
   173.0124,
   173.9907,
   174.6845,
   175.0894,
   175.2036,
   175.0278,
   174.5653,
   173.8218,
   172.8053,
   171.5262,
   169.9968,
   168.2314,
   166.246,
   164.0581,
   159.15,
   153.667,
   147.7759,
   141.6437,
   135.4296,
   129.2796,
   123.322,
   117.6642,
   112.3917,
   107.5675,
   103.234,
   99.41507,
   96.11959,
   93.34572,
   91.08518,
   89.32653,
   88.05684,
   87.26343,
   86.93862,
   87.09005,
   87.75579,
   89.0336,
   89.96206,
   91.13264,
   92.58217,
   94.33196,
   96.36001,
   98.58303,
   102.95,
   104.6768,
   105.8669,
   105.8669,
   105.8669,
   0};
   graph = new TGraph(85,JpsiKleak_fx35,JpsiKleak_fy35);
   graph->SetName("JpsiKleak");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t PeakyPsi2S_fx36[80] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5089,
   5092,
   5095,
   5098,
   5101,
   5104,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t PeakyPsi2S_fy36[80] = {
   0,
   140.2085,
   140.2085,
   134.8932,
   130.2611,
   126.245,
   122.7848,
   119.8264,
   117.3214,
   115.2262,
   113.5018,
   112.113,
   111.0282,
   110.2192,
   109.6602,
   109.3283,
   109.2028,
   109.4975,
   110.4148,
   111.8484,
   113.71,
   115.9254,
   118.4321,
   121.1759,
   127.1912,
   133.6487,
   140.2769,
   146.8349,
   153.1027,
   158.8776,
   161.522,
   163.9758,
   166.2198,
   168.2363,
   170.0093,
   171.5253,
   172.7725,
   173.7419,
   174.4265,
   174.8221,
   174.9267,
   174.7413,
   174.2689,
   173.5154,
   172.4888,
   171.1994,
   169.6597,
   167.884,
   165.8882,
   163.6899,
   158.7618,
   153.2598,
   147.3517,
   141.2051,
   134.9798,
   128.8218,
   122.8586,
   117.1961,
   111.917,
   107.0811,
   102.7261,
   98.87048,
   95.51617,
   92.65206,
   90.25757,
   88.30598,
   86.76751,
   85.61191,
   84.81054,
   84.33792,
   84.17282,
   84.2988,
   84.70454,
   85.38371,
   86.33475,
   87.5605,
   89.06771,
   89.06771,
   89.06771,
   0};
   graph = new TGraph(80,PeakyPsi2S_fx36,PeakyPsi2S_fy36);
   graph->SetName("PeakyPsi2S");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t allPrc_fx37[78] = {
   5068,
   5068,
   5080,
   5081.5,
   5083,
   5084.5,
   5086,
   5087.5,
   5089,
   5090.5,
   5092,
   5093.5,
   5095,
   5098,
   5101,
   5104,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5131,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t allPrc_fy37[78] = {
   0,
   126.9995,
   126.9995,
   123.8944,
   120.9619,
   118.193,
   115.5788,
   113.1113,
   110.7826,
   108.5855,
   106.5129,
   104.5582,
   102.7152,
   99.34079,
   96.34601,
   93.69158,
   91.34229,
   89.26656,
   87.43603,
   85.82526,
   84.41142,
   83.17404,
   82.09471,
   81.15693,
   80.34589,
   79.64829,
   78.54687,
   77.77105,
   77.25502,
   76.94568,
   76.80019,
   76.78392,
   76.86893,
   77.25658,
   77.82912,
   78.49842,
   79.20632,
   79.91426,
   80.59657,
   81.23619,
   81.82181,
   82.3461,
   82.80448,
   83.19445,
   83.51501,
   83.76639,
   83.94983,
   84.06743,
   84.12213,
   84.11755,
   84.05805,
   83.94866,
   83.79505,
   83.60357,
   83.3812,
   83.13556,
   82.87493,
   82.6082,
   82.34491,
   82.09523,
   81.86998,
   81.68059,
   81.53915,
   81.45837,
   81.4516,
   81.53281,
   81.71662,
   82.01828,
   82.45368,
   83.03933,
   83.79239,
   84.73064,
   85.87251,
   87.23705,
   88.84394,
   88.84394,
   88.84394,
   0};
   graph = new TGraph(78,allPrc_fx37,allPrc_fy37);
   graph->SetName("allPrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(96);
   graph->SetLineColor(96);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t rareBkg_fx38[75] = {
   5068,
   5068,
   5080,
   5081.5,
   5083,
   5084.5,
   5086,
   5087.5,
   5089,
   5090.5,
   5092,
   5095,
   5098,
   5101,
   5104,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t rareBkg_fy38[75] = {
   0,
   92.10429,
   92.10429,
   88.88409,
   85.83618,
   82.95144,
   80.22123,
   77.63737,
   75.19211,
   72.87811,
   70.68843,
   66.65602,
   63.0463,
   59.81569,
   56.92511,
   54.33951,
   52.02745,
   49.96073,
   48.11406,
   46.46474,
   44.99244,
   43.67891,
   42.50778,
   40.53551,
   38.97542,
   37.74692,
   36.78514,
   36.03793,
   35.46332,
   34.70348,
   34.30726,
   34.1463,
   34.13753,
   34.22718,
   34.38044,
   34.5748,
   34.79567,
   35.03359,
   35.28244,
   35.53826,
   35.79845,
   36.06134,
   36.32582,
   36.59116,
   36.85689,
   37.12266,
   37.38826,
   37.65351,
   37.91828,
   38.18249,
   38.44604,
   38.70886,
   38.97087,
   39.23202,
   39.49222,
   39.75142,
   40.00954,
   40.26651,
   40.52226,
   40.77672,
   41.0298,
   41.28143,
   41.53153,
   41.78001,
   42.02678,
   42.27176,
   42.51485,
   42.75596,
   42.99499,
   43.23185,
   43.46643,
   43.69863,
   43.69863,
   43.69863,
   0};
   graph = new TGraph(75,rareBkg_fx38,rareBkg_fy38);
   graph->SetName("rareBkg");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(97);
   graph->SetLineColor(97);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t combi_fx39[75] = {
   5068,
   5068,
   5080,
   5081.5,
   5083,
   5084.5,
   5086,
   5087.5,
   5089,
   5090.5,
   5092,
   5095,
   5098,
   5101,
   5104,
   5107,
   5110,
   5113,
   5116,
   5119,
   5122,
   5125,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t combi_fy39[75] = {
   0,
   89.71076,
   89.71076,
   86.48297,
   83.4275,
   80.53524,
   77.79753,
   75.20619,
   72.75349,
   70.43208,
   68.235,
   64.1879,
   60.56359,
   57.31851,
   54.41358,
   51.81373,
   49.48753,
   47.40679,
   45.5462,
   43.88308,
   42.39709,
   41.06998,
   39.88538,
   37.88651,
   36.30028,
   35.04607,
   34.05904,
   33.28703,
   32.68807,
   31.8809,
   31.43918,
   31.23458,
   31.18403,
   31.23379,
   31.34909,
   31.50742,
   31.69424,
   31.90012,
   32.11897,
   32.34687,
   32.58127,
   32.82053,
   33.06359,
   33.30977,
   33.55865,
   33.80994,
   34.06347,
   34.31913,
   34.57687,
   34.83663,
   35.09841,
   35.3622,
   35.628,
   35.89581,
   36.16565,
   36.43752,
   36.71144,
   36.98742,
   37.26548,
   37.54563,
   37.82789,
   38.11227,
   38.39879,
   38.68746,
   38.97831,
   39.27134,
   39.56657,
   39.86402,
   40.16371,
   40.46565,
   40.76986,
   41.07636,
   41.07636,
   41.07636,
   0};
   graph = new TGraph(75,combi_fx39,combi_fy39);
   graph->SetName("combi");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sig_fx40[111] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5265.25,
   5266,
   5266.75,
   5267.5,
   5268.25,
   5269,
   5269.75,
   5270.5,
   5271.25,
   5272,
   5272.75,
   5273.5,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5287,
   5288.5,
   5290,
   5291.5,
   5293,
   5294.5,
   5295.25,
   5296,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5306.5,
   5308,
   5311,
   5314,
   5317,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy40[111] = {
   0,
   2.496063,
   2.496063,
   2.962579,
   3.551611,
   4.305529,
   5.285265,
   6.580355,
   8.32562,
   10.72974,
   14.12611,
   19.06729,
   26.50975,
   38.19844,
   57.5334,
   72.05966,
   91.74791,
   119.1701,
   137.1198,
   159.1279,
   186.7752,
   222.1659,
   243.7274,
   268.5885,
   297.4389,
   331.1194,
   370.6714,
   417.424,
   473.1348,
   505.0633,
   540.1843,
   578.9251,
   621.7694,
   669.2496,
   721.9294,
   780.3673,
   844.6313,
   914.7178,
   990.6762,
   1072.281,
   1158.396,
   1333.33,
   1417.057,
   1494.524,
   1562.262,
   1617.665,
   1658.506,
   1683.138,
   1690.651,
   1682.034,
   1660.855,
   1630.008,
   1589.707,
   1540.696,
   1484.118,
   1421.772,
   1287.594,
   1150.811,
   1019.261,
   896.3826,
   783.8522,
   682.8331,
   636.8722,
   593.993,
   517.3828,
   452.4398,
   398.1221,
   353.0986,
   315.9298,
   285.2104,
   259.6652,
   238.2006,
   204.1186,
   177.9237,
   156.7572,
   139.0776,
   111.0907,
   90.14165,
   74.12686,
   61.65017,
   43.81579,
   32.04832,
   23.99522,
   18.32564,
   14.23801,
   11.2299,
   8.976246,
   7.260997,
   5.937087,
   4.902293,
   4.084227,
   3.430768,
   2.903823,
   2.475172,
   2.12365,
   1.833206,
   1.591541,
   1.389139,
   1.218574,
   1.074004,
   0.9507958,
   0.8452488,
   0.754389,
   0.6758094,
   0.607551,
   0.54801,
   0.4958664,
   0.450028,
   0.450028,
   0.450028,
   0};
   graph = new TGraph(111,sig_fx40,sig_fy40);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3010[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3010[50] = {
   194,
   198,
   191,
   183,
   160,
   141,
   125,
   159,
   152,
   165,
   171,
   223,
   234,
   316,
   401,
   786,
   1689,
   1140,
   540,
   390,
   288,
   242,
   198,
   196,
   203,
   156,
   150,
   132,
   111,
   103,
   117,
   125,
   109,
   93,
   93,
   95,
   105,
   96,
   82,
   104,
   99,
   121,
   102,
   101,
   87,
   88,
   90,
   105,
   90,
   94};
   Double_t h_dataTrig0_felx3010[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3010[50] = {
   13.43736,
   13.58013,
   13.32932,
   13.03699,
   12.15899,
   11.38486,
   10.69151,
   12.11943,
   11.83896,
   12.35496,
   12.58625,
   14.44155,
   14.80523,
   17.28342,
   19.53123,
   27.54015,
   40.60049,
   33.26759,
   22.74328,
   19.25475,
   16.47793,
   15.06438,
   13.58013,
   13.50893,
   13.75658,
   12,
   11.75765,
   11,
   10.04751,
   9.661201,
   10.3282,
   10.69151,
   9.952272,
   9.626284,
   9.626284,
   9.729612,
   9.759142,
   9.780867,
   9.036884,
   9.710289,
   9.933044,
   10.51136,
   9.611874,
   9.562306,
   9.30942,
   9.362975,
   9.469177,
   9.759142,
   9.469177,
   9.678086};
   Double_t h_dataTrig0_fehx3010[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3010[50] = {
   14.43736,
   14.58013,
   14.32932,
   14.03699,
   13.15899,
   12.38486,
   11.69151,
   13.11943,
   12.83896,
   13.35496,
   13.58625,
   15.44155,
   15.80523,
   18.28342,
   20.53123,
   28.54015,
   41.60049,
   34.26759,
   23.74328,
   20.25475,
   17.47793,
   16.06438,
   14.58013,
   14.50893,
   14.75658,
   13,
   12.75765,
   12,
   11.04751,
   10.6612,
   11.3282,
   11.69151,
   10.95227,
   10.67824,
   10.67824,
   10.78102,
   10.75914,
   10.83201,
   10.09222,
   10.71029,
   10.9834,
   11.51136,
   10.61187,
   10.56231,
   10.36314,
   10.41639,
   10.522,
   10.75914,
   10.522,
   10.72977};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3010,h_dataTrig0_fy3010,h_dataTrig0_felx3010,h_dataTrig0_fehx3010,h_dataTrig0_fely3010,h_dataTrig0_fehy3010);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_77a9660__10 = new TH1D("frame_77a9660__10","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_77a9660__10->SetBinContent(1,1957.734);
   frame_77a9660__10->SetMinimum(10);
   frame_77a9660__10->SetMaximum(2450);
   frame_77a9660__10->SetEntries(2);
   frame_77a9660__10->SetDirectory(0);
   frame_77a9660__10->SetStats(0);
   frame_77a9660__10->SetLineWidth(2);
   frame_77a9660__10->SetMarkerStyle(20);
   frame_77a9660__10->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_77a9660__10->GetXaxis()->SetNdivisions(505);
   frame_77a9660__10->GetXaxis()->SetLabelFont(132);
   frame_77a9660__10->GetXaxis()->SetLabelOffset(0.01);
   frame_77a9660__10->GetXaxis()->SetLabelSize(0.052);
   frame_77a9660__10->GetXaxis()->SetTitleSize(0.0624);
   frame_77a9660__10->GetXaxis()->SetTitleOffset(0.95);
   frame_77a9660__10->GetXaxis()->SetTitleFont(132);
   frame_77a9660__10->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_77a9660__10->GetYaxis()->SetLabelFont(132);
   frame_77a9660__10->GetYaxis()->SetLabelOffset(0.01);
   frame_77a9660__10->GetYaxis()->SetLabelSize(0.052);
   frame_77a9660__10->GetYaxis()->SetTitleSize(0.0624);
   frame_77a9660__10->GetYaxis()->SetTitleOffset(1.2);
   frame_77a9660__10->GetYaxis()->SetTitleFont(132);
   frame_77a9660__10->GetZaxis()->SetLabelFont(132);
   frame_77a9660__10->GetZaxis()->SetLabelSize(0.052);
   frame_77a9660__10->GetZaxis()->SetTitleSize(0.0624);
   frame_77a9660__10->GetZaxis()->SetTitleOffset(1.2);
   frame_77a9660__10->GetZaxis()->SetTitleFont(132);
   frame_77a9660__10->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(1.410495e+190,3.5191e-315,6.952956e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04992);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 5 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("modelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow #psi(2S)(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("KstPsi2sPrc","#it{B^{0}#rightarrow #psi(2S)(e^{#plus}e^{#minus})K^{*0}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("JpsiKleak","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("rareBkg","#it{B^{#plus}#rightarrow e^{#plus}e^{#minus}K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("PeakyPsi2S","#it{B^{#plus}#rightarrow #psi(2S)(J/#kern[-.3pt]{#psi}X)K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("allPrc","#it{B #rightarrow X_{c}(J/#kern[-.3pt]{#psi}X)H_{#kern[-.3pt]{s}}(KX)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("combi","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS2h.C <==
void FigS2h()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Mar 18 18:48:51 2021) by ROOT version6.08/06
   TCanvas *canv = new TCanvas("canv", "canv",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(0,0,1,1);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLeftMargin(0.14);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.16);
   canv->SetFrameLineWidth(2);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_84d5bd0__11 = new TH1D("frame_84d5bd0__11","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_84d5bd0__11->SetBinContent(1,2390.925);
   frame_84d5bd0__11->SetMinimum(10);
   frame_84d5bd0__11->SetMaximum(2450);
   frame_84d5bd0__11->SetEntries(2);
   frame_84d5bd0__11->SetDirectory(0);
   frame_84d5bd0__11->SetStats(0);
   frame_84d5bd0__11->SetLineWidth(2);
   frame_84d5bd0__11->SetMarkerStyle(20);
   frame_84d5bd0__11->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_84d5bd0__11->GetXaxis()->SetNdivisions(505);
   frame_84d5bd0__11->GetXaxis()->SetLabelFont(132);
   frame_84d5bd0__11->GetXaxis()->SetLabelOffset(0.01);
   frame_84d5bd0__11->GetXaxis()->SetLabelSize(0.052);
   frame_84d5bd0__11->GetXaxis()->SetTitleSize(0.0624);
   frame_84d5bd0__11->GetXaxis()->SetTitleOffset(0.95);
   frame_84d5bd0__11->GetXaxis()->SetTitleFont(132);
   frame_84d5bd0__11->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_84d5bd0__11->GetYaxis()->SetLabelFont(132);
   frame_84d5bd0__11->GetYaxis()->SetLabelOffset(0.01);
   frame_84d5bd0__11->GetYaxis()->SetLabelSize(0.052);
   frame_84d5bd0__11->GetYaxis()->SetTitleSize(0.0624);
   frame_84d5bd0__11->GetYaxis()->SetTitleOffset(1.2);
   frame_84d5bd0__11->GetYaxis()->SetTitleFont(132);
   frame_84d5bd0__11->GetZaxis()->SetLabelFont(132);
   frame_84d5bd0__11->GetZaxis()->SetLabelSize(0.052);
   frame_84d5bd0__11->GetZaxis()->SetTitleSize(0.0624);
   frame_84d5bd0__11->GetZaxis()->SetTitleOffset(1.2);
   frame_84d5bd0__11->GetZaxis()->SetTitleFont(132);
   frame_84d5bd0__11->Draw("FUNC");
   
   Double_t data_fx3011[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t data_fy3011[50] = {
   283,
   284,
   255,
   283,
   201,
   200,
   178,
   205,
   216,
   200,
   260,
   250,
   284,
   355,
   482,
   978,
   2127,
   1462,
   717,
   448,
   362,
   312,
   267,
   244,
   230,
   170,
   175,
   168,
   172,
   155,
   151,
   135,
   132,
   126,
   129,
   133,
   136,
   128,
   109,
   132,
   126,
   122,
   124,
   144,
   124,
   128,
   119,
   142,
   129,
   113};
   Double_t data_felx3011[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fely3011[50] = {
   16.33003,
   16.35972,
   15.47655,
   16.33003,
   13.68626,
   13.65097,
   12.85103,
   13.82655,
   14.20544,
   13.65097,
   15.63227,
   15.31929,
   16.35972,
   18.34808,
   21.46019,
   30.77699,
   45.62212,
   37.73938,
   26.28152,
   20.67192,
   18.53287,
   17.1706,
   15.84778,
   15.1285,
   14.67399,
   12.54799,
   12.7382,
   12.47112,
   12.6244,
   11.95994,
   11.79837,
   11.1297,
   11,
   10.7361,
   10.86882,
   11.0434,
   11.17262,
   10.82475,
   9.952272,
   11,
   10.7361,
   10.55667,
   10.64675,
   11.51041,
   10.64675,
   10.82475,
   10.42016,
   11.42686,
   10.86882,
   10.1419};
   Double_t data_fehx3011[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t data_fehy3011[50] = {
   17.33003,
   17.35972,
   16.47655,
   17.33003,
   14.68626,
   14.65097,
   13.85103,
   14.82655,
   15.20544,
   14.65097,
   16.63227,
   16.31929,
   17.35972,
   19.34808,
   22.46019,
   31.77699,
   46.62212,
   38.73938,
   27.28152,
   21.67192,
   19.53287,
   18.1706,
   16.84778,
   16.1285,
   15.67399,
   13.54799,
   13.7382,
   13.47112,
   13.6244,
   12.95994,
   12.79837,
   12.1297,
   12,
   11.7361,
   11.86882,
   12.0434,
   12.17262,
   11.82475,
   10.95227,
   12,
   11.7361,
   11.55667,
   11.64675,
   12.51041,
   11.64675,
   11.82475,
   11.42016,
   12.42686,
   11.86882,
   11.1419};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3011,data_fy3011,data_felx3011,data_fehx3011,data_fely3011,data_fehy3011);
   grae->SetName("data");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t modelTot_fx41[113] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5264.5,
   5265.25,
   5266,
   5266.75,
   5267.5,
   5268.25,
   5269,
   5269.75,
   5270.5,
   5271.25,
   5272,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5287,
   5288.5,
   5290,
   5291.5,
   5292.25,
   5293,
   5293.75,
   5294.5,
   5295.25,
   5296,
   5296.75,
   5297.5,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5308,
   5311,
   5314,
   5320,
   5326,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t modelTot_fy41[113] = {
   0,
   275.8764,
   275.8764,
   286.8436,
   282.6099,
   282.3705,
   277.3023,
   262.4244,
   234.8498,
   207.1536,
   188.641,
   179.2119,
   175.947,
   179.1313,
   189.014,
   203.3949,
   222.0294,
   246.2654,
   279.9816,
   302.7792,
   331.806,
   370.0446,
   394.1734,
   423.0959,
   458.732,
   504.2699,
   532.2961,
   565.0125,
   603.6092,
   649.5715,
   704.7165,
   771.1989,
   851.4503,
   897.5348,
   948.0027,
   1003.13,
   1063.145,
   1128.21,
   1198.396,
   1273.665,
   1353.848,
   1438.633,
   1527.557,
   1904.68,
   1996.453,
   2079.117,
   2149.435,
   2205.613,
   2246.21,
   2270.209,
   2277.072,
   2266.622,
   2239.437,
   2198.548,
   2145.69,
   2082.968,
   2012.064,
   1934.309,
   1764.64,
   1586.457,
   1413.025,
   1251.999,
   1177.774,
   1108.303,
   1043.819,
   984.4184,
   930.0724,
   880.6504,
   835.9385,
   795.6597,
   727.0933,
   672.1644,
   628.0949,
   592.3955,
   562.9996,
   517.051,
   481.7567,
   452.8124,
   406.6375,
   370.9029,
   342.4225,
   299.8982,
   269.2714,
   245.4844,
   225.8446,
   208.9092,
   193.9175,
   180.4858,
   168.4359,
   157.6958,
   148.2402,
   140.0569,
   133.1272,
   127.4181,
   122.879,
   119.4446,
   117.0375,
   115.5714,
   114.9535,
   115.0852,
   115.8691,
   117.2248,
   119.1116,
   121.5404,
   124.5574,
   128.1862,
   132.3233,
   136.6026,
   140.3466,
   142.7996,
   142.7996,
   142.7996,
   0};
   TGraph *graph = new TGraph(113,modelTot_fx41,modelTot_fy41);
   graph->SetName("modelTot");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t KstPsi2sPrc_fx42[95] = {
   5068,
   5068,
   5080,
   5083,
   5086,
   5089,
   5090.5,
   5092,
   5104,
   5107,
   5110,
   5111.5,
   5113,
   5114.5,
   5116,
   5117.5,
   5119,
   5120.5,
   5122,
   5123.5,
   5125,
   5128,
   5131,
   5132.5,
   5134,
   5135.5,
   5137,
   5138.5,
   5140,
   5141.5,
   5143,
   5144.5,
   5146,
   5149,
   5152,
   5155,
   5158,
   5161,
   5164,
   5170,
   5176,
   5182,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5674,
   5680,
   5680,
   5692,
   5692};
   Double_t KstPsi2sPrc_fy42[95] = {
   0,
   273.0651,
   273.0651,
   276.7796,
   280.0144,
   282.3936,
   283.1284,
   283.4704,
   278.521,
   278.5321,
   277.8499,
   277.0172,
   275.8371,
   274.2897,
   272.2893,
   269.6947,
   266.3397,
   262.0789,
   256.8477,
   250.6927,
   243.7715,
   228.6252,
   213.5656,
   206.5992,
   200.181,
   194.3763,
   189.2192,
   184.7065,
   180.8008,
   177.4623,
   174.6434,
   172.2932,
   170.3606,
   167.5684,
   165.9111,
   165.1103,
   164.9599,
   165.3108,
   166.0459,
   168.3865,
   171.5872,
   175.3951,
   179.6092,
   188.6145,
   197.6853,
   206.363,
   214.3589,
   221.4017,
   227.2198,
   229.5901,
   231.5638,
   233.1175,
   234.2322,
   234.8936,
   235.0925,
   234.8251,
   234.0925,
   232.9012,
   231.2622,
   229.1915,
   226.709,
   223.8389,
   220.6086,
   213.1928,
   204.735,
   195.5346,
   185.9008,
   176.1369,
   166.5264,
   157.3215,
   148.7345,
   140.9328,
   134.037,
   128.1219,
   123.2211,
   119.3326,
   116.4267,
   114.4525,
   113.344,
   113.0234,
   113.4041,
   114.3979,
   115.9315,
   117.9699,
   120.5285,
   123.6574,
   127.3829,
   131.6039,
   135.9564,
   139.7644,
   141.2186,
   142.2738,
   142.2738,
   142.2738,
   0};
   graph = new TGraph(95,KstPsi2sPrc_fx42,KstPsi2sPrc_fy42);
   graph->SetName("KstPsi2sPrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(95);
   graph->SetLineColor(95);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t JpsiKleak_fx43[67] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5674,
   5680,
   5680,
   5692,
   5692};
   Double_t JpsiKleak_fy43[67] = {
   0,
   87.33683,
   87.33683,
   95.61553,
   104.0955,
   112.8743,
   122.021,
   131.5695,
   141.5123,
   151.796,
   162.319,
   172.9318,
   183.441,
   193.6163,
   203.2013,
   211.926,
   215.8818,
   219.5233,
   222.8202,
   225.7443,
   228.2702,
   230.3754,
   232.0411,
   233.2523,
   233.9982,
   234.2723,
   234.0727,
   233.4021,
   232.2678,
   230.6817,
   228.6598,
   226.2226,
   223.3943,
   220.2024,
   216.6777,
   212.8537,
   204.4512,
   195.296,
   185.6989,
   175.965,
   166.3793,
   157.195,
   148.6255,
   140.8387,
   133.9556,
   128.0514,
   123.1598,
   119.2792,
   116.3799,
   114.4113,
   113.3074,
   112.9908,
   113.3748,
   114.3712,
   115.9071,
   117.9472,
   120.5074,
   123.6375,
   127.3639,
   131.5856,
   135.9386,
   139.7469,
   141.2012,
   142.2563,
   142.2563,
   142.2563,
   0};
   graph = new TGraph(67,JpsiKleak_fx43,JpsiKleak_fy43);
   graph->SetName("JpsiKleak");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(93);
   graph->SetLineColor(93);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t PeakyPsi2S_fx44[66] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t PeakyPsi2S_fy44[66] = {
   0,
   87.20494,
   87.20494,
   95.47958,
   103.9547,
   112.7277,
   121.8677,
   131.4084,
   141.3422,
   151.6157,
   162.1271,
   172.7269,
   183.2216,
   193.3808,
   202.948,
   211.6532,
   215.5986,
   219.2292,
   222.5147,
   225.427,
   227.9405,
   230.0327,
   231.6847,
   232.8816,
   233.6124,
   233.8705,
   233.654,
   232.9655,
   231.8122,
   230.2059,
   228.1626,
   225.7026,
   222.8501,
   219.6327,
   216.0811,
   212.2288,
   203.7663,
   194.5472,
   184.8841,
   175.0841,
   165.4345,
   156.1905,
   147.5667,
   139.7315,
   132.8051,
   126.8604,
   121.9267,
   117.995,
   115.0247,
   112.9506,
   111.69,
   111.1496,
   111.2304,
   111.8331,
   112.861,
   114.2224,
   115.8323,
   117.6127,
   119.4927,
   121.408,
   123.3,
   125.1149,
   126.8029,
   126.8029,
   126.8029,
   0};
   graph = new TGraph(66,PeakyPsi2S_fx44,PeakyPsi2S_fy44);
   graph->SetName("PeakyPsi2S");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(94);
   graph->SetLineColor(94);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t allPrc_fx45[60] = {
   5068,
   5068,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t allPrc_fy45[60] = {
   0,
   70.02476,
   70.02476,
   72.01345,
   73.84427,
   75.52417,
   77.05994,
   78.45828,
   79.72575,
   80.86879,
   81.89369,
   83.61374,
   84.93386,
   85.90004,
   86.55626,
   86.94449,
   87.10473,
   87.07499,
   86.89131,
   86.58772,
   86.19631,
   85.74719,
   85.2685,
   84.78644,
   84.32524,
   83.90719,
   83.55265,
   83.28004,
   83.10585,
   83.04466,
   83.10914,
   83.31005,
   83.65627,
   84.15479,
   84.81072,
   85.62732,
   86.606,
   87.7463,
   89.04598,
   90.50095,
   92.10534,
   93.85147,
   95.72993,
   97.72951,
   99.83731,
   102.0387,
   104.3173,
   106.6551,
   109.0324,
   111.4281,
   113.819,
   116.1808,
   118.4874,
   120.7112,
   122.8232,
   124.7929,
   126.5882,
   126.5882,
   126.5882,
   0};
   graph = new TGraph(60,allPrc_fx45,allPrc_fy45);
   graph->SetName("allPrc");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(96);
   graph->SetLineColor(96);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t rareBkg_fx46[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t rareBkg_fy46[56] = {
   0,
   10.08992,
   10.08992,
   10.52212,
   10.96374,
   11.41597,
   11.88004,
   12.35725,
   12.84893,
   13.35646,
   13.88131,
   14.42497,
   14.98902,
   15.57512,
   16.18496,
   16.82036,
   17.48318,
   18.17539,
   18.89903,
   19.65628,
   20.44937,
   21.28068,
   22.15267,
   23.06796,
   24.02928,
   25.03948,
   26.10158,
   27.21875,
   28.39432,
   29.63177,
   30.9348,
   32.30726,
   33.75325,
   35.27704,
   36.88316,
   38.57636,
   40.36165,
   42.24432,
   44.22992,
   46.32434,
   48.53374,
   50.86467,
   53.32399,
   55.91897,
   58.65726,
   61.54694,
   64.59655,
   67.81507,
   71.21201,
   74.79741,
   78.58184,
   82.57651,
   86.7932,
   86.7932,
   86.7932,
   0};
   graph = new TGraph(56,rareBkg_fx46,rareBkg_fy46);
   graph->SetName("rareBkg");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(97);
   graph->SetLineColor(97);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t combi_fx47[56] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t combi_fy47[56] = {
   0,
   6.429071,
   6.429071,
   6.759496,
   7.107215,
   7.473149,
   7.858272,
   8.263608,
   8.690241,
   9.13931,
   9.612019,
   10.10964,
   10.6335,
   11.18502,
   11.76569,
   12.37708,
   13.02084,
   13.69872,
   14.41258,
   15.16434,
   15.95607,
   16.78994,
   17.66822,
   18.59334,
   19.56784,
   20.5944,
   21.67587,
   22.81524,
   24.01566,
   25.28048,
   26.61323,
   28.0176,
   29.49755,
   31.0572,
   32.70094,
   34.43339,
   36.25944,
   38.18423,
   40.21321,
   42.35214,
   44.60708,
   46.98445,
   49.49103,
   52.13397,
   54.92085,
   57.85964,
   60.95879,
   64.22721,
   67.67434,
   71.31013,
   75.1451,
   79.19036,
   83.45769,
   83.45769,
   83.45769,
   0};
   graph = new TGraph(56,combi_fx47,combi_fy47);
   graph->SetName("combi");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("f");
   
   Double_t sig_fx48[114] = {
   5068,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5230,
   5236,
   5242,
   5245,
   5248,
   5251,
   5254,
   5255.5,
   5257,
   5258.5,
   5260,
   5261.5,
   5263,
   5263.75,
   5264.5,
   5265.25,
   5266,
   5266.75,
   5267.5,
   5268.25,
   5269,
   5269.75,
   5270.5,
   5271.25,
   5272,
   5275,
   5275.75,
   5276.5,
   5277.25,
   5278,
   5278.75,
   5279.5,
   5280.25,
   5281,
   5281.75,
   5282.5,
   5283.25,
   5284,
   5284.75,
   5285.5,
   5286.25,
   5287,
   5288.5,
   5290,
   5290.75,
   5291.5,
   5292.25,
   5293,
   5293.75,
   5294.5,
   5295.25,
   5296,
   5296.75,
   5297.5,
   5298.25,
   5299,
   5300.5,
   5302,
   5303.5,
   5305,
   5308,
   5311,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644,
   5656,
   5668,
   5680,
   5680,
   5692,
   5692};
   Double_t sig_fy48[114] = {
   0,
   2.811328,
   2.811328,
   3.373193,
   4.088889,
   5.013045,
   6.224614,
   7.840152,
   10.03587,
   13.08541,
   17.42674,
   23.78575,
   33.41494,
   48.58011,
   73.61868,
   92.31627,
   117.4471,
   152.028,
   174.4281,
   201.6942,
   235.7507,
   279.7897,
   307.0979,
   339.1181,
   377.0407,
   422.3516,
   476.8684,
   542.746,
   580.6981,
   622.4166,
   668.2199,
   718.4127,
   773.271,
   833.0236,
   897.8318,
   967.7679,
   1042.793,
   1122.739,
   1207.294,
   1295.993,
   1672.285,
   1763.867,
   1846.347,
   1916.488,
   1972.495,
   2012.929,
   2036.771,
   2043.484,
   2032.891,
   2005.57,
   1964.552,
   1911.573,
   1848.736,
   1777.724,
   1699.868,
   1616.845,
   1530.02,
   1351.685,
   1178.131,
   1095.652,
   1017.012,
   942.7511,
   873.2515,
   808.7469,
   749.332,
   694.9793,
   645.5579,
   600.8539,
   560.5903,
   524.4465,
   492.0762,
   437.2287,
   393.2698,
   357.7101,
   328.4829,
   282.9585,
   248.203,
   219.9112,
   175.3753,
   141.7115,
   115.7134,
   95.37537,
   79.28956,
   56.07858,
   40.74938,
   30.30994,
   23.00833,
   17.78053,
   13.95934,
   11.11447,
   8.961316,
   7.307401,
   6.019866,
   5.005315,
   4.196985,
   3.54642,
   3.017952,
   2.584991,
   2.227473,
   1.930096,
   1.681066,
   1.471208,
   1.293322,
   1.141709,
   1.011826,
   0.9000221,
   0.8033453,
   0.7193929,
   0.6461971,
   0.5821378,
   0.5258734,
   0.5258734,
   0.5258734,
   0};
   graph = new TGraph(114,sig_fx48,sig_fy48);
   graph->SetName("sig");
   graph->SetTitle("Projection of modelTot");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t h_dataTrig0_fx3012[50] = {
   5086,
   5098,
   5110,
   5122,
   5134,
   5146,
   5158,
   5170,
   5182,
   5194,
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674};
   Double_t h_dataTrig0_fy3012[50] = {
   283,
   284,
   255,
   283,
   201,
   200,
   178,
   205,
   216,
   200,
   260,
   250,
   284,
   355,
   482,
   978,
   2127,
   1462,
   717,
   448,
   362,
   312,
   267,
   244,
   230,
   170,
   175,
   168,
   172,
   155,
   151,
   135,
   132,
   126,
   129,
   133,
   136,
   128,
   109,
   132,
   126,
   122,
   124,
   144,
   124,
   128,
   119,
   142,
   129,
   113};
   Double_t h_dataTrig0_felx3012[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fely3012[50] = {
   16.33003,
   16.35972,
   15.47655,
   16.33003,
   13.68626,
   13.65097,
   12.85103,
   13.82655,
   14.20544,
   13.65097,
   15.63227,
   15.31929,
   16.35972,
   18.34808,
   21.46019,
   30.77699,
   45.62212,
   37.73938,
   26.28152,
   20.67192,
   18.53287,
   17.1706,
   15.84778,
   15.1285,
   14.67399,
   12.54799,
   12.7382,
   12.47112,
   12.6244,
   11.95994,
   11.79837,
   11.1297,
   11,
   10.7361,
   10.86882,
   11.0434,
   11.17262,
   10.82475,
   9.952272,
   11,
   10.7361,
   10.55667,
   10.64675,
   11.51041,
   10.64675,
   10.82475,
   10.42016,
   11.42686,
   10.86882,
   10.1419};
   Double_t h_dataTrig0_fehx3012[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_dataTrig0_fehy3012[50] = {
   17.33003,
   17.35972,
   16.47655,
   17.33003,
   14.68626,
   14.65097,
   13.85103,
   14.82655,
   15.20544,
   14.65097,
   16.63227,
   16.31929,
   17.35972,
   19.34808,
   22.46019,
   31.77699,
   46.62212,
   38.73938,
   27.28152,
   21.67192,
   19.53287,
   18.1706,
   16.84778,
   16.1285,
   15.67399,
   13.54799,
   13.7382,
   13.47112,
   13.6244,
   12.95994,
   12.79837,
   12.1297,
   12,
   11.7361,
   11.86882,
   12.0434,
   12.17262,
   11.82475,
   10.95227,
   12,
   11.7361,
   11.55667,
   11.64675,
   12.51041,
   11.64675,
   11.82475,
   11.42016,
   12.42686,
   11.86882,
   11.1419};
   grae = new TGraphAsymmErrors(50,h_dataTrig0_fx3012,h_dataTrig0_fy3012,h_dataTrig0_felx3012,h_dataTrig0_fehx3012,h_dataTrig0_fely3012,h_dataTrig0_fehy3012);
   grae->SetName("h_dataTrig0");
   grae->SetTitle("Histogram of dataTrig0_plot__B_plus_DTFM_psi2S_M_zero");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   TH1D *frame_84d5bd0__12 = new TH1D("frame_84d5bd0__12","A RooPlot of \"#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]\"",50,5080,5680);
   frame_84d5bd0__12->SetBinContent(1,2390.925);
   frame_84d5bd0__12->SetMinimum(10);
   frame_84d5bd0__12->SetMaximum(2450);
   frame_84d5bd0__12->SetEntries(2);
   frame_84d5bd0__12->SetDirectory(0);
   frame_84d5bd0__12->SetStats(0);
   frame_84d5bd0__12->SetLineWidth(2);
   frame_84d5bd0__12->SetMarkerStyle(20);
   frame_84d5bd0__12->GetXaxis()->SetTitle("#it{m}_{#psi(2S)}#it{(K^{#plus}e^{#plus}e^{#minus})} [MeV/#it{c}^{2}]");
   frame_84d5bd0__12->GetXaxis()->SetNdivisions(505);
   frame_84d5bd0__12->GetXaxis()->SetLabelFont(132);
   frame_84d5bd0__12->GetXaxis()->SetLabelOffset(0.01);
   frame_84d5bd0__12->GetXaxis()->SetLabelSize(0.052);
   frame_84d5bd0__12->GetXaxis()->SetTitleSize(0.0624);
   frame_84d5bd0__12->GetXaxis()->SetTitleOffset(0.95);
   frame_84d5bd0__12->GetXaxis()->SetTitleFont(132);
   frame_84d5bd0__12->GetYaxis()->SetTitle("Candidates / (12 MeV/#it{c}^{2})");
   frame_84d5bd0__12->GetYaxis()->SetLabelFont(132);
   frame_84d5bd0__12->GetYaxis()->SetLabelOffset(0.01);
   frame_84d5bd0__12->GetYaxis()->SetLabelSize(0.052);
   frame_84d5bd0__12->GetYaxis()->SetTitleSize(0.0624);
   frame_84d5bd0__12->GetYaxis()->SetTitleOffset(1.2);
   frame_84d5bd0__12->GetYaxis()->SetTitleFont(132);
   frame_84d5bd0__12->GetZaxis()->SetLabelFont(132);
   frame_84d5bd0__12->GetZaxis()->SetLabelSize(0.052);
   frame_84d5bd0__12->GetZaxis()->SetTitleSize(0.0624);
   frame_84d5bd0__12->GetZaxis()->SetTitleOffset(1.2);
   frame_84d5bd0__12->GetZaxis()->SetTitleFont(132);
   frame_84d5bd0__12->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(1.410495e+190,3.5191e-315,6.952956e-310,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04992);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 4 fb^{-1}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("modelTot","Total fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("sig","#it{B^{#plus}#rightarrow #psi(2S)(e^{#plus}e^{#minus})K^{#plus}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("KstPsi2sPrc","#it{B^{0}#rightarrow #psi(2S)(e^{#plus}e^{#minus})K^{*0}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("JpsiKleak","#it{B^{#plus}#rightarrow J/#kern[-.3pt]{#psi}(e^{#plus}e^{#minus})K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("rareBkg","#it{B^{#plus}#rightarrow e^{#plus}e^{#minus}K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("PeakyPsi2S","#it{B^{#plus}#rightarrow #psi(2S)(J/#kern[-.3pt]{#psi}X)K^{#plus}}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("allPrc","#it{B #rightarrow X_{c}(J/#kern[-.3pt]{#psi}X)H_{#kern[-.3pt]{s}}(KX)}","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("combi","Combinatorial","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figures/FigS5.C <==
void FigS3()
{
    TColor* col4 = gROOT->GetColor(95);
    col4->SetRGB(0.1725, 0.4824, 0.7137);
    TColor* col6 = gROOT->GetColor(97);
    col6->SetRGB(94/255., 186/255., 83/255.);

//=========Macro generated from canvas: cRK/cRK
//=========  (Fri Mar 19 08:23:41 2021) by ROOT version 6.18/04
   TCanvas *cRK = new TCanvas("cRK", "cRK",0,45,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cRK->Range(-4.065133,-0.4050633,24.97153,2.126582);
   cRK->SetFillColor(0);
   cRK->SetBorderMode(0);
   cRK->SetBorderSize(2);
   cRK->SetLeftMargin(0.14);
   cRK->SetRightMargin(0.05);
   cRK->SetTopMargin(0.05);
   cRK->SetBottomMargin(0.16);
   cRK->SetFrameLineWidth(2);
   cRK->SetFrameBorderMode(0);
   cRK->SetFrameLineWidth(2);
   cRK->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3001[2] = {
   4.11,
   16.555};
   Double_t Graph0_fy3001[2] = {
   0.74,
   1.43};
   Double_t Graph0_felx3001[2] = {
   4.01,
   6.445};
   Double_t Graph0_fely3001[2] = {
   0.3157531,
   0.4560702};
   Double_t Graph0_fehx3001[2] = {
   4.01,
   6.445};
   Double_t Graph0_fehy3001[2] = {
   0.404475,
   0.6609841};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(2,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(97);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(97);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,25.29);
   Graph_Graph03001->SetMinimum(0);
   Graph_Graph03001->SetMaximum(2);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetTitle("#it{q^{2}} [GeV^{2}/#it{c}^{4}]");
   Graph_Graph03001->GetXaxis()->SetRange(1,93);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetTitle("#it{R_{K}}");
   Graph_Graph03001->GetYaxis()->SetDecimals();
   Graph_Graph03001->GetYaxis()->SetNdivisions(505);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("ap");
   
   Double_t Graph1_fx3002[4] = {
   2.05,
   6.06,
   11.5,
   19.09};
   Double_t Graph1_fy3002[4] = {
   1.01,
   0.85,
   1.97,
   1.16};
   Double_t Graph1_felx3002[4] = {
   1.95,
   2.06,
   1.3,
   4.91};
   Double_t Graph1_fely3002[4] = {
   0.2507987,
   0.2402082,
   0.8902247,
   0.2701851};
   Double_t Graph1_fehx3002[4] = {
   1.95,
   2.06,
   1.3,
   4.91};
   Double_t Graph1_fehy3002[4] = {
   0.2807134,
   0.3001666,
   1.030194,
   0.3001666};
   grae = new TGraphAsymmErrors(4,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(95);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(95);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph13002 = new TH1F("Graph_Graph13002","Graph",100,0,26.39);
   Graph_Graph13002->SetMinimum(0.3707515);
   Graph_Graph13002->SetMaximum(3.239234);
   Graph_Graph13002->SetDirectory(0);
   Graph_Graph13002->SetStats(0);
   Graph_Graph13002->SetLineWidth(2);
   Graph_Graph13002->SetMarkerStyle(20);
   Graph_Graph13002->GetXaxis()->SetNdivisions(505);
   Graph_Graph13002->GetXaxis()->SetLabelFont(132);
   Graph_Graph13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetXaxis()->SetTitleFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetYaxis()->SetTitleFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13002);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3003[1] = {
   3.55};
   Double_t Graph2_fy3003[1] = {
   0.846};
   Double_t Graph2_felx3003[1] = {
   2.45};
   Double_t Graph2_fely3003[1] = {
   0.04080441};
   Double_t Graph2_fehx3003[1] = {
   2.45};
   Double_t Graph2_fehy3003[1] = {
   0.0439659};
   grae = new TGraphAsymmErrors(1,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph23003 = new TH1F("Graph_Graph23003","Graph",100,0.61,6.49);
   Graph_Graph23003->SetMinimum(0.7967186);
   Graph_Graph23003->SetMaximum(0.8984429);
   Graph_Graph23003->SetDirectory(0);
   Graph_Graph23003->SetStats(0);
   Graph_Graph23003->SetLineWidth(2);
   Graph_Graph23003->SetMarkerStyle(20);
   Graph_Graph23003->GetXaxis()->SetNdivisions(505);
   Graph_Graph23003->GetXaxis()->SetLabelFont(132);
   Graph_Graph23003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23003->GetXaxis()->SetTitleFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph23003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23003->GetYaxis()->SetTitleFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23003);
   
   grae->Draw("p");
   TLine *line = new TLine(0,1,23.5,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.612782,0.252174,0.904762,0.464348,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0486957);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","BaBar","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(97);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","Belle","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(95);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","LHCb 9 fb^{-1}","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.22,0.8,0.44,0.91,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   cRK->Modified();
   cRK->cd();
   cRK->SetSelected(cRK);
}


==> figures/FigS6.C <==
void FigS4()
{
    TColor* col4 = gROOT->GetColor(95);
    col4->SetRGB(0.1725, 0.4824, 0.7137);
    TColor* col6 = gROOT->GetColor(97);
    col6->SetRGB(94/255., 186/255., 83/255.);

//=========Macro generated from canvas: cRK/cRK
//=========  (Fri Mar 19 08:25:15 2021) by ROOT version 6.18/04
   TCanvas *cRK = new TCanvas("cRK", "cRK",0,45,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cRK->Range(-4.065133,-0.4050633,24.97153,2.126582);
   cRK->SetFillColor(0);
   cRK->SetBorderMode(0);
   cRK->SetBorderSize(2);
   cRK->SetLeftMargin(0.14);
   cRK->SetRightMargin(0.05);
   cRK->SetTopMargin(0.05);
   cRK->SetBottomMargin(0.16);
   cRK->SetFrameLineWidth(2);
   cRK->SetFrameBorderMode(0);
   cRK->SetFrameLineWidth(2);
   cRK->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3001[2] = {
   4.11,
   16.555};
   Double_t Graph0_fy3001[2] = {
   0.74,
   1.43};
   Double_t Graph0_felx3001[2] = {
   4.01,
   6.445};
   Double_t Graph0_fely3001[2] = {
   0.3157531,
   0.4560702};
   Double_t Graph0_fehx3001[2] = {
   4.01,
   6.445};
   Double_t Graph0_fehy3001[2] = {
   0.404475,
   0.6609841};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(2,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(97);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(97);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,25.29);
   Graph_Graph03001->SetMinimum(0);
   Graph_Graph03001->SetMaximum(2);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetTitle("#it{q^{2}} [GeV^{2}/#it{c}^{4}]");
   Graph_Graph03001->GetXaxis()->SetRange(1,93);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetTitle("#it{R_{K}}");
   Graph_Graph03001->GetYaxis()->SetDecimals();
   Graph_Graph03001->GetYaxis()->SetNdivisions(505);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("ap");
   
   Double_t Graph1_fx3002[4] = {
   2.05,
   6.06,
   11.5,
   19.09};
   Double_t Graph1_fy3002[4] = {
   1.01,
   0.85,
   1.97,
   1.16};
   Double_t Graph1_felx3002[4] = {
   1.95,
   2.06,
   1.3,
   4.91};
   Double_t Graph1_fely3002[4] = {
   0.2507987,
   0.2402082,
   0.8902247,
   0.2701851};
   Double_t Graph1_fehx3002[4] = {
   1.95,
   2.06,
   1.3,
   4.91};
   Double_t Graph1_fehy3002[4] = {
   0.2807134,
   0.3001666,
   1.030194,
   0.3001666};
   grae = new TGraphAsymmErrors(4,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(95);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(95);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph13002 = new TH1F("Graph_Graph13002","Graph",100,0,26.39);
   Graph_Graph13002->SetMinimum(0.3707515);
   Graph_Graph13002->SetMaximum(3.239234);
   Graph_Graph13002->SetDirectory(0);
   Graph_Graph13002->SetStats(0);
   Graph_Graph13002->SetLineWidth(2);
   Graph_Graph13002->SetMarkerStyle(20);
   Graph_Graph13002->GetXaxis()->SetNdivisions(505);
   Graph_Graph13002->GetXaxis()->SetLabelFont(132);
   Graph_Graph13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetXaxis()->SetTitleFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetYaxis()->SetTitleFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13002);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3003[1] = {
   3.55};
   Double_t Graph2_fy3003[1] = {
   0.846};
   Double_t Graph2_felx3003[1] = {
   2.45};
   Double_t Graph2_fely3003[1] = {
   0.0557853};
   Double_t Graph2_fehx3003[1] = {
   2.45};
   Double_t Graph2_fehy3003[1] = {
   0.0620967};
   grae = new TGraphAsymmErrors(1,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(16);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(16);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph23003 = new TH1F("Graph_Graph23003","Graph",100,0.61,6.49);
   Graph_Graph23003->SetMinimum(0.7784265);
   Graph_Graph23003->SetMaximum(0.9198849);
   Graph_Graph23003->SetDirectory(0);
   Graph_Graph23003->SetStats(0);
   Graph_Graph23003->SetLineWidth(2);
   Graph_Graph23003->SetMarkerStyle(20);
   Graph_Graph23003->GetXaxis()->SetNdivisions(505);
   Graph_Graph23003->GetXaxis()->SetLabelFont(132);
   Graph_Graph23003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23003->GetXaxis()->SetTitleFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph23003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23003->GetYaxis()->SetTitleFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23003);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3004[1] = {
   3.55};
   Double_t Graph3_fy3004[1] = {
   0.846};
   Double_t Graph3_felx3004[1] = {
   2.45};
   Double_t Graph3_fely3004[1] = {
   0.04080441};
   Double_t Graph3_fehx3004[1] = {
   2.45};
   Double_t Graph3_fehy3004[1] = {
   0.0439659};
   grae = new TGraphAsymmErrors(1,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph33004 = new TH1F("Graph_Graph33004","Graph",100,0.61,6.49);
   Graph_Graph33004->SetMinimum(0.7967186);
   Graph_Graph33004->SetMaximum(0.8984429);
   Graph_Graph33004->SetDirectory(0);
   Graph_Graph33004->SetStats(0);
   Graph_Graph33004->SetLineWidth(2);
   Graph_Graph33004->SetMarkerStyle(20);
   Graph_Graph33004->GetXaxis()->SetNdivisions(505);
   Graph_Graph33004->GetXaxis()->SetLabelFont(132);
   Graph_Graph33004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33004->GetXaxis()->SetTitleFont(132);
   Graph_Graph33004->GetYaxis()->SetLabelFont(132);
   Graph_Graph33004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph33004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph33004->GetYaxis()->SetTitleFont(132);
   Graph_Graph33004->GetZaxis()->SetLabelFont(132);
   Graph_Graph33004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33004);
   
   grae->Draw("p");
   TLine *line = new TLine(0,1,23.5,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.612782,0.252174,0.904762,0.464348,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0486957);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","BaBar","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(97);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","Belle","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(95);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","#color[16]{LHCb 5 fb^{-1}}","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(16);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","LHCb 9 fb^{-1}","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.3);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.22,0.8,0.44,0.91,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   cRK->Modified();
   cRK->cd();
   cRK->SetSelected(cRK);
}


==> figures/FigS7.C <==
void FigS5()
{
//=========Macro generated from canvas: cRKp/cRKp
//=========  (Fri Mar 19 08:45:08 2021) by ROOT version 6.22/06
   TCanvas *cRKp = new TCanvas("cRKp", "cRKp",0,45,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cRKp->Range(0.3756122,-1.653165,1.814388,4.929114);
   cRKp->SetFillColor(0);
   cRKp->SetBorderMode(0);
   cRKp->SetBorderSize(2);
   cRKp->SetLeftMargin(0.01);
   cRKp->SetRightMargin(0.01);
   cRKp->SetTopMargin(0.05);
   cRKp->SetBottomMargin(0.16);
   cRKp->SetFrameLineWidth(3);
   cRKp->SetFrameBorderMode(0);
   cRKp->SetFrameLineWidth(3);
   cRKp->SetFrameBorderMode(0);
   
   TH2D *foo__1 = new TH2D("foo__1","foo",1,0.39,1.8,4,-0.6,4.6);
   foo__1->SetLineWidth(3);
   foo__1->SetMarkerStyle(8);
   foo__1->SetMarkerSize(1.2);
   foo__1->GetXaxis()->SetTitle("#it{R_{K}}");
   foo__1->GetXaxis()->SetNdivisions(505);
   foo__1->GetXaxis()->SetLabelFont(133);
   foo__1->GetXaxis()->SetLabelOffset(0.015);
   foo__1->GetXaxis()->SetLabelSize(33);
   foo__1->GetXaxis()->SetTitleSize(33);
   foo__1->GetXaxis()->SetTitleOffset(1);
   foo__1->GetXaxis()->SetTitleFont(133);
   foo__1->GetYaxis()->SetNdivisions(505);
   foo__1->GetYaxis()->SetLabelFont(133);
   foo__1->GetYaxis()->SetLabelSize(0);
   foo__1->GetYaxis()->SetTitleSize(33);
   foo__1->GetYaxis()->SetTickLength(0);
   foo__1->GetYaxis()->SetTitleFont(133);
   foo__1->GetZaxis()->SetLabelFont(133);
   foo__1->GetZaxis()->SetLabelSize(33);
   foo__1->GetZaxis()->SetTitleSize(33);
   foo__1->GetZaxis()->SetTitleOffset(1);
   foo__1->GetZaxis()->SetTitleFont(133);
   foo__1->Draw("");
   TLine *line = new TLine(1,-0.6,1,4.6);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   
   Double_t p_oldRK_fx3001[2] = {
   6.953119e-310,
   0.846};
   Double_t p_oldRK_fy3001[2] = {
   6.953119e-310,
   1};
   Double_t p_oldRK_felx3001[2] = {
   6.953119e-310,
   0.0557853};
   Double_t p_oldRK_fely3001[2] = {
   6.953119e-310,
   0};
   Double_t p_oldRK_fehx3001[2] = {
   6.933799e-310,
   0.0620967};
   Double_t p_oldRK_fehy3001[2] = {
   6.933799e-310,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(2,p_oldRK_fx3001,p_oldRK_fy3001,p_oldRK_felx3001,p_oldRK_fehx3001,p_oldRK_fely3001,p_oldRK_fehy3001);
   grae->SetName("p_oldRK");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(16);
   grae->SetLineWidth(3);
   grae->SetMarkerColor(16);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_p_oldRK3001 = new TH1F("Graph_p_oldRK3001","Graph",100,0,0.9989064);
   Graph_p_oldRK3001->SetMinimum(6.422853e-322);
   Graph_p_oldRK3001->SetMaximum(1.1);
   Graph_p_oldRK3001->SetDirectory(0);
   Graph_p_oldRK3001->SetStats(0);
   Graph_p_oldRK3001->SetLineWidth(3);
   Graph_p_oldRK3001->SetMarkerStyle(8);
   Graph_p_oldRK3001->SetMarkerSize(1.2);
   Graph_p_oldRK3001->GetXaxis()->SetNdivisions(505);
   Graph_p_oldRK3001->GetXaxis()->SetLabelFont(133);
   Graph_p_oldRK3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_p_oldRK3001->GetXaxis()->SetLabelSize(33);
   Graph_p_oldRK3001->GetXaxis()->SetTitleSize(33);
   Graph_p_oldRK3001->GetXaxis()->SetTitleOffset(1);
   Graph_p_oldRK3001->GetXaxis()->SetTitleFont(133);
   Graph_p_oldRK3001->GetYaxis()->SetNdivisions(505);
   Graph_p_oldRK3001->GetYaxis()->SetLabelFont(133);
   Graph_p_oldRK3001->GetYaxis()->SetLabelSize(33);
   Graph_p_oldRK3001->GetYaxis()->SetTitleSize(33);
   Graph_p_oldRK3001->GetYaxis()->SetTitleFont(133);
   Graph_p_oldRK3001->GetZaxis()->SetLabelFont(133);
   Graph_p_oldRK3001->GetZaxis()->SetLabelSize(33);
   Graph_p_oldRK3001->GetZaxis()->SetTitleSize(33);
   Graph_p_oldRK3001->GetZaxis()->SetTitleOffset(1);
   Graph_p_oldRK3001->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_p_oldRK3001);
   
   grae->Draw("p");
   
   Double_t p_shiRK_fx3002[3] = {
   6.953119e-310,
   -2.320352e+77,
   0.745};
   Double_t p_shiRK_fy3002[3] = {
   6.953119e-310,
   -1.491668e-154,
   2};
   Double_t p_shiRK_felx3002[3] = {
   6.953119e-310,
   0,
   0.08229216};
   Double_t p_shiRK_fely3002[3] = {
   6.953119e-310,
   0,
   0};
   Double_t p_shiRK_fehx3002[3] = {
   6.933799e-310,
   0,
   0.09693297};
   Double_t p_shiRK_fehy3002[3] = {
   6.933799e-310,
   0,
   0};
   grae = new TGraphAsymmErrors(3,p_shiRK_fx3002,p_shiRK_fy3002,p_shiRK_felx3002,p_shiRK_fehx3002,p_shiRK_fely3002,p_shiRK_fehy3002);
   grae->SetName("p_shiRK");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(16);
   grae->SetLineWidth(3);
   grae->SetMarkerColor(16);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_p_shiRK3002 = new TH1F("Graph_p_shiRK3002","Graph",100,-2.552387e+77,2.320352e+76);
   Graph_p_shiRK3002->SetMinimum(-0.2);
   Graph_p_shiRK3002->SetMaximum(2.2);
   Graph_p_shiRK3002->SetDirectory(0);
   Graph_p_shiRK3002->SetStats(0);
   Graph_p_shiRK3002->SetLineWidth(3);
   Graph_p_shiRK3002->SetMarkerStyle(8);
   Graph_p_shiRK3002->SetMarkerSize(1.2);
   Graph_p_shiRK3002->GetXaxis()->SetNdivisions(505);
   Graph_p_shiRK3002->GetXaxis()->SetLabelFont(133);
   Graph_p_shiRK3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_p_shiRK3002->GetXaxis()->SetLabelSize(33);
   Graph_p_shiRK3002->GetXaxis()->SetTitleSize(33);
   Graph_p_shiRK3002->GetXaxis()->SetTitleOffset(1);
   Graph_p_shiRK3002->GetXaxis()->SetTitleFont(133);
   Graph_p_shiRK3002->GetYaxis()->SetNdivisions(505);
   Graph_p_shiRK3002->GetYaxis()->SetLabelFont(133);
   Graph_p_shiRK3002->GetYaxis()->SetLabelSize(33);
   Graph_p_shiRK3002->GetYaxis()->SetTitleSize(33);
   Graph_p_shiRK3002->GetYaxis()->SetTitleFont(133);
   Graph_p_shiRK3002->GetZaxis()->SetLabelFont(133);
   Graph_p_shiRK3002->GetZaxis()->SetLabelSize(33);
   Graph_p_shiRK3002->GetZaxis()->SetTitleSize(33);
   Graph_p_shiRK3002->GetZaxis()->SetTitleOffset(1);
   Graph_p_shiRK3002->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_p_shiRK3002);
   
   grae->Draw("p");
   
   Double_t p_newRK_fx3003[1] = {
   0.846};
   Double_t p_newRK_fy3003[1] = {
   0};
   Double_t p_newRK_felx3003[1] = {
   0.04080441};
   Double_t p_newRK_fely3003[1] = {
   0};
   Double_t p_newRK_fehx3003[1] = {
   0.0439659};
   Double_t p_newRK_fehy3003[1] = {
   0};
   grae = new TGraphAsymmErrors(1,p_newRK_fx3003,p_newRK_fy3003,p_newRK_felx3003,p_newRK_fehx3003,p_newRK_fely3003,p_newRK_fehy3003);
   grae->SetName("p_newRK");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(3);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_p_newRK3003 = new TH1F("Graph_p_newRK3003","Graph",100,0.7967186,0.8984429);
   Graph_p_newRK3003->SetMinimum(0);
   Graph_p_newRK3003->SetMaximum(1.1);
   Graph_p_newRK3003->SetDirectory(0);
   Graph_p_newRK3003->SetStats(0);
   Graph_p_newRK3003->SetLineWidth(3);
   Graph_p_newRK3003->SetMarkerStyle(8);
   Graph_p_newRK3003->SetMarkerSize(1.2);
   Graph_p_newRK3003->GetXaxis()->SetNdivisions(505);
   Graph_p_newRK3003->GetXaxis()->SetLabelFont(133);
   Graph_p_newRK3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_p_newRK3003->GetXaxis()->SetLabelSize(33);
   Graph_p_newRK3003->GetXaxis()->SetTitleSize(33);
   Graph_p_newRK3003->GetXaxis()->SetTitleOffset(1);
   Graph_p_newRK3003->GetXaxis()->SetTitleFont(133);
   Graph_p_newRK3003->GetYaxis()->SetNdivisions(505);
   Graph_p_newRK3003->GetYaxis()->SetLabelFont(133);
   Graph_p_newRK3003->GetYaxis()->SetLabelSize(33);
   Graph_p_newRK3003->GetYaxis()->SetTitleSize(33);
   Graph_p_newRK3003->GetYaxis()->SetTitleFont(133);
   Graph_p_newRK3003->GetZaxis()->SetLabelFont(133);
   Graph_p_newRK3003->GetZaxis()->SetLabelSize(33);
   Graph_p_newRK3003->GetZaxis()->SetTitleSize(33);
   Graph_p_newRK3003->GetZaxis()->SetTitleOffset(1);
   Graph_p_newRK3003->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_p_newRK3003);
   
   grae->Draw("p");
   
   Double_t p_belleRK_fx3004[4] = {
   6.953119e-310,
   6.953119e-310,
   -2.353437e-185,
   1.03};
   Double_t p_belleRK_fy3004[4] = {
   6.953119e-310,
   2.305602e-314,
   2.515288e-320,
   3};
   Double_t p_belleRK_felx3004[4] = {
   6.953119e-310,
   2.305602e-314,
   0,
   0.2402082};
   Double_t p_belleRK_fely3004[4] = {
   6.953119e-310,
   2.304366e-314,
   0,
   0};
   Double_t p_belleRK_fehx3004[4] = {
   6.933799e-310,
   6.933799e-310,
   0,
   0.2801785};
   Double_t p_belleRK_fehy3004[4] = {
   6.933799e-310,
   6.953119e-310,
   0,
   0};
   grae = new TGraphAsymmErrors(4,p_belleRK_fx3004,p_belleRK_fy3004,p_belleRK_felx3004,p_belleRK_fehx3004,p_belleRK_fely3004,p_belleRK_fehy3004);
   grae->SetName("p_belleRK");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3366ff");
   grae->SetLineColor(ci);
   grae->SetLineWidth(3);

   ci = TColor::GetColor("#3366ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_p_belleRK3004 = new TH1F("Graph_p_belleRK3004","Graph",100,-0.1310179,1.441196);
   Graph_p_belleRK3004->SetMinimum(6.422853e-322);
   Graph_p_belleRK3004->SetMaximum(3.3);
   Graph_p_belleRK3004->SetDirectory(0);
   Graph_p_belleRK3004->SetStats(0);
   Graph_p_belleRK3004->SetLineWidth(3);
   Graph_p_belleRK3004->SetMarkerStyle(8);
   Graph_p_belleRK3004->SetMarkerSize(1.2);
   Graph_p_belleRK3004->GetXaxis()->SetNdivisions(505);
   Graph_p_belleRK3004->GetXaxis()->SetLabelFont(133);
   Graph_p_belleRK3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_p_belleRK3004->GetXaxis()->SetLabelSize(33);
   Graph_p_belleRK3004->GetXaxis()->SetTitleSize(33);
   Graph_p_belleRK3004->GetXaxis()->SetTitleOffset(1);
   Graph_p_belleRK3004->GetXaxis()->SetTitleFont(133);
   Graph_p_belleRK3004->GetYaxis()->SetNdivisions(505);
   Graph_p_belleRK3004->GetYaxis()->SetLabelFont(133);
   Graph_p_belleRK3004->GetYaxis()->SetLabelSize(33);
   Graph_p_belleRK3004->GetYaxis()->SetTitleSize(33);
   Graph_p_belleRK3004->GetYaxis()->SetTitleFont(133);
   Graph_p_belleRK3004->GetZaxis()->SetLabelFont(133);
   Graph_p_belleRK3004->GetZaxis()->SetLabelSize(33);
   Graph_p_belleRK3004->GetZaxis()->SetTitleSize(33);
   Graph_p_belleRK3004->GetZaxis()->SetTitleOffset(1);
   Graph_p_belleRK3004->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_p_belleRK3004);
   
   grae->Draw("p");
   
   Double_t p_babarRK_fx3005[5] = {
   6.953119e-310,
   -1.730598e-77,
   2.493549e-320,
       0.,
   0.74};
   Double_t p_babarRK_fy3005[5] = {
   6.953119e-310,
   -1.730598e-77,
   7.556243e+198,
   1.353613e+277,
   4};
   Double_t p_babarRK_felx3005[5] = {
   6.953119e-310,
   0,
   0,
   0,
   0.3157531};
   Double_t p_babarRK_fely3005[5] = {
   6.953119e-310,
   0,
   0,
   0,
   0};
   Double_t p_babarRK_fehx3005[5] = {
   6.933799e-310,
   0,
   0,
   0,
   0.404475};
   Double_t p_babarRK_fehy3005[5] = {
   6.933799e-310,
   0,
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(5,p_babarRK_fx3005,p_babarRK_fy3005,p_babarRK_felx3005,p_babarRK_fehx3005,p_babarRK_fely3005,p_babarRK_fehy3005);
   grae->SetName("p_babarRK");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);
   grae->SetLineWidth(3);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_p_babarRK3005 = new TH1F("Graph_p_babarRK3005","Graph",100,-0.1144475,1.258922);
   Graph_p_babarRK3005->SetMinimum(-1.353613e+276);
   Graph_p_babarRK3005->SetMaximum(1.488974e+277);
   Graph_p_babarRK3005->SetDirectory(0);
   Graph_p_babarRK3005->SetStats(0);
   Graph_p_babarRK3005->SetLineWidth(3);
   Graph_p_babarRK3005->SetMarkerStyle(8);
   Graph_p_babarRK3005->SetMarkerSize(1.2);
   Graph_p_babarRK3005->GetXaxis()->SetNdivisions(505);
   Graph_p_babarRK3005->GetXaxis()->SetLabelFont(133);
   Graph_p_babarRK3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_p_babarRK3005->GetXaxis()->SetLabelSize(33);
   Graph_p_babarRK3005->GetXaxis()->SetTitleSize(33);
   Graph_p_babarRK3005->GetXaxis()->SetTitleOffset(1);
   Graph_p_babarRK3005->GetXaxis()->SetTitleFont(133);
   Graph_p_babarRK3005->GetYaxis()->SetNdivisions(505);
   Graph_p_babarRK3005->GetYaxis()->SetLabelFont(133);
   Graph_p_babarRK3005->GetYaxis()->SetLabelSize(33);
   Graph_p_babarRK3005->GetYaxis()->SetTitleSize(33);
   Graph_p_babarRK3005->GetYaxis()->SetTitleFont(133);
   Graph_p_babarRK3005->GetZaxis()->SetLabelFont(133);
   Graph_p_babarRK3005->GetZaxis()->SetLabelSize(33);
   Graph_p_babarRK3005->GetZaxis()->SetTitleSize(33);
   Graph_p_babarRK3005->GetZaxis()->SetTitleOffset(1);
   Graph_p_babarRK3005->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_p_babarRK3005);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(1.36,0,"LHCb 9 fb^{-1}");
   tex->SetTextFont(133);
   tex->SetTextSize(35);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.36,-0.3,"1.1 < #it{q}^{2} < 6.0 GeV^{2}/#it{c}^{4}");
   tex->SetTextFont(133);
   tex->SetTextSize(23);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.36,1,"LHCb 5 fb^{-1}");
   tex->SetTextFont(133);
   tex->SetTextSize(35);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.36,0.7,"1.1 < #it{q}^{2} < 6.0 GeV^{2}/#it{c}^{4}");
   tex->SetTextFont(133);
   tex->SetTextSize(23);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.36,2,"LHCb 3 fb^{-1}");
   tex->SetTextFont(133);
   tex->SetTextSize(35);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.36,1.7,"1.0 < #it{q}^{2} < 6.0 GeV^{2}/#it{c}^{4}");
   tex->SetTextFont(133);
   tex->SetTextSize(23);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.36,3,"Belle");
   tex->SetTextFont(133);
   tex->SetTextSize(35);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.36,2.7,"1.0 < #it{q}^{2} < 6.0 GeV^{2}/#it{c}^{4}");
   tex->SetTextFont(133);
   tex->SetTextSize(23);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.36,4,"BaBar");
   tex->SetTextFont(133);
   tex->SetTextSize(35);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.36,3.7,"0.1 < #it{q}^{2} < 8.12 GeV^{2}/#it{c}^{4}");
   tex->SetTextFont(133);
   tex->SetTextSize(23);
   tex->SetLineWidth(2);
   tex->Draw();
   cRKp->Modified();
   cRKp->cd();
   cRKp->SetSelected(cRKp);
}

